Single-particle spectral function formulated and calculated by variational Monte Carlo method with application to $d$-wave superconducting state

A method to calculate the one-body Green's function for ground states of correlated electron materials is formulated by extending the variational Monte Carlo method. We benchmark against the exact diagonalization (ED) for the one- and two-dimensional Hubbard models of 16 site lattices, which proves high accuracy of the method. The application of the method to larger-sized Hubbard model on the square lattice correctly reproduces the Mott insulating behavior at half filling and gap structures of $d$-wave superconducting state of the hole doped Hubbard model in the ground state optimized by enforcing the charge uniformity, evidencing a wide applicability to strongly correlated electron systems. From the obtained $d$-wave superconducting gap of the charge uniform state, we find that the gap amplitude at the antinodal point is several times larger than the experimental value, when we employ a realistic parameter as a model of the cuprate superconductors. The effective attractive interaction of carriers in the $d$-wave superconducting state inferred for an optimized state of the Hubbard model is as large as the order of the nearest-neighbor transfer, which is far beyond the former expectation in the cuprates. We discuss the nature of the superconducting state of the Hubbard model in terms of the overestimate of the gap and the attractive interaction in comparison to the cuprates.

==> anc/dvmc/CMakeLists.txt <==
cmake_minimum_required(VERSION 2.8.0 FATAL_ERROR)
project(mVMC NONE)

option(USE_SCALAPACK "Use Scalapack" OFF)

add_definitions(-D_mVMC)
if(CONFIG)
  message(STATUS "Loading configration: " ${PROJECT_SOURCE_DIR}/config/${CONFIG}.cmake)
  include(${PROJECT_SOURCE_DIR}/config/${CONFIG}.cmake)
endif(CONFIG)
if(NOT CMAKE_BUILD_TYPE)
  set(CMAKE_BUILD_TYPE "Release" CACHE STRING "Type of build" FORCE)
endif(NOT CMAKE_BUILD_TYPE)
message(STATUS "Build type: " ${CMAKE_BUILD_TYPE})

option(BUILD_SHARED_LIBS "Build shared libraries" ON)
enable_language(C Fortran)

set(CMAKE_INSTALL_RPATH "${CMAKE_INSTALL_PREFIX}/lib")
set(CMAKE_SKIP_BUILD_RPATH FALSE)
set(CMAKE_BUILD_WITH_INSTALL_RPATH FALSE) 
set(CMAKE_INSTALL_RPATH_USE_LINK_PATH TRUE)
set(CMAKE_MACOSX_RPATH 1)

if("${CMAKE_BUILD_TYPE}" MATCHES "Debug")
  set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} ${CMAKE_C_FLAGS_DEBUG}")
else()
  set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} ${CMAKE_C_FLAGS_RELEASE}")
  set(CMAKE_Fortran_FLAGS "${CMAKE_Fortran} ${CMAKE_Fortran_FLAGS_RELEASE}")
endif()

if(CMAKE_C_COMPILER_ID STREQUAL "Intel")
  if("${CMAKE_C_COMPILER_VERSION}" VERSION_LESS "15.0.0.20140528")
     set(OMP_FLAG_Intel "-openmp")
  else()
    set(OMP_FLAG_Intel "-qopenmp")
  endif()
    set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} ${OMP_FLAG_Intel}")
else()
  find_package(OpenMP)
  if(OPENMP_FOUND)
    set(CMAKE_C_FLAGS "${CMAKE_C_FLAGS} ${OpenMP_C_FLAGS}")
  endif(OPENMP_FOUND)	
endif()

find_package(MPI)
if(MPI_FOUND)
  include_directories(${MPI_C_INCLUDE_PATH})
  add_definitions(-D_mpi_use)
  set(CMAKE_EXE_LINKER_FLAGS "${CMAKE_EXE_LINKER_FLAGS} ${MPI_C_LINK_FLAGS}")
endif(MPI_FOUND)

find_package(LAPACK)
if(USE_SCALAPACK MATCHES OFF)
  if(LAPACK_FOUND)
    add_definitions(-D_lapack)
  endif(LAPACK_FOUND)
endif()

add_subdirectory(src/ComplexUHF)
add_subdirectory(src/pfapack)
add_subdirectory(src/mVMC)
add_subdirectory(tool)
add_subdirectory(tool/dvmc)

# Build and enable tests
# testing setup
# enable_testing() must be called in the top-level CMakeLists.txt before any add_subdirectory() is called.
option(Testing "Enable testing" OFF)

if (Testing)
  enable_testing(test)
  add_subdirectory(test)
endif()


==> anc/dvmc/LICENSE <==
                    GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <http://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <http://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<http://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<http://www.gnu.org/philosophy/why-not-lgpl.html>.


==> anc/dvmc/README.md <==
# mVMC: dynamical Green

Author: Maxime Charlebois

This code is based on the original mVMC open source package 
[source](https://github.com/issp-center-dev/mVMC) 
and [arXiv:1711.11418](https://arxiv.org/abs/1711.11418).
It reuse most of the previous source code. Please refer to 
the documentation in the open source package
as this will not be covered here.

It implements a new feature where you can calculate the frequency 
dependent Green function (option NVMCCalMode = 3). 
For now there is a number of condition on this 
new calculation mode. It is restricted to (for now):
- 1D or 2D model (easy to generalize to 3D, to be done)
- real calculation
- OrbitalAntiParallel (not OrbitalGeneral or OrbitalParallel)
- Hubbard model

# Usage

Detailed usage is not covered here. Instead many examples can be found
in the "./samples/spectrum/" subdirectory. The easiest way to understand
how to use it is to run these examples. Go there to read the README
and run the few examples. However, the code must be installed first,
see next section.

# Installation:

To install everything, this new version of mVMC must be compiled. 
This can be done using cmake. In the currect (root) directory, do:

$ mkdir build && cd build
$ cmake ..
$ make 
$ make install

This should install everything with correct linking in the bin directory 
in your home directory. 

If you have access to intel compilers (icc and ifort), you can impose them 
using the option -DCONFIG=intel in cmake.

It is possible that you do not have the permission to
execute the command "make install" on your cluster.
In that case, change the default install directory
to your home (it will create a bin directory there)
with the option -DCMAKE_INSTALL_PREFIX:PATH=$HOME in cmake.

With this custom path, you need to create the ~/bin/ and make this 
directory execuable by adding this line to the ~/.bashrc 
(if this file does not exist, create it):

export PATH=$PATH:$HOME/bin/

after that, type the command line:

$ source ~/.bashrc 


# Requirements

The libraries required to compile the code are:
- mpi
- lapack or MKL
- blas or MKL
- cmake

It is recommended to consult the original mVMC documentation to learn
more about dependencies and parameters names and idea. Note however that
not all the case in mVMC are covered by the present code, as stated above.


# Details:

Two more README are encourage to read after this one:

"./samples/spectrum/README" - to learn about the code usage (with working examples).
"./tool/dvmc/README"        - to learn about the tools that can be used to analyse the data.

This complete the documentation.


############################################################################
# the rest of the README is the one contained in the original mVMC package #
############################################################################


# mVMC

A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method

### What is mVMC ?

mVMC (many-variable Variational Monte Carlo method)
is a software for performing the highly-accurate 
variational Monte Carlo calculations
with the simple and flexible user interface.
mVMC also supports the large-scale parallelization.
For the conventional models in strongly correlated electron systems such as the Hubbard model, the Heisenberg model, and the Kondo-lattice model,
users can perform the calculation by preparing the one input files whose length is shorter than ten lines.  
By using the same input file, users can perform the exact diagonalization through [HPhi](https://github.com/QLMS/HPhi/releases).
Thus, it is easy to examine the accuracy of the variational calculation for small system sizes
and to perform the calculations 
for large system sizes that can not be treated 
by the exact diagonalization.
A broad spectrum of users including experimental scientists is cordially welcome.


### Methods

many-variable variational Monte Carlo method


### Target models

Hubbard model, Heisenberg model, Kondo lattice model, multi-orbital Hubbard model

### Available physical quantities

specific heat, susceptibility, ground state energy, structure factors


## Requirement

- C compiler (intel, Fujitsu, GNU, etc. ) 
- ScaLAPACK library (intel MKL, Fujitsu, ATLAS, etc.) 
- MPI library

## Install

You can install mVMC and also get a manual for mVMC from a [release note](https://github.com/issp-center-dev/mVMC/releases).


## Licence

GNU General Public License version 3 ([GPL v3](http://www.gnu.org/licenses/gpl-3.0.en.html)). 

The mVMC package is developed based on the [mVMC-mini](https://github.com/fiber-miniapp/mVMC-mini) program. The license of mVMC-mini is "The BSD 3-Clause License".

We would appreciate if you cite the following article in your research with mVMC:  
mVMC - Open-source software for many-variable variational Monte Carlo method, Takahiro Misawa, Satoshi Morita, Kazuyoshi Yoshimi, Mitsuaki Kawamura, Yuichi Motoyama, Kota Ido, Takahiro Ohgoe, Masatoshi Imada, Takeo Kato, [arXiv:1711.11418](https://arxiv.org/abs/1711.11418).

## Tutorials

Lecture notes and sample scripts used in Hands-on
are available at [mVMC-tutorial](https://github.com/issp-center-dev/mVMC-tutorial)

## Authors

Takahiro Misawa, Satoshi Morita, Takahiro Ohgoe, Kota Ido, Yuichi Motoyama, Mitsuaki Kawamura, Kazuyoshi Yoshimi, Takeo Kato, Masatoshi Imada.


==> anc/dvmc/config/fujitsu.cmake <==
# for Fujitsu Compiler
set(CMAKE_C_COMPILER "mpifccpx" CACHE STRING "" FORCE)
set(CMAKE_C_FLAGS_RELEASE "-DNDEBUG -Kfast,parallel -Kmemalias,alias_const" CACHE STRING "" FORCE)
set(OpenMP_C_FLAGS "-Kopenmp" CACHE STRING "" FORCE)
set(CMAKE_Fortran_COMPILER "mpifrtpx" CACHE STRING "" FORCE)
set(CMAKE_Fortran_FLAGS_RELEASE "-DNDEBUG  -DFUJITSU -Kfast,parallel" CACHE STRING "" FORCE)
set(OpenMP_Fortran_FLAGS "-Kopenmp" CACHE STRING "" FORCE)
set(MPI_EXTRA_LIBRARY "-lmpi_f90 -lmpi_f77" CACHE STRING "" FORCE)

# for SSL2
set(BLAS_LIBRARIES "-SSL2" CACHE STRING "" FORCE)
set(LAPACK_LIBRARIES ${BLAS_LIBRARIES} CACHE STRING "" FORCE)


==> anc/dvmc/config/gcc.cmake <==
# for GCC Compiler
set(CMAKE_C_COMPILER "gcc" CACHE STRING "" FORCE)
set(CMAKE_C_FLAGS_DEBUG "-g -O0 -Wall  -Wformat -Werror=format-security")
set(CMAKE_C_FLAGS_RELEASE "-O3 -Wno-unknown-pragmas ")
Set(CMAKE_Fortran_COMPILER "gfortran" CACHE STRING "" FORCE)


==> anc/dvmc/config/intel.cmake <==
# for Intel Compiler

set(CMAKE_C_COMPILER "icc" CACHE STRING "" FORCE)
set(CMAKE_C_FLAGS_DEBUG "-O0 -g -Wall -Wformat -Werror=format-security")
set(CMAKE_C_FLAGS_RELEASE "-Wno-unknown-pragmas -O3 -DNDEBUG -DHAVE_SSE2" CACHE STRING "" FORCE)

set(CMAKE_Fortran_COMPILER "ifort" CACHE STRING "" FORCE)
set(CMAKE_Fortran_FLAGS_RELEASE "-O3 -DNDEBUG -DHAVE_SSE2" CACHE STRING "" FORCE)

# for Intel MKL
set(BLA_VENDOR "Intel10_64lp" CACHE STRING "" FORCE)


==> anc/dvmc/config/sekirei.cmake <==
# for Intel Compiler
set(CMAKE_C_COMPILER "icc" CACHE STRING "" FORCE)
set(CMAKE_C_FLAGS_RELEASE "-O3 -DNDEBUG -xCORE-AVX2 -mcmodel=large -shared-intel -Wno-unknown-pragmas" CACHE STRING "" FORCE)
set(CMAKE_C_FLAGS_DEBUG "-g -O0 -Wall  -Wformat -Werror=format-security")

set(CMAKE_Fortran_COMPILER "ifort" CACHE STRING "" FORCE)
set(CMAKE_Fortran_FLAGS "-O3 -DNDEBUG -xCORE-AVX2 -mcmodel=large -shared-intel" CACHE STRING "" FORCE)

if(USE_SCALAPACK)
  if(SCALAPACK_LIBRARIES MATCHES "")
    set(SCALAPACK_LIBRARIES "-L$ENV{MKLROOT}/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core -lmkl_blacs_sgimpt_lp64")
  endif(SCALAPACK_LIBRARIES MATCHES "")

  message(STATUS "SCALAPACK_LIBRARY_DIR is ${SCALAPACK_LIBRARY_DIR}")
  message(STATUS "SCALAPACK_LIBRARIES is ${SCALAPACK_LIBRARIES}")
endif(USE_SCALAPACK)

# for Intel MKL
set(BLA_VENDOR "Intel10_64lp" CACHE STRING "" FORCE)


==> anc/dvmc/dist.sh <==
#!/bin/sh
#
# #############  Note  ################################
# Before packing, you should clean the GIT directory as
# $ git clean -f -d -x
# #####################################################
#
# Version ID
#
major=`awk '$2=="VERSION_MAJOR"{print $3}' src/mVMC/include/version.h`
minor=`awk '$2=="VERSION_MINOR"{print $3}' src/mVMC/include/version.h`
patch=`awk '$2=="VERSION_PATCH"{print $3}' src/mVMC/include/version.h`
vid=`echo ${major}.${minor}.${patch}`
#
mkdir mVMC-${vid}
#
cp -rf * mVMC-${vid}
#
# Build docments
#
cd mVMC-${vid}/doc/jp
make -f makefile_doc_jp
sed -i -e "s/mathjax/pngmath/g" conf.py
make latexpdfja
make html
cd ../en
sed -i -e "s/mathjax/pngmath/g" conf.py
make latexpdfja
make html
cd ../../
#
# Remove some files
#
find ./ -name ".git*" -delete
rm dist.sh
rm -rf mVMC-${vid}
#
# Pack
#
cd ../
tar czvf mVMC-${vid}.tar.gz mVMC-${vid}
rm -rf mVMC-${vid}


==> anc/dvmc/doc/bib/elsart-num_mod.bst <==
%%
%% This is file `elsart-num.bst',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% merlin.mbs  (with options: `,seq-no,nm-init,ed-au,dt-end,yr-par,yrp-x,jttl-rm,thtit-a,vnum-sp,volp-blk,jdt-p,pp-last,jnm-x,btit-rm,bt-rm,pub-date,pub-xpar,pre-edn,url,url-nl,edpar,blk-com,in-col,pp,ed,abr,ednx,ord,jabr,and-xcom,xand,em-x,nfss')
%% After docstrip generation some manual changes were made (SP)

%SP 2001/01/23
% Changed the pages output for inproceedings
%SP 2003/07/25
% Add the leading space in format.vol.num.pages only if there is a volume
%SP 2005/01/21
% Add volume and number to incollection with cross-reference
% Capitalize No., as Ch. and Vol.

%% ----------------------------------------
%% *** Numerical reference style for elsart ***
%% $Id: elsart-num.bst,v 1.3 2005/01/21 11:23:24 spepping Exp $
%% 
%% Copyright 1994-1999 Patrick W Daly
 % ===============================================================
 % IMPORTANT NOTICE:
 % This bibliographic style (bst) file has been generated from one or
 % more master bibliographic style (mbs) files, listed above.
 %
 % This generated file can be redistributed and/or modified under the terms
 % of the LaTeX Project Public License Distributed from CTAN
 % archives in directory macros/latex/base/lppl.txt; either
 % version 1 of the License, or any later version.
 % ===============================================================
 % Name and version information of the main mbs file:
 % \ProvidesFile{merlin.mbs}[1999/03/18 3.88 (PWD)]
 %   For use with BibTeX version 0.99a or later
 %-------------------------------------------------------------------
 % This bibliography style file is intended for texts in ENGLISH
 % This is a numerical citation style, and as such is standard LaTeX.
 % It requires no extra package to interface to the main text.
 % The form of the \bibitem entries is
 %   \bibitem{key}...
 % Usage of \cite is as follows:
 %   \cite{key} ==>>          [#]
 %   \cite[chap. 2]{key} ==>> [#, chap. 2]
 % where # is a number determined by the ordering in the reference list.
 % The order in the reference list is that by which the works were originally
 %   cited in the text, or that in the database.
 %---------------------------------------------------------------------

ENTRY
  { address
    author
    booktitle
    chapter
    edition
    editor
    howpublished
    institution
    journal
    key
    month
    note
    number
    organization
    pages
    publisher
    school
    series
    title
    type
    url
    volume
    year
  }
  {}
  { label }

INTEGERS { output.state before.all mid.sentence after.sentence after.block }

FUNCTION {init.state.consts}
{ #0 'before.all :=
  #1 'mid.sentence :=
  #2 'after.sentence :=
  #3 'after.block :=
}

STRINGS { s t }

FUNCTION {output.nonnull}
{ 's :=
  output.state mid.sentence =
    { ", " * write$ }
    { output.state after.block =
        { add.period$ write$
          newline$
          "\newblock " write$
        }
        { output.state before.all =
            'write$
            { add.period$ " " * write$ }
          if$
        }
      if$
      mid.sentence 'output.state :=
    }
  if$
  s
}

FUNCTION {output}
{ duplicate$ empty$
    'pop$
    'output.nonnull
  if$
}

FUNCTION {output.check}
{ 't :=
  duplicate$ empty$
    { pop$ "empty " t * " in " * cite$ * warning$ }
    'output.nonnull
  if$
}

FUNCTION {fin.entry}
{ add.period$
  write$
  newline$
}

FUNCTION {new.block}
{ output.state before.all =
    'skip$
    { after.block 'output.state := }
  if$
}

FUNCTION {new.sentence}
{ output.state after.block =
    'skip$
    { output.state before.all =
        'skip$
        { after.sentence 'output.state := }
      if$
    }
  if$
}

%SP 2003/07/25
% No longer used
FUNCTION {add.blank}
{  " " * before.all 'output.state :=
}

FUNCTION {date.block}
{
  add.blank
}

FUNCTION {not}
{   { #0 }
    { #1 }
  if$
}

FUNCTION {and}
{   'skip$
    { pop$ #0 }
  if$
}

FUNCTION {or}
{   { pop$ #1 }
    'skip$
  if$
}

FUNCTION {new.block.checka}
{ empty$
    'skip$
    'new.block
  if$
}

FUNCTION {new.block.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.block
  if$
}

FUNCTION {new.sentence.checka}
{ empty$
    'skip$
    'new.sentence
  if$
}

FUNCTION {new.sentence.checkb}
{ empty$
  swap$ empty$
  and
    'skip$
    'new.sentence
  if$
}

FUNCTION {field.or.null}
{ duplicate$ empty$
    { pop$ "" }
    'skip$
  if$
}

FUNCTION {emphasize}
{ skip$ }

FUNCTION {capitalize}
{ "u" change.case$ "t" change.case$ }

FUNCTION {space.word}
{ " " swap$ * " " * }

 % Here are the language-specific definitions for explicit words.
 % Each function has a name bbl.xxx where xxx is the English word.
 % The language selected here is ENGLISH
FUNCTION {bbl.and}
{ "and"}

FUNCTION {bbl.etal}
{ "et~al." }

FUNCTION {bbl.editors}
{ "Eds." }

FUNCTION {bbl.editor}
{ "Ed." }

FUNCTION {bbl.edby}
{ "edited by" }

FUNCTION {bbl.edition}
{ "Edition" }

FUNCTION {bbl.volume}
{ "Vol." }

FUNCTION {bbl.of}
{ "of" }

%SP 2005/01/21
% capitalize, as Ch. and Vol.
FUNCTION {bbl.number}
{ "No." }

FUNCTION {bbl.nr}
{ "no." }

FUNCTION {bbl.in}
{ "in" }

FUNCTION {bbl.pages}
{ "pp." }

FUNCTION {bbl.page}
{ "p." }

FUNCTION {bbl.chapter}
{ "Ch." }

FUNCTION {bbl.techrep}
{ "Tech. Rep." }

FUNCTION {bbl.mthesis}
{ "Master's thesis" }

FUNCTION {bbl.phdthesis}
{ "Ph.D. thesis" }

FUNCTION {bbl.first}
{ "1st" }

FUNCTION {bbl.second}
{ "2nd" }

FUNCTION {bbl.third}
{ "3rd" }

FUNCTION {bbl.fourth}
{ "4th" }

FUNCTION {bbl.fifth}
{ "5th" }

FUNCTION {bbl.st}
{ "st" }

FUNCTION {bbl.nd}
{ "nd" }

FUNCTION {bbl.rd}
{ "rd" }

FUNCTION {bbl.th}
{ "th" }

MACRO {jan} {"Jan."}

MACRO {feb} {"Feb."}

MACRO {mar} {"Mar."}

MACRO {apr} {"Apr."}

MACRO {may} {"May"}

MACRO {jun} {"Jun."}

MACRO {jul} {"Jul."}

MACRO {aug} {"Aug."}

MACRO {sep} {"Sep."}

MACRO {oct} {"Oct."}

MACRO {nov} {"Nov."}

MACRO {dec} {"Dec."}

FUNCTION {eng.ord}
{ duplicate$ "1" swap$ *
  #-2 #1 substring$ "1" =
     { bbl.th * }
     { duplicate$ #-1 #1 substring$
       duplicate$ "1" =
         { pop$ bbl.st * }
         { duplicate$ "2" =
             { pop$ bbl.nd * }
             { "3" =
                 { bbl.rd * }
                 { bbl.th * }
               if$
             }
           if$
          }
       if$
     }
   if$
}

MACRO {acmcs} {"ACM Comput. Surv."}

MACRO {acta} {"Acta Inf."}

MACRO {cacm} {"Commun. ACM"}

MACRO {ibmjrd} {"IBM J. Res. Dev."}

MACRO {ibmsj} {"IBM Syst.~J."}

MACRO {ieeese} {"IEEE Trans. Softw. Eng."}

MACRO {ieeetc} {"IEEE Trans. Comput."}

MACRO {ieeetcad}
 {"IEEE Trans. Comput.-Aided Design Integrated Circuits"}

MACRO {ipl} {"Inf. Process. Lett."}

MACRO {jacm} {"J.~ACM"}

MACRO {jcss} {"J.~Comput. Syst. Sci."}

MACRO {scp} {"Sci. Comput. Programming"}

MACRO {sicomp} {"SIAM J. Comput."}

MACRO {tocs} {"ACM Trans. Comput. Syst."}

MACRO {tods} {"ACM Trans. Database Syst."}

MACRO {tog} {"ACM Trans. Gr."}

MACRO {toms} {"ACM Trans. Math. Softw."}

MACRO {toois} {"ACM Trans. Office Inf. Syst."}

MACRO {toplas} {"ACM Trans. Prog. Lang. Syst."}

MACRO {tcs} {"Theoretical Comput. Sci."}

FUNCTION {write.url}
{ url empty$
    { skip$ }
    { "\newline\urlprefix\url{" url * "}" * write$ newline$ }
  if$
}


INTEGERS { nameptr namesleft numnames }

FUNCTION {format.names}
{ 's :=
  #1 'nameptr :=
  s num.names$ 'numnames :=
  numnames 'namesleft :=
    { namesleft #0 > }
    { s nameptr
      "{f.~}{vv~}{ll}{, jj}" format.name$
    't :=
      nameptr #1 >
        {
          namesleft #1 >
            { ", " * t * }
            {
              "," *
              s nameptr "{ll}" format.name$ duplicate$ "others" =
                { 't := }
                { pop$ }
              if$
              t "others" =
                {
                  " " * bbl.etal *
                }
                { " " * t * }
              if$
            }
          if$
        }
        't
      if$
      nameptr #1 + 'nameptr :=
      namesleft #1 - 'namesleft :=
    }
  while$
}
FUNCTION {format.names.ed}
{ format.names }
FUNCTION {format.authors}
{ author empty$
    { "" }
    { author format.names }
  if$
}

FUNCTION {format.editors}
{ editor empty$
    { "" }
    { editor format.names
      editor num.names$ #1 >
        { " (" * bbl.editors * ")" * }
        { " (" * bbl.editor * ")" * }
      if$
    }
  if$
}

FUNCTION {format.in.editors}
{ editor empty$
    { "" }
    { editor format.names.ed
      editor num.names$ #1 >
        { " (" * bbl.editors * ")" * }
        { " (" * bbl.editor * ")" * }
      if$
    }
  if$
}

FUNCTION {format.note}
{
 note empty$
    { "" }
    { note #1 #1 substring$
      duplicate$ "{" =
        'skip$
        { output.state mid.sentence =
          { "l" }
          { "u" }
        if$
        change.case$
        }
      if$
      note #2 global.max$ substring$ *
    }
  if$
}

FUNCTION {format.title}
{ title empty$
    { "" }
    { title "t" change.case$
    }
  if$
}

FUNCTION {output.bibitem}
{ newline$
  "\bibitem{" write$
  cite$ write$
  "}" write$
  newline$
  ""
  before.all 'output.state :=
}

FUNCTION {n.dashify}
{
  't :=
  ""
    { t empty$ not }
    { t #1 #1 substring$ "-" =
        { t #1 #2 substring$ "--" = not
            { "--" *
              t #2 global.max$ substring$ 't :=
            }
            {   { t #1 #1 substring$ "-" = }
                { "-" *
                  t #2 global.max$ substring$ 't :=
                }
              while$
            }
          if$
        }
        { t #1 #1 substring$ *
          t #2 global.max$ substring$ 't :=
        }
      if$
    }
  while$
}

FUNCTION {word.in}
{ bbl.in
  ":" *
  " " * }

FUNCTION {format.date}
{ year empty$
    { month empty$
        { "" }
        { "there's a month but no year in " cite$ * warning$
          month
        }
      if$
    }
    { month empty$
        'year
        { month " " * year * }
      if$
    }
  if$
  duplicate$ empty$
    'skip$
    {
      before.all 'output.state :=
    " (" swap$ * ")" *
    }
  if$
}

FUNCTION{format.year}
{ year duplicate$ empty$
    { "empty year in " cite$ * warning$ pop$ "" }
    { "(" swap$ * ")" * }
  if$
}

FUNCTION {format.btitle}
{ title
}

FUNCTION {tie.or.space.connect}
{ duplicate$ text.length$ #3 <
    { "~" }
    { " " }
  if$
  swap$ * *
}

FUNCTION {either.or.check}
{ empty$
    'pop$
    { "can't use both " swap$ * " fields in " * cite$ * warning$ }
  if$
}

FUNCTION {format.bvolume}
{ volume empty$
    { "" }
    { bbl.volume volume tie.or.space.connect
      series empty$
        'skip$
        { bbl.of space.word * series emphasize * }
      if$
      "volume and number" number either.or.check
    }
  if$
}

FUNCTION {format.number.series}
{ volume empty$
    { number empty$
        { series field.or.null }
        { output.state mid.sentence =
            { bbl.number }
            { bbl.number capitalize }
          if$
          number tie.or.space.connect
          series empty$
            { "there's a number but no series in " cite$ * warning$ }
            { bbl.in space.word * series * }
          if$
        }
      if$
    }
    { "" }
  if$
}

FUNCTION {is.num}
{ chr.to.int$
  duplicate$ "0" chr.to.int$ < not
  swap$ "9" chr.to.int$ > not and
}

FUNCTION {extract.num}
{ duplicate$ 't :=
  "" 's :=
  { t empty$ not }
  { t #1 #1 substring$
    t #2 global.max$ substring$ 't :=
    duplicate$ is.num
      { s swap$ * 's := }
      { pop$ "" 't := }
    if$
  }
  while$
  s empty$
    'skip$
    { pop$ s }
  if$
}

FUNCTION {convert.edition}
{ edition extract.num "l" change.case$ 's :=
  s "first" = s "1" = or
    { bbl.first 't := }
    { s "second" = s "2" = or
        { bbl.second 't := }
        { s "third" = s "3" = or
            { bbl.third 't := }
            { s "fourth" = s "4" = or
                { bbl.fourth 't := }
                { s "fifth" = s "5" = or
                    { bbl.fifth 't := }
                    { s #1 #1 substring$ is.num
                        { s eng.ord 't := }
                        { edition 't := }
                      if$
                    }
                  if$
                }
              if$
            }
          if$
        }
      if$
    }
  if$
  t
}

FUNCTION {format.edition}
{ edition empty$
    { "" }
    { output.state mid.sentence =
        { convert.edition "l" change.case$ " " * bbl.edition * }
        { convert.edition "t" change.case$ " " * bbl.edition * }
      if$
    }
  if$
}

INTEGERS { multiresult }

FUNCTION {multi.page.check}
{ 't :=
  #0 'multiresult :=
    { multiresult not
      t empty$ not
      and
    }
    { t #1 #1 substring$
      duplicate$ "-" =
      swap$ duplicate$ "," =
      swap$ "+" =
      or or
        { #1 'multiresult := }
        { t #2 global.max$ substring$ 't := }
      if$
    }
  while$
  multiresult
}

FUNCTION {format.pages}
{ pages empty$
    { "" }
    { pages multi.page.check
        { bbl.pages pages n.dashify tie.or.space.connect }
        { bbl.page pages tie.or.space.connect }
      if$
    }
  if$
}

FUNCTION {format.journal.pages}
{ pages empty$
    'skip$
    { duplicate$ empty$
        { pop$ format.pages }
        {
          ", " *
          pages n.dashify * " "
          format.year * *
        }
      if$
    }
  if$
}

FUNCTION {bold} 
{ duplicate$ empty$ 
    { pop$ "" } 
    { "{\bfseries " swap$ * "}" * } 
  if$ 
}

FUNCTION {format.vol.num.pages}
{ 
%SP 2001/01/23
% Add the leading space only if there is a volume
  % volume field.or.null
  " "
  volume empty$
    { pop$ "" }
    { volume bold * }
%    { volume * }
  if$
  number empty$
    'skip$
    {
%      "~(" number * ")" * *
      volume empty$
        { "there's a number but no volume in " cite$ * warning$ }
        'skip$
      if$
    }
  if$
}

FUNCTION {format.chapter.pages}
{ chapter empty$
    { "" }
    { type empty$
        { bbl.chapter }
        { type "l" change.case$ }
      if$
      chapter tie.or.space.connect
    }
  if$
}

FUNCTION {format.in.ed.booktitle}
{ booktitle empty$
    { "" }
    { editor empty$
        { word.in booktitle * }
        { word.in format.in.editors * ", " *
          booktitle * }
      if$
    }
  if$
}

FUNCTION {empty.misc.check}
{ author empty$ title empty$ howpublished empty$
  month empty$ year empty$ note empty$
  and and and and and
    { "all relevant fields are empty in " cite$ * warning$ }
    'skip$
  if$
}

FUNCTION {format.thesis.type}
{ type empty$
    'skip$
    { pop$
      type "t" change.case$
    }
  if$
}

FUNCTION {format.tr.number}
{ type empty$
    { bbl.techrep }
    'type
  if$
  number empty$
    { "t" change.case$ }
    { number tie.or.space.connect }
  if$
}

FUNCTION {format.article.crossref}
{
  key empty$
    { journal empty$
        { "need key or journal for " cite$ * " to crossref " * crossref *
          warning$
          ""
        }
        { word.in journal emphasize * }
      if$
    }
    { word.in key * " " *}
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.crossref.editor}
{ editor #1 "{vv~}{ll}" format.name$
  editor num.names$ duplicate$
  #2 >
    { pop$
      " " * bbl.etal *
    }
    { #2 <
        'skip$
        { editor #2 "{ff }{vv }{ll}{ jj}" format.name$ "others" =
            {
              " " * bbl.etal *
            }
            { bbl.and space.word * editor #2 "{vv~}{ll}" format.name$
              * }
          if$
        }
      if$
    }
  if$
}

FUNCTION {format.book.crossref}
{ volume empty$
    { "empty volume in " cite$ * "'s crossref of " * crossref * warning$
      word.in
    }
    { bbl.volume volume tie.or.space.connect
      bbl.of space.word *
    }
  if$
  editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
        { series empty$
            { "need editor, key, or series for " cite$ * " to crossref " *
              crossref * warning$
              "" *
            }
            { series emphasize * }
          if$
        }
        { key * }
      if$
    }
    { format.crossref.editor * }
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.incoll.inproc.crossref}
{
  editor empty$
  editor field.or.null author field.or.null =
  or
    { key empty$
        { booktitle empty$
            { "need editor, key, or booktitle for " cite$ * " to crossref " *
              crossref * warning$
              ""
            }
            { word.in booktitle * }
          if$
        }
        { word.in key * " " *}
      if$
    }
    { word.in format.crossref.editor * " " *}
  if$
  " \cite{" * crossref * "}" *
}

FUNCTION {format.org.or.pub}
{ 't :=
  ""
  year empty$
    { "empty year in " cite$ * warning$ }
    'skip$
  if$
  address empty$ t empty$ and
  year empty$ and
    'skip$
    {
      t empty$
        { address empty$
          'skip$
          { address * }
          if$
        }
        { t *
          address empty$
            'skip$
            { ", " * address * }
          if$
        }
      if$
      year empty$
        'skip$
        { t empty$ address empty$ and
            'skip$
            { ", " * }
          if$
          year *
        }
      if$
    }
  if$
}

FUNCTION {format.publisher.address}
{ publisher empty$
    { "empty publisher in " cite$ * warning$
      ""
    }
    { publisher }
  if$
  format.org.or.pub
}

FUNCTION {format.organization.address}
{ organization empty$
    { "" }
    { organization }
  if$
  format.org.or.pub
}

FUNCTION {article}
{ output.bibitem
  format.authors "author" output.check
%  format.title "title" output.check
  crossref missing$
    { journal
      "journal" output.check
%SP 2001/01/23
% Add the space in format.vol.num.pages
      % add.blank
	  before.all 'output.state :=
      format.vol.num.pages output
    }
    { format.article.crossref output.nonnull
      format.pages output
    }
  if$
  format.journal.pages
  format.note output
  fin.entry
%  write.url
}

FUNCTION {book}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
    }
    { format.authors output.nonnull
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  format.btitle "title" output.check
  crossref missing$
    { format.edition output
      format.bvolume output
      format.number.series output
      format.publisher.address output
    }
    {
      format.book.crossref output.nonnull
    }
  if$
  format.note output
  fin.entry
  write.url
}

FUNCTION {booklet}
{ output.bibitem
  format.authors output
  format.title "title" output.check
  howpublished output
  address output
  format.note output
  format.date output
  fin.entry
  write.url
}

FUNCTION {inbook}
{ output.bibitem
  author empty$
    { format.editors "author and editor" output.check
    }
    { format.authors output.nonnull
      crossref missing$
        { "author and editor" editor either.or.check }
        'skip$
      if$
    }
  if$
  format.btitle "title" output.check
  crossref missing$
    {
      format.edition output
      format.bvolume output
      format.number.series output
      format.publisher.address output
      format.chapter.pages "chapter and pages" output.check
    }
    {
      format.chapter.pages "chapter and pages" output.check
      format.book.crossref output.nonnull
    }
  if$
  format.pages "pages" output.check
  format.note output
  fin.entry
  write.url
}

FUNCTION {incollection}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.edition output
      format.bvolume output
      format.number.series output
      format.publisher.address output
      format.chapter.pages output
    }
    { format.incoll.inproc.crossref output.nonnull
%SP 2005/01/21
% Add volume and number
      format.bvolume output
      format.number.series output
      format.chapter.pages output
    }
  if$
  format.pages "pages" output.check
  format.note output
  fin.entry
  write.url
}

FUNCTION {inproceedings}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  crossref missing$
    { format.in.ed.booktitle "booktitle" output.check
      format.edition output
      format.bvolume output
      format.number.series output
      publisher empty$
        { format.organization.address output }
        { organization output
          format.publisher.address output
        }
      if$
%SP 2001/01/23
%      format.pages output
    }
    { format.incoll.inproc.crossref output.nonnull
%SP 2001/01/23
%      format.pages output
    }
  if$
%SP 2001/01/23
  format.pages "pages" output.check
  format.note output
  fin.entry
  write.url
}

FUNCTION {conference} { inproceedings }

FUNCTION {manual}
{ output.bibitem
  author empty$
    { organization empty$
        'skip$
        { organization output.nonnull
          address output
        }
      if$
    }
    { format.authors output.nonnull }
  if$
  format.btitle "title" output.check
  author empty$
    { organization empty$
    {
          address output
        }
        'skip$
      if$
    }
    {
      organization output
      address output
    }
  if$
  format.edition output
  format.note output
  format.date output
  fin.entry
  write.url
}

FUNCTION {mastersthesis}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  bbl.mthesis format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {misc}
{ output.bibitem
  format.authors output
  format.title output
  howpublished output
  format.note output
  format.date output
  fin.entry
  write.url
  empty.misc.check
}

FUNCTION {phdthesis}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  bbl.phdthesis format.thesis.type output.nonnull
  school "school" output.check
  address output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {proceedings}
{ output.bibitem
  editor empty$
    { organization output }
    { format.editors output.nonnull }
  if$
  format.btitle "title" output.check
  format.bvolume output
  format.number.series output
  editor empty$
    { publisher empty$
        'skip$
        {
          format.publisher.address output
        }
      if$
    }
    { publisher empty$
        {
          format.organization.address output }
        {
          organization output
          format.publisher.address output
        }
      if$
     }
  if$
  format.note output
%  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {techreport}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  format.tr.number output.nonnull
  institution "institution" output.check
  address output
  format.note output
  format.date "year" output.check
  fin.entry
  write.url
}

FUNCTION {unpublished}
{ output.bibitem
  format.authors "author" output.check
  format.title "title" output.check
  format.note "note" output.check
  format.date output
  fin.entry
  write.url
}

FUNCTION {default.type} { misc }

READ

STRINGS { longest.label }

INTEGERS { number.label longest.label.width }

FUNCTION {initialize.longest.label}
{ "" 'longest.label :=
  #1 'number.label :=
  #0 'longest.label.width :=
}

FUNCTION {longest.label.pass}
{ number.label int.to.str$ 'label :=
  number.label #1 + 'number.label :=
  label width$ longest.label.width >
    { label 'longest.label :=
      label width$ 'longest.label.width :=
    }
    'skip$
  if$
}

EXECUTE {initialize.longest.label}

ITERATE {longest.label.pass}

FUNCTION {begin.bib}
{ preamble$ empty$
    'skip$
    { preamble$ write$ newline$ }
  if$
  "\begin{thebibliography}{"  longest.label  * "}" *
  write$ newline$
  "\expandafter\ifx\csname url\endcsname\relax"
  write$ newline$
  "  \def\url#1{\texttt{#1}}\fi"
  write$ newline$
  "\expandafter\ifx\csname urlprefix\endcsname\relax\def\urlprefix{URL }\fi"
  write$ newline$
}

EXECUTE {begin.bib}

EXECUTE {init.state.consts}

ITERATE {call.type$}

FUNCTION {end.bib}
{ newline$
  "\end{thebibliography}" write$ newline$
}

EXECUTE {end.bib}
%% End of customized bst file
%%
%% End of file `elsart-num.bst'.


==> anc/dvmc/doc/bib/ref.txt <==
.. _Tahara2008: http://dx.doi.org/10.1143/JPSJ.77.114701
.. _Mutsuo2008: http://www.math.sci.hiroshima-u.ac.jp/~m-mat/MT/SFMT
.. _PFAPACK: https://dl.acm.org/citation.cfm?doid=2331130.2331138
.. _HPhi: http://ma.cms-initiative.jp/ja/listapps/hphi
.. _Morita2015: http://journals.jps.jp/doi/abs/10.7566/JPSJ.84.024720
.. _Misawa2014: https://journals.aps.org/prb/abstract/10.1103/PhysRevB.90.115137
.. _ImadaMiyake: http://journals.jps.jp/doi/abs/10.1143/JPSJ.79.112001
.. _Gros: https://www.sciencedirect.com/science/article/pii/0003491689900778
.. _NeuscammanUmrigarChan: https://journals.aps.org/prb/abstract/10.1103/PhysRevB.85.045103


==> anc/dvmc/doc/bib/userguide.bib <==
%
%
@article{Tahara2008,
author = {Daisuke Tahara and  Masatoshi Imada},
title = {Variational Monte Carlo Method Combined with Quantum-Number Projection and Multi-Variable Optimization},
journal = {Journal of the Physical Society of Japan},
volume = {77},
number = {11},
pages = {114701},
year = {2008},
doi = {10.1143/JPSJ.77.114701},
URL = {http://dx.doi.org/10.1143/JPSJ.77.114701},
eprint = {http://dx.doi.org/10.1143/JPSJ.77.114701}
}
%
%
@misc{Mutsuo2008,
note={~http://www.math.sci.hiroshima-u.ac.jp/~m-mat/MT/SFMT}
}
%
@misc{
PFAPACK,
note={M. Wimmer: ACM Trans. Math. Software 38 30 (2012)}
}

@misc{HPhi,
note={~http://ma.cms-initiative.jp/ja/listapps/hphi}
}

@article{Morita2015,
author = {Satoshi Morita and Ryui Kaneko and  Masatoshi Imada},
title = {Quantum Spin Liquid in Spin 1/2 J1-J2 Heisenberg Model on Square Lattice: Many-Variable Variational Monte Carlo Study Combined with Quantum-Number Projections},
journal = {J. Phys. Soc. Jpn.},
volume = {84},
number = {2},
pages = {024720},
year = {2015}
}

@article{Misawa2014,
  title = {Origin of high-${T}_{c}$ superconductivity in doped Hubbard models and their extensions: Roles of uniform charge fluctuations},
  author = {Misawa, Takahiro and Imada, Masatoshi},
  journal = {Phys. Rev. B},
  volume = {90},
  issue = {11},
  pages = {115137},
  numpages = {16},
  year = {2014},
  month = {Sep},
  publisher = {American Physical Society}
}

@article{ImadaMiyake,
  title={Electronic Structure Calculation by First Principles for Strongly Correlated Electron Systems},
  author={Imada, Masatoshi and Miyake, Takashi},
  journal={J. Phys. Soc. Jpn.},
  volume={79},
  number={11},
  pages={112001},
  year={2010}
}

@article{Gros,
  title={Physics of projected wavefunctions},
  author={Gros, Claudius},
  journal={Ann. Phys.},
  volume={189},
  number={1},
  pages={53--88},
  year={1989},
  publisher={Elsevier}
}

@article{NeuscammanUmrigarChan,
  title={Optimizing large parameter sets in variational quantum {M}onte {C}arlo},
  author={Eric Neuscamman and C. J. Umrigar and Garnet Kin-Lic Chan},
  journal = {Phys. Rev. B},
  volume = {85},
  issue = {4},
  pages = {045103},
  numpages = {6},
  year = {2012},
  month = {Jan},
  publisher = {American Physical Society}
}



==> anc/dvmc/doc/en/acknowledge.rst <==
Acknowledgement
===============

We would like to express our sincere gratitude to Mr. Daisuke Tahara for
providing us his code of variational Monte Carlo method. A part of mVMC
is based on his original code. We also acknowledge Dr. Hiroshi Shinaoka,
Dr. Youhei Yamaji, Dr. Moyuru Kurita, and Dr. Ryui Kaneko for their
cooperation on developing mVMC. We would also like to thank the support
from “Project for advancement of software usability in materials
science” by The Institute for Solid State Physics, The University of
Tokyo, for development of mVMC ver.0.1, ver. 0.2, and ver. 1.0.


==> anc/dvmc/doc/en/algorithm.rst <==
.. include:: ../bib/ref.txt

Algorithm
=========

Variational Monte Calro Method
------------------------------

The variational Monte Carlo (VMC) method is a method for calculating
approximate wave functions of a ground state and low-lying excited
states by optimizing variational parameters included in a trial wave
function. In calculating expectation values of physical quantities for
the trial wave functions, the Markov chain Monte Carlo method is applied
for efficient important sampling.

In the mVMC package, we choose a spatial configuration for electrons as
a complete set of bases in sampling:

.. math::

   | x\rangle =  \prod_{n=1}^{N/2} c_{r_{n\uparrow}}^{\dagger} \prod_{n=1}^{N/2} c_{r_{n\downarrow}}^{\dagger} |0 \rangle,

where :math:`r_{n\sigma}` is a position of :math:`n`\ -th electron with
:math:`\sigma (=\uparrow \rm{or} \downarrow)` spin, and
:math:`c_{r_{n\sigma}}^{\dagger}` is a creation operator of electrons. By
using this basis set, the expectation value of an operator :math:`A` is
expressed as

.. math::

   \langle A \rangle =\frac{\langle \psi| A| \psi \rangle}{\langle \psi | \psi \rangle} 
   =\sum_x \frac{\langle \psi| A | x\rangle \langle x| \psi \rangle}{\langle \psi |\psi \rangle}.

If we define a weight of the Markov chain Monte Carlo method as

.. math::

   \rho(x)=\frac{|\langle x| \psi \rangle|^2}{\langle \psi | \psi \rangle} \ge 0, \quad \sum_{x} \rho(x)=1,

we can rewrite :math:`\langle A \rangle` in the following form:

.. math::

   \langle A \rangle =\sum_x \rho(x) \frac{\langle \psi| A | x\rangle }{\langle \psi |x \rangle}.

By using this form, the Markov chain Monte Carlo method is performed
for sampling with respect to :math:`x`. The local Green’s function
:math:`G_{ij\sigma\sigma'}(x)`, which is defined as

.. math::

   G_{ij\sigma\sigma'}(x)=\frac{\langle \psi | c_{i\sigma}^{\dagger} c_{j\sigma'} | \psi \rangle}{\langle \psi | x \rangle},

is also evaluated by the same sampling method by taking
:math:`A = c_{i\sigma}^{\dagger} c_{j\sigma'}`. We adopt the Mersenne
twister method as a random number generator for
sampling [Mutsuo2008_ ].

Bogoliubov representation
-------------------------

In the VMC calculation for spin systems, we use the Bogoliubov
representation. In the input files defining the one-body term
(``transfer``) and the two-body term (``InterAll``), and the output
files for correlation functions, the indices must be assigned by the
Bogoliubov representation, in which the spin operators are generally
expressed by creation/annihilation operators of fermions as

.. math::

   \begin{aligned}
   S_{i z} &= \sum_{\sigma = -S}^{S} \sigma c_{i \sigma}^\dagger c_{i \sigma},
   \\
   S_{i}^+ &= \sum_{\sigma = -S}^{S-1} 
   \sqrt{S(S+1) - \sigma(\sigma+1)} 
   c_{i \sigma+1}^\dagger c_{i \sigma},
   \\
   S_{i}^- &= \sum_{\sigma = -S}^{S-1} 
   \sqrt{S(S+1) - \sigma(\sigma+1)} 
   c_{i \sigma}^\dagger c_{i \sigma+1}.
   \end{aligned}

Since the present package support only :math:`S=1/2` spin systems, the
Bogoliubov representation obtained by substituting :math:`S=1/2` into
the above equations is used.

.. _PuffAndSlater:

Properties of the Pfaffian-Slater determinant
---------------------------------------------

In this section, we explain some properties of the Pfaffian-Slater
determinant. We derive the general relation between a Pfaffian-Slater
determinant and a single Slater determinant in :ref:`Antiparallel Pfaffian <PfaffianAP>`
and :ref:`General Pfaffian <PfaffianP>` . We also discuss meaning of the singular value
decomposition of coefficients :math:`f_{ij}` in
:ref:`SVD <PfaffianSingular>`.

.. _PfaffianAP:

Relation between :math:`f_{ij}` and :math:`\Phi_{in\sigma}` (the case of the anti-parallel pairing)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

In the many-variable variational Monte Carlo (mVMC) method, the one-body
part of the trial wave function is expressed by the Pfaffian Slater
determinant defined as

.. math::

   |\phi_{\rm Pf}\rangle=\Big(\sum_{i,j=1}^{N_{s}}f_{ij}
   c_{i\uparrow}^{\dagger}c_{j\downarrow}^{\dagger}\Big)^{N_{\rm e}/2}|0\rangle,

where :math:`N_{s}` is number of sites, :math:`N_{e}` is number of
total particles, and :math:`f_{ij}` are variational parameters. For
simplicity, we assume that :math:`f_{ij}` are a real number. The single
Slater determinant is defined as

.. math::

   \begin{aligned}
   |\phi_{\rm SL}\rangle&=\Big(\prod_{n=1}^{N_{e}/2}\psi_{n\uparrow}^{\dagger}\Big)
   \Big(\prod_{m=1}^{N_{e}/2}\psi_{m\downarrow}^{\dagger}\Big)|0\rangle, \\
   \psi_{n\sigma}^{\dagger}&=\sum_{i=1}^{N_{s}}\Phi_{in\sigma}c^{\dagger}_{i\sigma},
   \end{aligned}

Here, :math:`\Phi_{in\sigma}` is an orthonormal basis, i.e., satisfies

.. math:: \sum_{i=1}^{N_{s}}\Phi_{in\sigma}\Phi_{im\sigma}=\delta_{nm},

where :math:`\delta_{nm}` is the Kronecker’s delta. From this
orthogonality, we can prove the relation

.. math::

   \begin{aligned}
   [\psi^{\dagger}_{n\sigma},\psi_{m\sigma}]_{+}&=\delta_{nm},\\
   G_{ij\sigma}=\langle c_{i\sigma}^{\dagger}c_{j\sigma}\rangle 
   &=\frac{\langle \phi_{\rm SL}| c_{i\sigma}^{\dagger}c_{j\sigma} | \phi_{\rm SL}\rangle}{\langle \phi_{\rm SL}|\phi_{\rm SL}\rangle } \\
   &=\sum_{n} \Phi_{in\sigma} \Phi_{jn\sigma}.
   \end{aligned}

Next, let us prove the relation between :math:`f_{ij}` and
:math:`\Phi_{in\sigma}` by modifying :math:`|\phi_{\rm SL}\rangle`. By
the commutation relation for :math:`\psi^{\dagger}_{n\sigma}`,
:math:`|\phi_{\rm SL}\rangle` is rewritten as

.. math::

   \begin{aligned}
   |\phi_{\rm SL}\rangle \propto \prod_{n=1}^{N_{e}/2}\Big(\psi_{n\uparrow}^{\dagger}\psi_{\mu(n)\downarrow}^{\dagger}\Big)|0\rangle,
   \end{aligned}

where :math:`\mu(n)` represents permutation of a sequence of natural
numbers, :math:`n= 1, 2, \cdots, N_{e}/2`. For simplicity, let us take
identity permutation (:math:`\mu(n) = n`). By defining
:math:`K_{n}^{\dagger}=\psi_{n\uparrow}^{\dagger}\psi_{n\downarrow}^{\dagger}`,
and by using the relation
:math:`K_{n}^{\dagger}K_{m}^{\dagger}=K_{m}^{\dagger}K_{n}^{\dagger}`,
we can derive the relation

.. math::

   \begin{aligned}
   |\phi_{\rm SL}\rangle &\propto \prod_{n=1}^{N_{e}/2}\Big(\psi_{n\uparrow}^{\dagger}\psi_{n\downarrow}^{\dagger}\Big)|0\rangle
   =\prod_{n=1}^{N_{e}/2} K_{n}^{\dagger}|0\rangle \\
   &\propto\Big(\sum_{n=1}^{\frac{N_{e}}{2}}K_{n}^{\dagger}\Big)^{\frac{N_{e}}{2}} |0\rangle
   =\Big(\sum_{i,j=1}^{N_{s}}\Big[\sum_{n=1}^{\frac{N_{e}}{2}}\Phi_{in\uparrow}\Phi_{jn\downarrow}\Big]
   c_{i\uparrow}^{\dagger}c_{j\downarrow}^{\dagger}\Big)|0\rangle.
   \end{aligned}

This result indicates that :math:`f_{ij}` is expressed by the
coefficients of the single Slater determinant as

.. math::

   \begin{aligned}
   f_{ij}=\sum_{n=1}^{\frac{N_{e}}{2}}\Phi_{in\uparrow}\Phi_{jn\downarrow}.
   \end{aligned}

We note that this is one of a number of possible expressions of
:math:`f_{ij}` derived from one single Slater determinant. Since
:math:`f_{ij}` depends not only on the choice of the pairing degrees of
freedom (i.e., the choice of :math:`\mu(n)`) but also on the choice of
the gauge degrees of freedom (i.e., the sign of
:math:`\Phi_{in\sigma}`), the parameter :math:`f_{ij}` has huge
redundancy.

.. _PfaffianP:

Relation between :math:`F_{IJ}` and :math:`\Phi_{In\sigma}` (the case of the general pairing)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

We extend the relation between the Pfaffian-Slater wave function and the
single Slater wave function into the general pairing case including the
spin-parallel pairing. We define the Pfaffian-Slater wave function and
the single Slater wave function as

.. math::

   \begin{aligned}
   |\phi_{\rm Pf}\rangle&=\Big(\sum_{I,J=1}^{2N_{s}}F_{IJ}c_{I}^{\dagger}c_{J}^{\dagger}\Big)^{N_{\rm e}/2}|0\rangle, \\
   |\phi_{\rm SL}\rangle&=\Big(\prod_{n=1}^{N_{e}}\psi_{n}^{\dagger}\Big)|0\rangle,~~\psi_{n}^{\dagger}=\sum_{I=1}^{2N_{s}}\Phi_{In}c^{\dagger}_{I},
   \end{aligned}

respectively, where :math:`I`, :math:`J` denote the site index
including the spin degrees of freedom. By the similar argument as the
anti-parallel pairing case, we can derive the following relation:

.. math::

   \begin{aligned}
   F_{IJ}=\sum_{n=1}^{\frac{N_{e}}{2}}\Big(\Phi_{In}\Phi_{Jn+1}-\Phi_{Jn}\Phi_{In+1}\Big).
   \end{aligned}

Because this relation hold for the case of anti-parallel pairing, we
employ this relation in mVMC ver 1.0 and later.

.. _PfaffianSingular:

Singular value decomposition of :math:`f_{ij}`
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

We define matrices :math:`F`, :math:`\Phi_{\uparrow}`,
:math:`\Phi_{\downarrow}`, and :math:`\Sigma` as

.. math::

   \begin{aligned}
   &(F)_{ij}=f_{ij},~~~ 
   (\Phi_{\uparrow})_{in}=\Phi_{in\uparrow},~~~ 
   (\Phi_{\downarrow})_{in}=\Phi_{in\downarrow}, \\
   &\Sigma={\rm diag}[\underbrace{1,\cdots,1}_{N_e/2},0,0,0].
   \end{aligned}

When :math:`f_{ij}` (i.e., the matrix :math:`F`) is related with a
single Slater determinant of the wave function, we can show that the
singular value decomposition of :math:`F` becomes

.. math::

   \begin{aligned}
   F=\Phi_{\uparrow}\Sigma\Phi_{\downarrow}^{t}.
   \end{aligned}

This result indicates that when the number of nonzero singular values
is :math:`N_{e}/2`, and when all the nonzero singular values of
:math:`F` are one in the singular value decomposition of :math:`F`, the
Pfaffian-Slater wave function parametrized by :math:`f_{ij}` coincides
with a single Slater determinant (i.e. a solution of the mean-field
approximation). In other words, the numbers of the nonzero singular
values and their difference from one offer a quantitative criterion how
the Pfaffian-Slater determinant deviates from the single Slate
determinant.

Power Lanczos method
--------------------

In this section, we show how to determine :math:`\alpha` in the
power-Lanczos method. We also explain the calculation of physical
quantities after the single-step Lanczos method.

Determination of :math:`\alpha`
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

First, we briefly explain the sampling procedure of the variational
Monte Carlo (VMC) method. Physical properties :math:`\hat{A}` are
calculated as follows:

.. math::

   \begin{aligned}
   &\langle \hat{A}\rangle = \frac{\langle \phi| \hat{A}|\phi \rangle}{\langle \phi| \phi \rangle} = \sum_{x} \rho(x) F(x, {\hat{A}}),\\
   & \rho(x)=\frac{|\langle \phi|x\rangle|^2}{\langle \phi | \phi \rangle}, ~~~~F(x,  {\hat{A}}) =  \frac{\langle x| \hat{A}|\phi \rangle}{\langle x| \phi \rangle}.
   \end{aligned}

There are two ways to calculate the product of the operators
:math:`\hat{A}\hat{B}`.

.. math::

   \begin{aligned}
   &\langle \hat{A} \hat{B}\rangle = \sum_{x} \rho(x) F(x, {\hat{A}\hat{B}}),\\
   &\langle \hat{A} \hat{B}\rangle = \sum_{x} \rho(x) F^{\dagger}(x, {\hat{A})F(x, \hat{B}}).
   \end{aligned}

As we explain later, in general, the latter way is numerical stable
one. For example, we consider the expectation value of the variance,
which is defined as
:math:`\sigma^2=\langle (\hat{H}-\langle \hat{H}\rangle)^2\rangle`.
There are two ways to calculate the variance.

.. math::

   \begin{aligned}
   \sigma^2&=\sum_{x} \rho(x) F(x,  (\hat{H}-\langle \hat{H}\rangle)^2) = \sum_{x} \rho(x) F(x,  \hat{H}^2) - \left[ \sum_{x} \rho(x) F(x,  \hat{H})\right]^2 ,\\
   \sigma^2&=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}-\langle \hat{H}\rangle)F(x,  \hat{H}-\langle \hat{H}\rangle) \nonumber \\
   &= \sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}) F(x, \hat{H})- \left[ \sum_{x} \rho(x) F(x,  \hat{H})\right]^2
   \end{aligned}

From its definition, the latter way gives the positive definitive
variance even for the finite sampling while the former way does not
guarantee the positive definitiveness of the variance. Here, we consider
the expectation values of energy and variance for the (single-step)
power Lanczos wave function
:math:`|\phi\rangle =(1+\alpha \hat{H}) |\psi \rangle`. The energy is
calculated as

.. math::

   \begin{aligned}
   E_{LS}(\alpha) =\frac{\langle \phi| \hat{H} |\phi\rangle}{\langle \phi|\phi\rangle}=\frac{h_1 + \alpha(h_{2(20)} + h_{2(11)}) + \alpha^2 h_{3(12)}}{1 + 2\alpha h_1 + \alpha^2 h_{2(11)}},
   \end{aligned}

where we define :math:`h_1`, :math:`h_{2(11)},~h_{2(20)},` and
:math:`h_{3(12)}` as

.. math::

   \begin{aligned}
   &h_1 =\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}),\\
   &h_{2(11)}=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}) F(x, \hat{H}),\\
   &h_{2(20)}=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}^2),\\
   &h_{3(12)}=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H})F(x,  \hat{H}^2).
   \end{aligned}

From the condition
:math:`\frac{\partial E_{LS}(\alpha)}{\partial \alpha}=0`, i.e., by
solving the quadratic equations, we can determine the :math:`\alpha`.
The variance is calculate in the similar way.

Calculation of physical quantities
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

By using the optimized parameter :math:`\alpha`, we can calculate the
expected value of the operator :math:`\hat{A}` as

.. math::

   \begin{aligned}
   A_{LS}(\alpha) =\frac{\langle \phi| \hat{A} |\phi\rangle}{\langle \phi|\phi\rangle}=\frac{A_0 + \alpha(A_{1(10)} + A_{1(01)}) + \alpha^2 A_{2(11)}}{1 + 2\alpha h_1 + \alpha^2 h_{2(11)}},
   \end{aligned}

where we define :math:`A_0`, :math:`A_{1(10)},~A_{1(01)},` and
:math:`A_{2(11)}` as

.. math::

   \begin{aligned}
   &A_0 =\sum_{x} \rho(x) F(x,  \hat{A}),\\
   &A_{1(10)}=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}) F(x, \hat{A}),\\
   &A_{1(01)}=\sum_{x} \rho(x) F(x, \hat{A}\hat{H}),\\
   &A_{2(11)}=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H})F(x,  \hat{A}\hat{H}).
   \end{aligned}




==> anc/dvmc/doc/en/appendix.rst <==
Program for the unrestricted Hartree-Fock approximation
=======================================================

In mVMC package, there is a program to calculate the initial values of
the pair orbital parameters :math:`f_{ij}` by using the unrestricted
Hartree-Fock (UHF) approximation (relation between Pfaffian Slater
determinant and single Slater determinant is explained in sec.
:ref:`PuffAndSlater`). It is noted that the target system of this program
is the itinerant electron system.

Overview
--------

In UHF approximation, two-body interaction terms are approximated as
one-body interaction terms by taking into account of the fluctuation,
:math:`\delta A \equiv A-\langle A \rangle`, up to the first order. As
an example, we consider the inter-site coulomb interactions

.. math::

   {\cal H}_V = \sum_{i,j}V_{ij} n_ {i}n_{j},

where we define :math:`i\equiv (i, \sigma)`,
:math:`j\equiv (j, \sigma')` for simplicity. Then, the interaction terms
can be approximated as

.. math::

   \begin{aligned}
   n_ {i}n_{j} &= (\langle n_{i} \rangle +\delta n_i) (\langle n_{j} \rangle +\delta n_j)
   - \left[ \langle c_{i}^{\dagger}c_j \rangle +\delta (c_{i}^{\dagger}c_j ) \right]
     \left[ \langle c_{j}^{\dagger}c_i \rangle +\delta (c_{j}^{\dagger}c_i )\right]
   \nonumber\\
   &\sim
   \langle n_{i} \rangle n_j+\langle n_{j} \rangle  n_i - \langle c_{i}^{\dagger}c_j \rangle  c_{j}^{\dagger}c_i
   - \langle c_{j}^{\dagger}c_i \rangle c_{i}^{\dagger}c_j 
   - \langle n_{i} \rangle \langle n_j \rangle +  \langle c_{j}^{\dagger}c_i \rangle \langle c_{i}^{\dagger}c_j \rangle.
   \end{aligned}

Also for other types of interaction, the problem can be attributed to a
one-body problem by using a similar approximation. Actual calculation is
performed iteratively until that self-consistent solution for the mean
values of the above observables are obtained.

Source code
~~~~~~~~~~~

A set of source codes are included in the directory
``src/ComplexUHF/src``.

How to compile
~~~~~~~~~~~~~~

To compile source codes, move to the directory just below the main
directory of mVMC, and execute

.. code-block:: bash

    $ make mvmc

in a similar way as the compile of mVMC. After compiling, an executable
file ``UHF`` is generated in ``src/ComplexUHF/src``.

Input files
~~~~~~~~~~~

A file for assigning input files (namelist.def)
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

The following files are needed to use the program of UHF. The format
of ``namelist.def`` is the same as defined in :ref:`InputFileList`.

-  ``ModPara``

-  ``LocSpin``

-  ``Trans``

-  ``CoulombIntra``

-  ``CoulombInter``

-  ``Hund``

-  ``PairHop``

-  ``Exchange``

-  ``Orbital`` / ``OrbitalAntiParallel``

-  ``OrbitalParallel``

-  ``OrbitalGeneral``

-  ``Initial``

Although the format of these files are the same as those for mVMC
basically, the following items are different:

-  Parameters assigned in ``ModPara`` file.

-  Addition of ``Initial`` file.

We explain details of the format of these files as follows.

Parameters assigned in ModPara file
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

The parameters needed in the program of UHF are as follows:

-  ``Nsite``

-  ``Ne``

-  ``Mix``

-  ``EPS``

-  ``IterationMax``

The parameters, ``Nsite`` and ``Ne``, are common as mVMC. The other
three parameters are specific to UHF:

-  ``Mix``
   
   Linear mixing is assigned by double-type. When mix=1, a new Green’s
   function is fully updated without using a old one.

-  ``EPS``
      
   A condition for convergence is assigned by int-type. When a
   residual error between a new Green’s function and a previous one is
   less than :math:`10^{-\verb|eps|}`, the iteration of calculation is
   stopped.

-  ``IterationMax``
      
   A maximum number of the loop is assigned by int-type.

If there are the other parameters for mVMC in this file , warning is
output to the standard output (the calculation is not stopped).

Initial file
^^^^^^^^^^^^

Initial values of Green’s function
:math:`G_{ij\sigma_1\sigma_2}\equiv \langle c_{i\sigma_1}^\dagger c_{j\sigma_2}\rangle`
are given. The format is the same as ``Trans`` file, and instead of
:math:`t_{ij\sigma_1\sigma_2}`, values of :math:`G_{ij\sigma_1\sigma_2}`
are described. Green’s function is set as zero if values are not given.

Usage
-----

Calculation of UHF is performed by the same way as mVMC, i.e., by
executing the command

::

    $ UHF namelist.def

The routine of the calculation is as follows.

#. Reading files

#. Construction of a Hamiltonian

#. Self-consistent calculation of Green’s function

#. Output of :math:`f_{ij}` and other files

Examples of output after calculation are as follows.

-  zvo\_result.dat:

   The energy and the particle number are output.

   ::

        energy -15.2265348135
        num    36.0000000000

-  zvo\_check.dat:

   The step number of the iteration, the mean of the
   absolute value of the residual error in Green’s function, the energy
   in convergence process, and the particle number are output in order.

   ::

        0  0.004925645652 -544.963484605164 36.000000
        1  0.002481594941 -278.304285708488 36.000000
        2  0.001274395448 -147.247026925130 36.000000
        3  0.000681060599 -82.973664527606 36.000000
       ...

-  zvo\_UHF\_cisajs.dat:

   Convergent one-body Green’s function
   :math:`G_{ij\sigma_1\sigma_2}\equiv\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle`
   is output.
   For all the components,
   :math:`i, \sigma_1, j, \sigma_2, {\rm Re}\left[G_{ij\sigma_1\sigma_2}\right], {\rm Im}\left[G_{ij\sigma_1\sigma_2}\right]`
   are output in order.

   ::

           0    0    0    0 0.5037555283 0.0000000000
           0    0    0    1 0.4610257618 0.0003115503
           0    1    0    0 0.4610257618 -0.0003115503
           0    1    0    1 0.4962444717 0.0000000000
        ...

-  zvo\_eigen.dat:
   
   Convergent eigenvalues of the Hamiltonian are
   output in ascending order.

   ::

        1  -2.9425069199
        2  -2.9425069198
        3  -1.5005359205 
        ...

-  zvo\_gap.dat:
   
   For the total electron number :math:`N_{\rm tot}`, the
   energy difference :math:`\Delta E= E(N_{\rm tot}+1)-E(N_{\rm tot})`
   is output.

   ::

         5.2208232631

-  zvo\_orbital\_opt.dat:

   :math:`f_{ij}` generated from the Slater
   determinant. The file with the same format as
   ``InOrbital``,\ ``InOrbitalAntiParallel``,
   ``InOrbitalParallel``,\ ``InOrbitalAntiGeneral`` file is output. By
   referring ``Orbital``, ``OrbitalAntiParallel``,
   ``OrbitalParallel``,\ ``OrbitalAntiGeneral`` file, :math:`f_{ij}` is
   calculated (for the same type of parameters, the averaged value is
   calculated).


==> anc/dvmc/doc/en/appendix.tex <==
% !TEX root = userguide_en.tex
%----------------------------------------------------------
\appendix
\chapter{Program for the unrestricted Hartree-Fock approximation}
\label{Ch:URHF}
In mVMC package, there is a program to calculate the initial values of the pair orbital parameters $f_{ij}$
by using the unrestricted Hartree-Fock (UHF) approximation (relation between Pfaffian Slater determinant and single Slater determinant is explained in sec. \ref{sec:PuffAndSlater}). It is noted that the target system of this program is the itinerant electron system.

\section{Overview}
In UHF approximation, two-body interaction terms are approximated as one-body interaction terms by taking into account of the fluctuation, $\delta A \equiv A-\langle A \rangle$, up to the first order. As an example, we consider the inter-site coulomb interactions 
\begin{equation}
{\cal H}_V = \sum_{i,j}V_{ij} n_ {i}n_{j},
\end{equation}
where we define $i\equiv (i, \sigma)$, $j\equiv (j, \sigma')$ for simplicity. 
Then, the interaction terms can be approximated as
\begin{eqnarray}
n_ {i}n_{j} &=& (\langle n_{i} \rangle +\delta n_i) (\langle n_{j} \rangle +\delta n_j) - \left[ \langle c_{i}^{\dag}c_j \rangle +\delta (c_{i}^{\dag}c_j ) \right] \left[ \langle c_{j}^{\dag}c_i \rangle +\delta (c_{j}^{\dag}c_i )\right] \nonumber\\
&\sim&\langle n_{i} \rangle n_j+\langle n_{j} \rangle  n_i - \langle c_{i}^{\dag}c_j \rangle  c_{j}^{\dag}c_i  -  \langle c_{j}^{\dag}c_i \rangle c_{i}^{\dag}c_j 
-\langle n_{i} \rangle \langle n_j \rangle +  \langle c_{j}^{\dag}c_i \rangle \langle c_{i}^{\dag}c_j \rangle.
\end{eqnarray}
Also for other types of interaction, the problem can be attributed to a one-body problem by using a similar approximation.
Actual calculation is performed iteratively until that self-consistent solution for the mean values of the above observables are obtained.

\subsection{Source code}

A set of source codes are included in the directory \verb|src/ComplexUHF/src|.

\subsection{How to compile}

To compile source codes, move to the directory just below the main directory of mVMC, and execute
\begin{verbatim}
$ make mvmc
\end{verbatim}
in a similar way as the compile of mVMC.
After compiling, an executable file \verb|UHF| is generated in \verb|src/ComplexUHF/src|.

\subsection{Input files}

\subsubsection{A file for assigning input files (namelsit.def)}

The following files are needed to use the program of UHF.
The format of \verb|namelist.def| is the same as defined in \ref{Subsec:InputFileList}.\\
\begin{itemize}
\item{\verb|ModPara|}
\item{\verb|LocSpin|}
\item{\verb|Trans|}
\item{\verb|CoulombIntra|}
\item{\verb|CoulombInter|}
\item{\verb|Hund|}
\item{\verb|PairHop|}
\item{\verb|Exchange|}
\item{\verb|Orbital|/\verb|OrbitalAntiParallel|}
\item{\verb|OrbitalParallel|}
\item{\verb|OrbitalGeneral|}
\item{\verb|Initial|}
\end{itemize}
Although the format of these files are the same as those for mVMC basically, the following items are different:
 \begin{itemize}
 \item{Parameters assigned in \verb|ModPara| file.}
 \item{Addition of \verb|Initial| file.}
 \end{itemize}
We explain details of the format of these files as follows.

\subsubsection{Parameters assigned in ModPara file}

The parameters needed in the program of UHF are as follows:
\begin{itemize}
\item{\verb|Nsite|}
\item{\verb|Ne|}
\item{\verb|Mix|}
\item{\verb|EPS|}
\item{\verb|IterationMax|}
\end{itemize}
The parameters, \verb|Nsite| and \verb|Ne|, are common as mVMC.
The other three parameters are specific to UHF:
\begin{itemize}
\item{\verb|Mix|}\\
Linear mixing is assigned by double-type.
When mix=1, a new Green's function is fully updated without using a old one.
\item{\verb|EPS|}\\
A condition for convergence is assigned by int-type.
When a residual error between a new Green's function and a previous one is less than $10^{-\verb|eps|}$, the iteration of calculation is stopped.
\item{\verb|IterationMax|}\\
A maximum number of the loop is assigned by int-type.
\end{itemize}
If there are the other parameters for mVMC in this file , warning is output to the standard output (the calculation is not stopped).

\subsubsection{Initial file}
Initial values of Green's function $G_{ij\sigma_1\sigma_2}\equiv \langle c_{i\sigma_1}^\dag c_{j\sigma_2}\rangle$ are given.
The format is the same as \verb|Trans| file, and instead of $t_{ij\sigma_1\sigma_2}$, values of $G_{ij\sigma_1\sigma_2}$ are described.
Green's function is set as zero if values are not given.

\section{Usage}

Calculation of UHF is performed by the same way as mVMC, i.e., by executing the command
\begin{verbatim}
$ UHF namelist.def
\end{verbatim}
The routine of the calculation is as follows.
\begin{enumerate}
\item{Reading files}
\item{Construction of a Hamiltonian}
\item{Self-consistent calculation of Green's function}
\item{Output of $f_{ij}$ and other files}
\end{enumerate}
Examples of output after calculation are as follows.
\begin{itemize}
\item{zvo\_result.dat:}  The energy and the particle number are output. \\
\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
 energy -15.2265348135
 num    36.0000000000
\end{verbatim}
\end{screen}
\end{minipage}
\item{zvo\_check.dat:} The step number of the iteration, the mean of the absolute value of the residual error in Green's function, the energy in convergence process, and the particle number are output in order.

\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
 0  0.004925645652 -544.963484605164 36.000000
 1  0.002481594941 -278.304285708488 36.000000
 2  0.001274395448 -147.247026925130 36.000000
 3  0.000681060599 -82.973664527606 36.000000
...
\end{verbatim}
\end{screen}
\end{minipage}

\item{zvo\_UHF\_cisajs.dat:} Convergent one-body Green's function $G_{ij\sigma_1\sigma_2}\equiv\langle c_{i\sigma_1}^{\dag}c_{j\sigma_2}\rangle$ is output. \\
For all the components, $i, \sigma_1, j, \sigma_2, {\rm Re}\left[G_{ij\sigma_1\sigma_2}\right], {\rm Im}\left[G_{ij\sigma_1\sigma_2}\right]$ are output in order.

\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
    0    0    0    0 0.5037555283 0.0000000000
    0    0    0    1 0.4610257618 0.0003115503
    0    1    0    0 0.4610257618 -0.0003115503
    0    1    0    1 0.4962444717 0.0000000000
 ...
\end{verbatim}
\end{screen}
\end{minipage}    
    
\item{zvo\_eigen.dat:} Convergent eigenvalues of the Hamiltonian are output in ascending order. \\
\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
 1  -2.9425069199
 2  -2.9425069198
 3  -1.5005359205 
 ...
\end{verbatim}
\end{screen}
\end{minipage}

\item{zvo\_gap.dat:} For the total electron number $N_{\rm tot}$, the energy difference $\Delta E= E(N_{\rm tot}+1)-E(N_{\rm tot})$ is output.

\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
  5.2208232631
\end{verbatim}
\end{screen}
\end{minipage}

\item{zvo\_orbital\_opt.dat:} $f_{ij}$ generated from the Slater determinant. The file with the same format as \verb|InOrbital|,\verb|InOrbitalAntiParallel|, \verb|InOrbitalParallel|,\verb|InOrbitalAntiGeneral| file is output.
By referring \verb|Orbital|, \verb|OrbitalAntiParallel|, \verb|OrbitalParallel|,\verb|OrbitalAntiGeneral| file, $f_{ij}$ is calculated (for the same type of parameters, the averaged value is calculated).

\end{itemize}



%----------------------------------------------------------


==> anc/dvmc/doc/en/chap01_en.tex <==
% !TEX root = userguide_en.tex
%----------------------------------------------------------
\chapter{What is mVMC?}
High-accuracy analyses of theoretical models
for quantum many-body systems are expected to
play important role for clarifying the nature of
novel quantum phases such as
high-temperature superconductivities and quantum spin liquids.
Furthermore, recent theoretical progress enables us
to obtain low-energy effective models for real materials 
with non-empirical way~\cite{ImadaMiyake}.
To clarify the electronic structures of real materials and
control the physical properties,
it is important to perform the
high-accuracy analyses for the low-energy effective models.
One of the most reliable theoretical tools for treating
the strongly correlated electron systems is the 
exact diagonalization method.
However, applicable range of system size is strongly limited 
in the exact diagonalization method.
Variational Monte Carlo method~\cite{Gros} is one of promising way
to perform the high-accuracy calculations for the larger
system sizes beyond exact diagonalization method.
Although the strong limitation of the variational wave function
is the origin of the poor accuracy of the variational Monte
Carlo method, recent development of the theoretical method and computers
relaxes the limitation of the variational wave functions and
enable us to perform the highly-accurate calculations~\cite{Tahara2008,Misawa2014,Morita2015}.

mVMC (many-variable Variational Monte Carlo method)
is a software for performing the highly-accurate 
variational Monte Carlo calculations
with the simple and flexible user interface.
mVMC also supports the large-scale parallelization.
For the conventional models in strongly correlated electron systems such as the Hubbard model, the Heisenberg model, and the Kondo-lattice model,
users can perform the calculation by preparing the one input files whose length is shorter than ten lines.  
By using the same input file, users can perform the exact diagonalization through HPhi.
Thus, it is easy to examine the accuracy of the variational calculation for small system sizes
and to perform the calculations 
for large system sizes that can not be treated 
by the exact diagonalization.
A broad spectrum of users including experimental scientists is cordially welcome.

\label{Ch:whatismVMC}
%----------------------------------------------------------
%----------------------------------------------------------
%----------------------------------------------------------
%----------------------------------------------------------
\section{Overview of mVMC}
By using mVMC, the following calculation can be done:
\begin{itemize}
\item{The variational wave function which gives the minimum value of the expected value of energy in the range of the degree of freedoms of variational parameters is numerically generated. The calculation limited to the partial space divided by quantum numbers is also possible. }
\item{The expected values of the physical quantities such as correlation functions can be calculated by using the generated variational wave functions.}
%\item{
%In the specific case under the model where the interaction terms of the Hamiltonian is diagonal in the real space and the electrons are all itinerant, 
%the expected values can be calculated by adopting the Power Lanczos (Single Lanczos Step) method.
%}
\end{itemize}

The calculation flow in mVMC is shown as follows:
\begin{enumerate}
\item{Read input files (*.def)}
\item{Optimize variational parameters $\vec{\alpha}$ to minimize $\langle {\cal H} \rangle$}
\item{Calculate one body and two body Green functions}
\item{Output variational parameters and expected values}
\end{enumerate}
In calculation, the simple parallelization for the generation of the real space arrangement $|x\rangle$ and the collecting samples and the calculation result of expected energies is implemented. Following the procedure for each cluster computers, the parallelized calculation using MPI is automatically done by indicating the parallel number. However, mVMC cannot execute under the environment where the MPI job is forbidden such as the front-end of system B at ISSP. In mVMC, we use PFAPACK\cite{PFAPACK} to compute the Pfaffian matrix.

\section{License}
The distribution of the program package and the source codes for mVMC follows GNU General Public License version 3 (GPL v3). 

We hope that you cite the following URL, https://github.com/issp-center-dev/mVMC,  when you publish the results using mVMC (after writing the paper for mVMC, we will replace the URL to the paper's reference).

\section{Copyright}
\begin{quote}
{\it \copyright  2016- The University of Tokyo.} {\it All rights reserved.}
\end{quote}
This software is developed under the support of ``{\it Project for advancement of software usability in materials science }" by The Institute for Solid State Physics, The University of Tokyo. 

\section{Contributors}
\label{subsec:developers}
This software is developed by following contributors.
\begin{itemize}
\item{ver.1.0.3 (released at 2018/7/23)}
\item{ver.1.0.2 (released at 2017/8/25)}
\item{ver.1.0.1 (released at 2017/6/8)}
\item{ver.1.0.0 (released at 2017/5/23)}
\item{ver.0.2.0 (released at 2017/3/16)}
\item{ver.0.1.1 (released at 2016/12/16)}
\item{ver.0.1.0 (released at 2016/10/26)}
\begin{itemize}
\item{Developers}
	\begin{itemize}
	\item{Takahiro Misawa \\(The Institute for Solid State Physics, The University of Tokyo)}
	\item{Satoshi Morita \\(The Institute for Solid State Physics, The University of Tokyo)}
	\item{Takahiro Ogoe \\(Department of Applied Physics, The University of Tokyo)}
	\item{Kota Ido \\(Department of Applied Physics, The University of Tokyo)}
	\item{Masatoshi Imada \\(Department of Applied Physics, The University of Tokyo)}
	\item{Yuichi Motoyama \\(The Institute for Solid State Physics, The University of Tokyo)}
	\item{Mitsuaki Kawamura \\(The Institute for Solid State Physics, The University of Tokyo)}
	\item{Kazusyohi Yoshimi \\(The Institute for Solid State Physics, The University of Tokyo)}
	\end{itemize}

\item{Project coordinator}
	\begin{itemize}
	\item{Takeo Kato \\(The Institute for Solid State Physics, The University of Tokyo)}
	\end{itemize}

\end{itemize}

\end{itemize}


\section{Operating environment}
mVMC is tested in the following platform:
\begin{itemize}
\item The supercomputer system-B ``sekirei''S in ISSP
\item K computer
\item OpenMPI + Intel Compiler + MKL
\item MPICH + Intel Compiler + MKL
\item MPICH + GNU Compiler + MKL
\end{itemize}


==> anc/dvmc/doc/en/chap02_en.tex <==
% !TEX root = userguide_en.tex
%----------------------------------------------------------
\chapter{How to use mVMC?}
\label{Ch:HowTo}

\section{Prerequisite}

mVMC requires the following packages:
\begin{itemize}
\item C compiler (intel, Fujitsu, GNU, etc. )
\item MPI library
\item Option: ScaLAPACK library (intel MKL, Fujitsu, ATLAS, etc.)
\end{itemize}

\begin{screen}
\Large 
{\bf Tips}
\normalsize

{\bf E. g. / Settings of intel compiler}

When you use the intel compiler, you can use easily scripts attached to the compiler.
In the case of the bash in 64 bit OS, write the following in your \verb|~/.bashrc|:
\begin{verbatim}
source /opt/intel/bin/compilervars.sh intel64
\end{verbatim}
or
\begin{verbatim}
source /opt/intel/bin/iccvars.sh intel64
source /opt/intel/mkl/bin/mklvars.sh
\end{verbatim}

Please read manuals of your compiler/library for more information.

\end{screen}

\section{Installation}

% !TEX root = userguide_en.tex
%----------------------------------------------------------
You can download mVMC in the following place.\\
\url{https://github.com/issp-center-dev/mVMC/releases}

You can obtain the mVMC directory by typing
\begin{verbatim}
$ tar xzvf mVMC-xxx.tar.gz
\end{verbatim}

There are two kind of procedures to install mVMC.

\subsection{Using \texttt{mVMCconfig.sh}}

Please run \verb|mVMCconfig.sh| script in the mVMC directory as follow
(for ISSP system-B ''sekirei''):
\begin{verbatim}
$ bash mVMCconfig.sh sekirei
\end{verbatim}
Then environmental configuration file \verb|make.sys| is generated in 
\verb|src/| directory.
The command-line argument of \verb|mVMCconfig.sh| is as follows:
\begin{itemize}
\item \verb|sekirei| : ISSP system-B ''sekirei''
\item \verb|kei| : K computer and ISSP system-C ''maki''
\item \verb|intel-openmpi| : Intel compiler + OpenMPI
\item \verb|intel-mpich| : Intel compiler + MPICH2
\item \verb|intel-intelmpi| : Intel compiler + IntelMPI
\item \verb|gcc-openmpi| : GCC + OpenMPI
\item \verb|gcc-mpich-mkl| : GCC + MPICH + MKL
\end{itemize}

\verb|make.sys| is as follows (for ISSP-system-B ''sekirei''):
\begin{verbatim}
CC = mpicc
F90 = mpif90
CFLAGS = -O3 -no-prec-div -xHost -qopenmp -Wno-unknown-pragmas
FFLAGS = -O3 -implicitnone -xHost
LIBS = -L $(MKLROOT)/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 \
       -lmkl_intel_thread -lmkl_core -lmkl_blacs_sgimpt_lp64 -lpthread -lm
SFMTFLAGS = -no-ansi-alias -DHAVE_SSE2
\end{verbatim}
We explain macros of this file as: 
\begin{itemize}
\item \verb|CC| : C compiler (\verb|mpicc|, \verb|mpifccpx|)
\item \verb|F90| : fortran compiler (\verb|ifort|, \verb|frtpx|)
\item \verb|Libs| : Linker option
\item \verb|CFLAGS| : C compile option
\item \verb|FFLAGS| : fortran compile option
\end{itemize}


Then you are ready to compile mVMC.
Please type
\begin{verbatim}
$ make mvmc
\end{verbatim}
and obtain \verb|vmc.out| and \verb|vmcdry.out| in \verb|src/| directory;
you should add this directory to the \verb|$PATH|.

\begin{screen}
\Large 
{\bf Tips}
\normalsize

You can make a PATH to mVMC as follows:
\\
\verb|$ export PATH=${PATH}:|\textit{mVMC\_top\_directory}\verb|/src/|
\\
If you keep this PATH, you should write above in \verb|~/.bashrc|
(for \verb|bash| as a login shell)

\end{screen}

\subsection{Using \texttt{cmake}}

We can compile mVMC as
\begin{verbatim}
cd $HOME/build/mvmc
cmake -DCONFIG=gcc $PathTomvmc
make
\end{verbatim}
Here, we set a path to mVMC as \verb|$PathTomvmc|
and to a build directory as \verb| $HOME/build/mvmc|.
After compilation, \verb|src| folder is constructed below a \verb|$HOME/build/mvmc|
folder and we obtain an executable \verb|vmc.out| in \verb|src/| directory.

In the above example,
we compile mVMC by using a gcc compiler.
We can select a compiler by using the following options:
\begin{itemize}
\item \verb|sekirei| : ISSP system-B ``sekirei''
\item \verb|fujitsu| : Fujitsu compiler 
\item \verb|intel| : Intel compiler + Linux PC
\item \verb|gcc| : GCC compiler + Linux PC.
\end{itemize}
An example of compiling mVMC by using the Intel compiler is shown as follows:
\begin{verbatim}
mkdir ./build
cd ./build
cmake -DCONFIG=intel ../
make
\end{verbatim}
After compilation,
\verb|src| folder is created below the \verb|build| folder and
an execute \verb|vmc.out in the \verb|src| folder.
We can select ScaLAPACK instead of LAPACK for vmc calculation 
by adding the following as the cmake option
\begin{verbatim}
-DUSE_SCALAPACK=ON -DSCALAPACK_LIBRARIES="xxx".
\end{verbatim}
Here, xxx is the libraries to use ScaLAPACK.
Please note that we must delete the \verb|build| folder and
repeat the above operations when we change the compiler.

\begin{screen}
\Large 
{\bf Tips}
\normalsize\\
Before using cmake for sekirei, you must type 
\begin{verbatim}
source /home/issp/materiapps/tool/env.sh
\end{verbatim}

When we type the following in sekirei, 
\begin{verbatim}
cmake -DCONFIG=sekirei ../ -DUSE_SCALAPACK=ON ,
\end{verbatim}
\verb$-DSCALAPACK_LIBRARIES$ is automatically set as
\begin{verbatim}
-DSCALAPACK_LIBRARIES="\${MKLROOT}/lib/intel64 -lmkl_scalapack_lp64 
-lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core
-lmkl_blacs_sgimpt_lp64".
\end{verbatim}
When the path to libraries for ScaLAPACK is different in your circumstance,
please set \verb$-DSCALAPACK_LIBRARIES$ as the correct path.
\end{screen}

\label{Sec:HowToInstall}

\section{Directory structure}
When mVMC-xxx.tar.gz is unzipped, the following directory structure is composed.\\
\\
├──COPYING\\
├──mVMCconfig.sh\\
├──doc/\\
│~~~~~~├──bib/\\
│~~~~~~│~~~~~~├──elsart-num\_mod.bst\\
│~~~~~~│~~~~~~└──userguide.bib\\
│~~~~~~├──figs/\\
│~~~~~~│~~~~~~├──*.pdf\\
│~~~~~~│~~~~~~└──*.xbb\\
│~~~~~~├──fourier/\\
│~~~~~~│~~~~~~├──en/\\
│~~~~~~│~~~~~~├──figs/\\
│~~~~~~│~~~~~~└──ja/\\
│~~~~~~├──jp/\\
│~~~~~~│~~~~~~└──*.tex\\
│~~~~~~└──en/\\
│~~~~~~~~~~~~~└──*.tex\\
├──sample/\\
│~~~~~~└──Standard/\\
│~~~~~~~~~~~~~~~~~~├──Hubbard/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~├─square/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~│~~~~~~├──StdFace.def\\
│~~~~~~~~~~~~~~~~~~│~~~~~~│~~~~~~└──reference/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~│~~~~~~~~~~~~~~~~~└──**.dat\\
│~~~~~~~~~~~~~~~~~~│~~~~~~└─triangular/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~~~~~~~└──$\cdots$\\
│~~~~~~~~~~~~~~~~~~├──Kondo/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~└─chain/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~~~~~~~└──$\cdots$\\
│~~~~~~~~~~~~~~~~~~└──Spin/\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~├─HeisenbergChain/\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~│~~~~~~└──$\cdots$\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~├─HeisenbergSquare/\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~│~~~~~~└──$\cdots$\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~└─Kagome/\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~└──$\cdots$\\
├──src/\\
│~~~~~~~~~~├──mVMC/\\
│~~~~~~~~~~│~~~~~~├─ **.c\\
│~~~~~~~~~~│~~~~~~└──include/\\
│~~~~~~~~~~│~~~~~~~~~~~~~~└──**.h\\
│~~~~~~~~~~├──ComplexUHF/\\
│~~~~~~~~~~│~~~~~~├─ **.c\\
│~~~~~~~~~~│~~~~~~└──include/\\
│~~~~~~~~~~│~~~~~~~~~~~~~~└──**.h\\
│~~~~~~~~~~├──StdFace/\\
│~~~~~~~~~~│~~~~~~~├──**.c\\
│~~~~~~~~~~│~~~~~~~└──**.h\\
│~~~~~~~~~~├──pfapack/\\
│~~~~~~~~~~│~~~~~~~├──makefile\_pfapack\\
│~~~~~~~~~~│~~~~~~~└──**.f\\
│~~~~~~~~~~└──sfmt/\\
│~~~~~~~~~~~~~~~~~~├──makefkie\_sfmt\\
│~~~~~~~~~~~~~~~~~~├──**.c\\
│~~~~~~~~~~~~~~~~~~└──**.h\\
└──tool/\\
~~~~~~~~~~~├──**.f90\\
~~~~~~~~~~~└──makefile\_tool\\

\newpage
\section{Basic usage}

mVMC works as whether the following two modes:

\begin{itemize}
\item Expert mode

  mVMC supports the arbitrary fermion-/spin-lattice system;
  we can specify the hopping, etc. at each site independently.
  Although this makes us able to specify flexibly the target
  this requires many input-files, and
  the setup of the calculation is complicated.

\item Standard mode

  For some typical models (such as the Heisenberg model on the square lattice),
  we can start calculation with a few parameters (for example, the size of the
  simulation cell, the common coupling parameter).
  In this case, the input-files for Expert mode are automatically generated.
  Although the number of available systems is smaller than that number of Expert mode,
  the setup of the calculation is easier than in Expert mode.

\end{itemize}

We can calculate by using these modes as follows:

\begin{enumerate}

\item  Prepare a minimal input file

You can choose a model (the Heisenberg model, the Hubbard model, etc.) and 
a lattice (the square lattice, the triangular lattice, etc.) from ones provided;
you can specify some parameters (such as the first/second nearest neighbor hopping integrals,
the on-site Coulomb integral, etc.) for them.
The input file format is described in the Sec. \ref{Ch:HowToStandard}.

\item  Run

Run a executable \verb|vmc.out| in terminal by specifying
the name of input file written in previous step
(option \verb|-s| is required).

\verb|$ mpiexec -np |\textit{number\_of\_processes}\verb| |\textit{Path}\verb|/vmc.out -s| \textit{Input\_file\_name}

When you use a queuing system in workstations or super computers, 
sometimes the number of processes is specified as an argument for the job-submitting command.
If you need more information, please refer manuals for your system. 

\item Watch calculation logs

Log files are outputted in the \verb|output/| directory which is automatically made in the directory for a calculation scenario.
The details of output files are shown in Sec. \ref{Sec:outputfile}.

\item Results

  If the calculation is finished normally, the result files are outputted in the \verb|output/| directory.
  The details of output files are shown in Sec. \ref{Sec:outputfile}.

\item Prepare and run Expert mode

  In the above case, the calculation starts as soon as input files
  for Expert mode are generated.
  If we only generate files without starting the calculation,
  we can use a executable \verb|vmcdry.out| as follows
  (MPI is not used in this step):

  \verb|$ |\textit{Path}\verb|/vmcdry.out |\textit{Input\_file\_name}

  Then, we can edit generated files by hand and run a executable \verb|vmc.out| with 
  \verb|namelist.def| as an argument (option \verb|-e| is required) as follows:

  \verb|$ mpiexec -np |\textit{number\_of\_processes}\verb| |\textit{Path}\verb|/vmcdry.out -e namelist.def|

\end{enumerate}

\begin{screen}
\Large 
{\bf Tips}
\normalsize

{\bf The number of threads for OpenMP}

If you specify the number of OpenMP threads for mVMC,
you should set it as follows (in case of 16 threads) before the running:
\begin{verbatim}
export OMP_NUM_THREADS=16
\end{verbatim}

\end{screen}

\section{Printing version ID}

By using \verb|-v| option as follows, 
you can check which version of mVMC you are using.

\begin{verbatim}
$ PATH/vmcdry.out -v
$ PATH/vmc.out -v
\end{verbatim}


==> anc/dvmc/doc/en/chap03_en.tex <==
% !TEX root = userguide_en.tex
%----------------------------------------------------------
\chapter{Tutorial}
\label{Ch:model}

\section{List of sample files}

There are following tutorials in \verb|samples/Standard/|.

\begin{itemize}
\item The Hubbard model on the two dimensional square lattice

  (\verb|samples/Standard/Hubbard/square/|)
\item The Hubbard model on the two dimensional triangular lattice
  
  (\verb|samples/Standard/Hubbard/triangular/|)
\item The one dimensional Kondo chain

  (\verb|samples/Standard/Kondo/chain/|)
\item The one dimensional antiferromagnetic Heisenberg chain
  
  (\verb|samples/Standard/Spin/HeisenbergChain/HeisenbergChain/|)
\item The antiferromagnetic Heisenberg model on the two dimensional square lattice
  
  (\verb|samples/Standard/Spin/HeisenbergSquare/|)

\item The antiferromagnetic Heisenberg model on the two dimensional Kagome lattice
  
  (\verb|samples/Standard/Spin/Kagome/|)

\end{itemize}

We can perform these tutorials in the same way. 
In the following, the tutorial of the one dimensional antiferromagnetic Heisenberg chain is shown.

\section{Heisenberg model}

This tutorial should be performed in 
\begin{verbatim}
sample/Standard/Spin/HeisenbergChain/.
\end{verbatim}

This directory contains the following things:

The input file: StdFace.def

reference outputs: reference/

In this case, we treat the one dimensional antiferromagnetic Heisenberg chain
which has a nearest neighbor spin coupling.
\begin{align}
  {\hat H} = J \sum_{i=1}^{L} {\hat {\boldsymbol S}}_i \cdot {\hat {\boldsymbol S}}_{i+1}
\end{align}

The input file is as follows:
\\
\begin{minipage}{10cm}
\begin{screen}
\begin{verbatim}
L = 16
Lsub=4
model = "Spin"
lattice = "chain lattice"
J = 1.0
2Sz = 0
NMPtrans=1
\end{verbatim}
\end{screen}
\end{minipage}
%
\\
In this tutorial, J and the number of sites are set to 1 (arbitrary unit) and 16 respectively.

\subsubsection{Running}

We execute the following command. \\
\verb|$ mpiexec -np |\textit{number\_of\_processes}\verb| |\textit{Path}\verb|/vmcdry.out -s StdFace.def|

The MPI command depends on your system (such as \verb|mpiexec|, \verb|mpirun|, \verb|mpijob|,
\verb|poe|, etc.).
Then, the calculation starts and the following standard message is outputted in the terminal.

\small
\begin{verbatim}
######  Standard Intarface Mode STARTS  ######

  Open Standard-Mode Inputfile StdFace.def 

  KEYWORD : l                    | VALUE : 16 
  KEYWORD : lsub                 | VALUE : 4 
  KEYWORD : model                | VALUE : spin 
  KEYWORD : lattice              | VALUE : chain 
  KEYWORD : j                    | VALUE : 1.0 
  KEYWORD : nmptrans             | VALUE : 1 

#######  Parameter Summary  #######

  @ Lattice Size & Shape

                L = 16 
             Lsub = 4         
                L = 16        
                W = 1         
           phase0 = 0.00000     ######  DEFAULT VALUE IS USED  ######

  @ Hamiltonian 

               2S = 1           ######  DEFAULT VALUE IS USED  ######
                h = 0.00000     ######  DEFAULT VALUE IS USED  ######
            Gamma = 0.00000     ######  DEFAULT VALUE IS USED  ######
                D = 0.00000     ######  DEFAULT VALUE IS USED  ######
              J0x = 1.00000   
              J0y = 1.00000   
              J0z = 1.00000   

  @ Numerical conditions

             Lsub = 4         
             Wsub = 1         
      ioutputmode = 1           ######  DEFAULT VALUE IS USED  ######

######  Print Expert input files  ######

    qptransidx.def is written.
         filehead = zvo         ######  DEFAULT VALUE IS USED  ######
         filehead = zqp         ######  DEFAULT VALUE IS USED  ######
      NVMCCalMode = 0           ######  DEFAULT VALUE IS USED  ######
     NLanczosMode = 0           ######  DEFAULT VALUE IS USED  ######
    NDataIdxStart = 1           ######  DEFAULT VALUE IS USED  ######
      NDataQtySmp = 1           ######  DEFAULT VALUE IS USED  ######
      NSPGaussLeg = 8           ######  DEFAULT VALUE IS USED  ######
         NMPTrans = 1         
    NSROptItrStep = 1000        ######  DEFAULT VALUE IS USED  ######
     NSROptItrSmp = 100         ######  DEFAULT VALUE IS USED  ######
       NVMCWarmUp = 10          ######  DEFAULT VALUE IS USED  ######
     NVMCInterval = 1           ######  DEFAULT VALUE IS USED  ######
       NVMCSample = 1000        ######  DEFAULT VALUE IS USED  ######
    NExUpdatePath = 2         
          RndSeed = 123456789   ######  DEFAULT VALUE IS USED  ######
       NSplitSize = 1           ######  DEFAULT VALUE IS USED  ######
           NStore = 0           ######  DEFAULT VALUE IS USED  ######
     DSROptRedCut = 0.00100     ######  DEFAULT VALUE IS USED  ######
     DSROptStaDel = 0.02000     ######  DEFAULT VALUE IS USED  ######
     DSROptStepDt = 0.02000     ######  DEFAULT VALUE IS USED  ######
          NSPStot = 0           ######  DEFAULT VALUE IS USED  ######
      ComplexType = 0           ######  DEFAULT VALUE IS USED  ######
    locspn.def is written.
    trans.def is written.
    interall.def is written.
    jastrowidx.def is written.
    coulombintra.def is written.
    coulombinter.def is written.
    hund.def is written.
    exchange.def is written.
    orbitalidx.def is written.
    gutzwilleridx.def is written.
    namelist.def is written.
    modpara.def is written.
    greenone.def is written.
    greentwo.def is written.

######  Input files are generated.  ######
-----------
Start: Read *def files.
  Read File namelist.def .
  Read File 'modpara.def' for ModPara.
  Read File 'locspn.def' for LocSpin.
  Read File 'trans.def' for Trans.
  Read File 'coulombintra.def' for CoulombIntra.
  Read File 'coulombinter.def' for CoulombInter.
  Read File 'hund.def' for Hund.
  Read File 'exchange.def' for Exchange.
  Read File 'gutzwilleridx.def' for Gutzwiller.
  Read File 'jastrowidx.def' for Jastrow.
  Read File 'orbitalidx.def' for Orbital.
  Read File 'qptransidx.def' for TransSym.
  Read File 'greenone.def' for OneBodyG.
  Read File 'greentwo.def' for TwoBodyG.
End  : Read *def files.
Start: Read parameters from *def files.
End  : Read parameters from *def files.
Start: Set memories.
End  : Set memories.
Start: Initialize parameters.
End  : Initialize parameters.
Start: Initialize variables for quantum projection.
End  : Initialize variables for quantum projection.
Start: Optimize VMC parameters.
End  : Optimize VMC parameters.
-----------
\end{verbatim}
\normalsize

In the beginning of this run,
files describing the detail of considered Hamiltonian
\begin{itemize}
\item \verb|locspin.def|
\item \verb|trans.def|
\item \verb|coulombinter.def|
\item \verb|coulombintra.def|
\item \verb|exchange.def|
\item \verb|hund.def|
\item \verb|namelist.def|
\item \verb|modpara.def|
\end{itemize}
and files for setting variational parameters
\begin{itemize}
\item \verb|gutzwilleridx.def|
\item \verb|jastrowidx.def|
\item \verb|orbitalidx.def|
\item \verb|qptransidx.def|
\end{itemize}
and files specifying elements of correlation functions
that will be calculated 
\begin{itemize}
\item \verb|greenone.def|
\item \verb|greentwo.def|
\end{itemize}
are generated. The details of these files are shown in Sec. \ref{Ch:HowToExpert}.

During the calculation, the following files are outputted in \verb|output| directory:\\
\begin{minipage}{12cm}
  \begin{screen}
\begin{verbatim}
zvo_SRinfo.dat
zvo_out_001.dat
zvo_time_001.dat
zvo_var_001.dat
zvo_CalcTimer.dat
\end{verbatim}
  \end{screen}
\end{minipage}

In \verb|zvo_out_001.dat|, the following quantities are outputted at each bins  
\begin{equation}
\langle H \rangle, \langle H^2 \rangle, \frac{\langle H^2 \rangle- \langle H \rangle^2 }{\langle H \rangle^2} \nonumber.
\end{equation}
By seeing these informations, the conversion of the calculation can be judged. 
By using gnuplot, we can check the evolution of $\langle H \rangle$ as follows:
\begin{verbatim}
plot "zvo_out_001.dat" u 1
\end{verbatim}
The details of these outputted files are shown in Sec. \ref{Sec:outputfile}.\\

\subsubsection{Output results}
After finishing calculation normally, the files for the energy, the deviation,
the optimized variational parameters and
the time of execution for each calculation steps are outputted  in \verb|output| directory.
In the following, the outputted files are shown \\
\begin{minipage}{12cm}
\begin{screen}
\begin{verbatim}
gutzwiller_opt.dat
jastrow_opt.dat
orbital_opt.dat
zqp_opt.dat
ClacTimer.dat
\end{verbatim}
\end{screen}
\end{minipage}

The details of these outputted files are shown in Sec. \ref{Sec:outputfile}.\\

\subsubsection{Calculation of Green functions}
After changing the value of \verb|NVMCCalMode| from 0 to 1 in \verb|modpara.def| file, we execute the following command. 
When we add \verb|"zqp_opt.dat"| after \verb|"namelist.dat"| as a command-line argument
as follows,
the calculation of Green functions is done by using the optimized variational parameters. 

\vspace{1cm}\hspace{-0.7cm}
\verb|$ |\underline{Path}\verb|/vmc.out -e namelist.def output/zqp_opt.dat|
\small

After the calculation finishes, the following files are outputted in \verb|output| directory.
\\
\begin{minipage}{12cm}
\begin{screen}
\begin{verbatim}
zvo_cisajs_001.dat
zvo_cisajscktalt_001.dat
\end{verbatim}
\end{screen}
\end{minipage}
\\
The details of these outputted files are shown in Sec. \ref{Sec:outputfile}.\\

\section{Input files for Expert mode}

In mVMC, the calculation is done by reading input files categorized by the following six parts. 
\begin{description}
\item[(1)~List:] Specify the kinds and names of input files. 
\item[(2)~Basic parameters:] Specify the basic parameters.
\item[(3)~Set Hamiltonian:] Specify the Hamiltonian.
\item[(4)~Set condition of variational parameters :] Specify the variational parameters to be optimized.
\item[(5)~Initial variational parameters:] Specify the initial values of the variational parameters.
\item[(6)~Output:] Specify the components of one-body and two-body Green's functions to be outputted.
\end{description}

The calculation for complex models can be done by directly making above input files. 
The details for each files are shown in Sec. \ref{Ch:HowToExpert}.

\section{Fourier transformation of correlation functions}

This package has a utility which performs the Fourier transformation of the correlation function and plots that function.
The manual of this utility is located in
\begin{verbatim}
doc/fourier/ja/_build/html/index.html
doc/fourier/ja/_build/latex/fourier.pdf
doc/fourier/en/_build/html/index.html
doc/fourier/en/_build/latex/fourier.pdf
\end{verbatim}


==> anc/dvmc/doc/en/chap04-02_en.tex <==
% !TEX root = userguide_en.tex
%----------------------------------------------------------
\newpage
\section{Input files for Expert mode}
\label{Ch:HowToExpert}
In this section, detailed input files (*.def) are explained. Input files are categorized by the following six parts.
The files that are listed in parentheses correspond to the file made by vmcdry.out.

\begin{description}
\item[(1)~List:]
~\\{No keyword} (namelist.def):
This file is a list of input file names with keywords. Each keywords is fixed, but file names are free to be determined.  
\item[(2)~Basic parameters:]
~\\{\bf ModPara} (modpara.def): Set the parameters for basic parameters such as site number, electron number, Lanczos step {\it etc}.
~\\{\bf LocSpin (locspn.def)}: Set the location of local spin. 
\item[(3)~Hamiltonian:] 
~\\Hamiltonian for mVMC is denoted by 
\begin{eqnarray}
{\cal H}&=&{\cal H}_T+{\cal H}_U+{\cal H}_V+{\cal H}_H+{\cal H}_E+{\cal H}_P+{\cal H}_I,\\
{\cal H}_T&=&\tr{-}\sum_{i, j}\sum_{\sigma_1, \sigma2}t_{ij\sigma_1\sigma_2} c_{i\sigma_1}^{\dag}c_{j\sigma_2},\\
{\cal H}_U&=&\sum_{i} U_i n_ {i \uparrow}n_{i \downarrow},\\
{\cal H}_V&=&\sum_{i,j} V_{ij}n_ {i}n_{j},\\
{\cal H}_H&=&\tr{-}\sum_{i,j}J_{ij}^{\rm Hund} (n_{i\uparrow}n_{j\uparrow}+n_{i\downarrow}n_{j\downarrow}),\\
{\cal H}_E&=&\sum_{i,j}J_{ij}^{\rm Ex} (c_ {i \uparrow}^{\dag}c_{j\uparrow}c_{j \downarrow}^{\dag}c_{i  \downarrow}+c_ {i \downarrow}^{\dag}c_{j\downarrow}c_{j \uparrow}^{\dag}c_{i  \uparrow}),\\
{\cal H}_P&=&\sum_{i,j}J_{ij}^{\rm Pair} c_ {i \uparrow}^{\dag}c_{j\uparrow}c_{i \downarrow}^{\dag}c_{j  \downarrow},\\
{\cal H}_I&=&\sum_{i,j,k,l}\sum_{\sigma_1,\sigma_2, \sigma_3, \sigma_4}
I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}, 
\end{eqnarray}
as the format of interactions for electron system. Here, we define the charge density operator with spin $\sigma$ at site $i$ as $n_{i \sigma}=c_{i\sigma}^{\dag}c_{i\sigma}$ and the total charge density operator at site $i$ as $n_i=n_{i\uparrow}+n_{i\downarrow}$. 
Each parameters are specified by the following files, respectively;
~\\{\bf Trans (trans.def)}: $t_{ij\sigma_1\sigma_2}$ in ${\cal H}_T$,  
~\\{\bf CoulombIntra (coulombintra.def)}: $U_i$ in ${\cal H}_U$,   
~\\{\bf CoulombInter (coulombinter.def)}: $V_{ij}$ in ${\cal H}_V$,  
~\\{\bf Hund (hund.def)}: $J_{ij}^{\rm Hund}$ in ${\cal H}_H$,  
~\\{\bf Exchange (exchange.def)}: $J_{ij}^{\rm Ex}$ in ${\cal H}_E$,  
~\\{\bf PairHop}: $J_{ij}^{\rm Pair}$ in ${\cal H}_P$, 
~\\{\bf InterAll}: $I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}$ in ${\cal H}_I$.

\item[(4)~Variational parameters to be optimized:] 
~\\The variational parameters to be optimized are specified by using this categorized files. In mVMC, the variational wave function is given as
\begin{eqnarray}
|\psi \rangle &=& {\cal P}_G{\cal P}_J{\cal P}_{d-h}^{(2)}{\cal P}_{d-h}^{(4)}{\cal L}^S{\cal L}^K{\cal L}^P |\phi_{\rm pair} \rangle,\\
{\cal P}_G&=&\exp\left[ \sum_i g_i n_{i\uparrow} n_{i\downarrow} \right],\\
{\cal P}_J&=&\exp\left[\frac{1}{2} \sum_{i\neq j} v_{ij} (n_i-1)(n_j-1)\right],\\
{\cal P}_{d-h}^{(2)}&=& \exp \left[ \sum_t \sum_{n=0}^2 (\alpha_{2nt}^d \sum_{i}\xi_{i2nt}^d+\alpha_{2nt}^h \sum_{i}\xi_{i2nt}^h)\right],\\
{\cal P}_{d-h}^{(4)}&=& \exp \left[ \sum_t \sum_{n=0}^4 (\alpha_{4nt}^d \sum_{i}\xi_{i4nt}^d+\alpha_{4nt}^h \sum_{i}\xi_{i4nt}^h)\right],\\
{\cal L}_S&=&\frac{2S+1}{8 \pi^2}\int d\Omega P_s(\cos \beta) \hat{R}(\Omega),\\
{\cal L}_K&=&\frac{1}{N_s}\sum_{{\bm R}}e^{i {\bm K} \cdot{\bm R} } \hat{T}_{\bm R},\\
{\cal L}_P&=&\sum_{\alpha}p_{\alpha} \hat{G}_{\alpha},
\end{eqnarray}
where $\Omega=(\alpha, \beta, \gamma)$ is the Euler angle, $\hat{R}(\Omega)$ is the rotational operator, $P_S(x)$ is the $S$-th polynomial, ${\bm K}$ is the momentum operator of the whole system and $\hat{T}_{\bm R}$ is the translational operators corresponding to the translational vector ${\bm R}$, $\hat{G}_{\alpha}$ is the point group operator, and $p_\alpha$ is the parity operator, respectively. The details of ${\cal P}_{d-h}^{(2)}$ and ${\cal P}_{d-h}^{(4)}$ are shown in \cite{Tahara2008}. The one body part of the wavefunction is represented as the pair function of the real space:
\begin{equation}
|\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} \sum_{\sigma_1, \sigma_2}f_{i\sigma_1j \sigma_2}c_{i\sigma_1}^{\dag}c_{j\sigma_2}^{\dag} \right]^{N/2}|0 \rangle,
\end{equation}
where $N$ is the number of electrons and $N_s$ is the number of sites.
The setting for optimizing variational parameters or not is given by the following files (the parameters for ${\cal L}_S$ are specified in the {\bf ModPara} file).
~\\{\bf Gutzwiller  (gutzwilleridx.def)}: Set the target parameters $g_i$ in ${\cal P}_G$ to be optimized.
~\\{\bf Jastrow (jastrowidx.def)}: Set the target parameters $v_{ij}$ in ${\cal P}_J$ to be optimized.
~\\{\bf DH2}:  Set the target 2-site doublon-holon correlation factor $\alpha_{2nt}^{d(h)}$ in ${\cal P}_{d-h}^{(2)}$ to be optimized.
~\\{\bf DH4}:  Set the target 4-site doublon-holon correlation factor $\alpha_{4nt}^{d(h)}$ in ${\cal P}_{d-h}^{(4)}$ to be optimized.
~\\{\bf Orbital/OrbitalAntiParallel (orbitalidx.def)}: Set the pair orbital with anti-parallel spins $f_{i\uparrow j\downarrow}$ in $|\phi_{\rm pair} \rangle$ to be optimized.
~\\{\bf OrbitalParallel}: Set the pair orbital with anti-parallel spins $f_{i\sigma j\sigma}$ in $|\phi_{\rm pair} \rangle$ to be optimized.
~\\{\bf OrbitalGeneral}: Set the pair orbital with anti-parallel spins $f_{i\sigma j\sigma'}$ in $|\phi_{\rm pair} \rangle$ to be optimized.
~\\{\bf TransSym (qptransidx.def)}: Set the the momentum projection operators ${\cal L}_K$ and the lattice translational projection operators ${\cal L}_P$.

\item[(5)~Initial variational parameters:]
~\\ Set the initial values of the variational parameters. When the keyword is not setting, the corresponding parameters are given by random values as default values.
~\\{\bf InGutzwiller}: Set the initial values of $g_i$ in ${\cal P}_G$.
~\\{\bf InJastrow}: Set the initial values of $v_{ij}$ in ${\cal P}_J$.
~\\{\bf InDH2}:  Set the initial values of $\alpha_{2nt}^{d(h)}$ in ${\cal P}_{d-h}^{(2)}$.
~\\{\bf InDH4}:  Set the initial values of $\alpha_{4nt}^{d(h)}$ in ${\cal P}_{d-h}^{(4)}$.
~\\{\bf InOrbital /InOrbitalAntiParallel}: Set the initial values of $ f_{i\uparrow j\downarrow}$ in $|\phi_{\rm pair} \rangle$.
~\\{\bf InOrbitalParallel}: Set the initial values of $ f_{i\sigma j\sigma}$ in $|\phi_{\rm pair} \rangle$.
~\\{\bf InOrbitalGeneral}: Set the initial values of $ f_{i\sigma j\sigma'}$ in $|\phi_{\rm pair} \rangle$.


\item[(6)~Output:]
~\\{\bf OneBodyG  (greenone.def)}: Set the components of one-body green functions to output.
~\\{\bf TwoBodyG  (greentwo.def)}: Set the components of two-body green functions to output.
\end{description}
%%%%%%%%%%%%%%%%%%%%%%
\newpage
~\subsection{List file for Input files (namelist.def)}
\label{Subsec:InputFileList}
This file determines input filenames correlated with keywords. An example of the file format is shown as follows.\\
\begin{minipage}{10cm}
\begin{screen}
\begin{verbatim}
ModPara  modpara.def
LocSpin  zlocspn.def
Trans    ztransfer.def
InterAll zinterall.def
Orbital orbitalidx.def
OneBodyG zcisajs.def
TwoBodyG	zcisajscktaltdc.def
\end{verbatim}
\end{screen}
\end{minipage}
\\
\subsubsection{File format}
[string01]~[string02]
\subsubsection{Parameters}
 \begin{itemize}
   \item  $[$string01$]$
   
   {\bf Type :} string-type
   
   {\bf Description :} Select a word from keywords.
   
   \item  $[$string02$]$
   
    {\bf Type :} string-type 

   {\bf Description :} An input filename which is correlated with keywords.
 \end{itemize}
\subsubsection{User rules}
\begin{itemize}
\item  After setting keywords at [string 01], half-width state is needed for writing a filename. You can set the filename freely.
\item Keywords for input files are shown in Table \ref{Table:Defs}.
\item Essential keywords are ``CalcMod", ``ModPara" , ``LocSpin", ``Orbital" and ``TransSym".
\item Keywords can be set in random order.
\item If keywords or filenames are incorrect, the program is terminated. 
\item When the head of line is ``$\#$", the line is skipped.
\end{itemize}

 \begin{table*}[h!]
\begin{center}
  \begin{tabular}{|ll|} \hline
           Keywords     & Details for corresponding files       \\   \hline\hline
           ModPara$^*$        &  Parameters for calculation.        \\ \hline 
           %%%%%%%%%%%%%%%%%%  
           LocSpin$^*$          &  Configurations of the local spins for Hamiltonian.         \\ 
           Trans       &   Transfer and chemical potential for Hamiltonian.  \\
           InterAll  &   Two-body interactions for Hamiltonian. \\  
           CoulombIntra  &   CoulombIntra interactions. \\  
           CoulombInter  &   CoulombInter  interactions. \\  
           Hund  &   Hund couplings. \\  
           PairHop  &  Pair hopping couplings. \\  
           Exchange  &  Exchange couplings. \\  \hline
           %%%%%%%%%%%%%%%%%%
           Gutzwiller & Gutzwiller factors.\\
           Jastrow & Charge Jastrow factors.\\
           DH2 & 2-site doublon-holon correlation factors.\\
           DH4 & 4-site doublon-holon correlation factors.\\
           Orbital$^*$  & Pair orbital factors with anti-parallel spins $f_{i\uparrow j\downarrow}$.\\
           OrbitalAntiParallel & Pair orbital factors with anti-parallel spins $f_{i\uparrow j\downarrow}$.\\
           OrbitalParallel  & Pair orbital factors with parallel spins $f_{i\sigma j\sigma}$.\\
           OrbitalGeneral  & Pair orbital factors $f_{i\sigma_1 j\sigma_2}$.\\
           TransSym$^*$  & Translational and lattice symmetry operation. \\ \hline
           %%%%%%%%%%%%%%%%%%
           InGutzwiller & Initial values of Gutzwiller factors.\\
           InJastrow & Initial values of charge Jastrow factors.\\
           InDH2 & Initial values of 2-site doublon-holon correlation factors.\\
           InDH4 & Initial values of 4-site doublon-holon correlation factors.\\
           InOrbital & Initial values of pair orbital factors $f_{i\uparrow j\downarrow}$.\\
           InOrbitalAntiParallel & Initial values of pair orbital factors $f_{i\uparrow j\downarrow}$.\\ 
           InOrbitalParallel & Initial values of pair orbital factors $f_{i\sigma j\sigma}$.\\ 
           InOrbitalGeneral & Initial values of pair orbital factors $f_{i\sigma_1 j\sigma_2}$.\\ 
           \hline
           %%%%%%%%%%%%%%%%%%
           OneBodyG         &   Output components for Green functions $\langle c_{i\sigma}^{\dagger}c_{j\sigma}\rangle$           \\   
           TwoBodyG &   Output components for Correlation functions $\langle c_{i\sigma}^{\dagger}c_{j\sigma}c_{k\tau}^{\dagger}c_{l\tau}\rangle$  \\   \hline
  \end{tabular}
\end{center}
\caption{List of the definition files. The files marked * are essential for executing.}
\label{Table:Defs}
\end{table*}%
\newpage
~
\newpage
%----------------------------------
\subsection{ModPara file (modpara.def)}
\label{Subsec:modpara}
This file determines parameters for calculation. An example of the file format is shown as follows.\\
\begin{minipage}{10cm}
\begin{screen}
\begin{verbatim}
--------------------
Model_Parameters   0
--------------------
VMC_Cal_Parameters
--------------------
CDataFileHead  zvo
CParaFileHead  zqp
--------------------
NVMCCalMode    0
NLanczosMode   0
--------------------
NDataIdxStart  1
NDataQtySmp    1
--------------------
Nsite          16
Nelectron      8
NSPGaussLeg    1
NSPStot        0
NMPTrans       1
NSROptItrStep  1200
NSROptItrSmp   100
DSROptRedCut   0.001
DSROptStaDel   0.02
DSROptStepDt   0.02
NVMCWarmUp     10
NVMCInterval   1
NVMCSample     1000
NExUpdatePath  0
RndSeed        11272
NSplitSize     1
NStore         1  
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
 \begin{itemize}
   \item  Lines 1 - 5:  Header
   \item  Line 6:  [string01]~[string02]
   \item  Line 7:  [string03]~[string04]
   \item  Line 8:  Header
   \item  Lines 9 - : [string05]~[int01] (or [double01])
  \end{itemize}

\subsubsection{Parameters}
\begin{itemize}

   \item  $[$string01$]$
   
   {\bf Type :} string-type (blank parameter not allowed)

  {\bf Description :} Set a keyword for header of output files.

   
   \item  $[$string02$]$
   
   {\bf Type :} string-type (blank parameter not allowed)

  {\bf Description :} Set a header of output files. For example, the output file of one-body green's functions are named as {\bf xxx\_cisajs.dat}, where {\bf xxx} is $[$string02$]$.

\item  $[$string03$]$
   
   {\bf Type :} string-type (blank parameter not allowed)

  {\bf Description :} Set a keyword for header of output files for variational parameters.

   
   \item  $[$string04$]$
   
   {\bf Type :} string-type (blank parameter not allowed)

  {\bf Description :} Set a header of output files for variational parameters. For example, the output file of optimized variational parameters are named as {\bf xxx\_opt.dat}, where {\bf xxx} is $[$string04$]$.

   \item  $[$string05$]$
   
   {\bf Type :} string-type

  {\bf Description :} Select a word from keywords.

   \item  $[$int01$]$ ([double01])
   
   {\bf Type :} int (double)-type (blank parameter not allowed)

  {\bf Description :} A parameter which is correlated with a keyword.
  \end{itemize}

\subsubsection{User rules}
\begin{itemize}
\item From Line 9: After setting keywords at [string 01], a half-width blank is needed for setting a parameter.
\item From Line 9: When the first character of the line is ``-", the line is not read and skipped.
\end{itemize}

~\subsubsection{Keywords and parameters}
 \begin{itemize}
%  \item  \verb|CDataFileHead|

% {\bf Type :} string-type (blank parameter not allowed)

%{\bf Description :} A header for output files. For example, the output filename for one body Green's function becomes ``{\bf xxx\_cisajs\_yyy.dat}" (xxx are characters set by \verb|CDataFileHead| and yyy are numbers given by numbers from \verb|NDataIdxStart| to \verb|NDataIdxStart| +  \verb|NDataQtySmp|). 

 %\item  \verb|CParaFileHead|

 %{\bf Type :} string-type (blank parameter not allowed)

%{\bf Description :}  A header for output files of the optimized variational parameters. For example, the optimized variational parameters are outputted as  {\bf zzz\_opt\_yyy.dat} (zzz are characters set by \verb|CParaFileHead| and yyy are numbers given by numbers from \verb|NDataIdxStart| to \verb|NDataIdxStart| +  \verb|NDataQtySmp|-1).
 
 
 \item  \verb|NVMCCalMode|

 {\bf Type :} int-type (default value: 0)

{\bf Description :} [0] Optimization of variational parameters, [1] Calculation of one body and two body Green's functions.

 \item  \verb|NLanczosMode|

 {\bf Type :} int-type (default value: 0)

{\bf Description :} [0] Not using single Lanczos step, [1] Calculating energy by using Single Lanczos Step, [2] Calculating one body and two body Green's functions by using Single Lanczos Step (Condition: The options 1 and 2 can be selected when \verb|NVMCCalMode| = 1).
%When Hamiltonian includes  pair hopping or exchange terms, the options 1 and 2 cannot be used).
 
 \item  \verb|NDataIdxStart|

 {\bf Type :} int-type (default value: 0)

{\bf Description :} An integer for numbering of output files. For \verb|NVMCCalMode|= 0 , \verb|NDataIdxStart| is added at the end of the output files. For \verb|NVMCCalMode| = 1,  the files are outputted with the number from \verb|NDataIdxStart| to  \verb|NDataIdxStart|+\verb|NDataQtySmp|-1.
   
 \item  \verb|NDataQtySmp|

 {\bf Type :} int-type (default value: 1)

{\bf Description :} The set number for outputted files (only used for \verb|NVMCCalMode| = 1). 

 \item  \verb|Nsite|

{\bf Type :} int-type (Positive integer)

{\bf Description :} The number of sites.  

\item  \verb|Nelectron|

{\bf Type :} int-type (Positive integer)

{\bf Description :} The number of electron pairs (the electron number is given by 2 \verb|Nelectron|).

\item  \verb|Ncond|

{\bf Type :} int-type (greater than 0)

{\bf Description :} The number of conduction electrons.

\item  \verb|2Sz|

{\bf Type :} int-type 

{\bf Description :} The value of $2S_z$. Since the electrons form pair,  $2S_z$ must be even number.

 \item  \verb|NSPGaussLeg|

{\bf Type :} {int-type (Positive integer, default value: 8)}

{\bf Description :} The mesh number for the Gauss-legendre quadrature about $\beta$ integration ($S_y$ rotation) for the spin quantum-number projection in actual numerical calculation.

 \item  \verb|NSPStot|

{\bf Type :} int-type ( greater than 0,  default value: 0)

{\bf Description :}   The spin quantum-number. 

 \item  \verb|NMPTrans|

{\bf Type :} int-type (default value: 1)

{\bf Description :} 
The absolute value gives the number of the momentum and lattice translational quantum-number projection. When the value is negative, the mode of anti-periodic condition turns on. The quantum-number projection is used from the top to \verb|NMPTrans| with the specified weight indicated in \verb|TransSym| file. In the case of not applying the projection, this value must be equal to 1.

 \item  \verb|NSROptItrStep|

{\bf Type :} int-type (Positive integer, default value: 1000)

{\bf Description :} 
The whole step number to optimize variational parameters by SR method. Only used for \verb|NVMCCalMode|=0.
 
 \item  \verb|NSROptItrSmp|

{\bf Type :} int-type (Positive integer, default value: \verb|NSROptItrStep|/10)

{\bf Description :} In the \verb|NSROptItrStep| step, the average values of the each variational parameters at the \verb|NSROptItrStep| step are adopted as the optimized values. Only used for \verb|NVMCCalMode|=0.

\item   \verb|DSROptRedCut|
   
{\bf Type :} double-type (default value: 0.001)

{\bf Description :} The stabilized factor for the SR method by truncation of redundant directions corresponding to $\varepsilon_{\rm wf}$ in the ref. \cite{Tahara2008}.

 \item  \verb|DSROptStaDel| 
   
 {\bf Type :} double-type (default value: 0.02)

  {\bf Description :} The stabilized factor for the SR method by modifying diagonal elements in the overwrap matrix corresponding to $\varepsilon$ in the ref. \cite{Tahara2008}.
     
\item \verb|DSROptStepDt|

{\bf Type :} double-type 

{\bf Description :} The time step using in the SR method. 

\item \verb|NSROptCGMaxIter|

{\bf Type :} int-type (default value: 0)

{\bf Description :} The maximum number of CG steps for the SR method. If this is zero or negative, CG steps will be run as many as the size of $S$ matrix at maximum. Only used for \verb|NSRCG|!=0.
 
\item \verb|DSROptCGTol|

{\bf Type :} double-type (default value: 1.0e-10)

{\bf Description :} The convergence condition of a CG step in the SR method. CG method runs until the root mean square of the residues becomes below this value. Only used for \verb|NSRCG|!=0.
 
\item \verb|NVMCWarmUp|

{\bf Type :} int-type (Positive integer, default value: 10)

{\bf Description :} Idling number for the Malkov chain Montecarlo Methods.

\item \verb|NVMCInterval|

{\bf Type :} int-type (Positive integer, default value: 1)

{\bf Description :} The interval step between samples. The local update will be performed \verb|Nsite|× \verb|NVMCInterval| times.

\item \verb|NVMCSample|

{\bf Type :} int-type (Positive integer, default value: 1000)

{\bf Description :} The sample numbers to calculate the expected values.

\item \verb|NExUpdatePath|

{\bf Type :} int-type (Positive integer)

{\bf Description :}  The option for local update about exchange terms. 0: not update, 1: update for electron system. For Spin system, the value must be 2.

\item \verb|RndSeed|

{\bf Type :} int-type 

{\bf Description :} The initial seed of generating random number. For MPI parallelization, the initial seeds are given by \verb|RndSeed|+my rank+1 at each ranks. 

 \item \verb|NSplitSize|

{\bf Type :} int-type (Positive integer, default value: 1)

{\bf Description :} The number of processes of MPI parallelization.

\item \verb|NStore|

{\bf Type :} int-type (0 or 1, default value: 1)

{\bf Description :} The option of applying matrix-matrix product to calculate expected values $\langle O_k O_l \rangle$ (0: off, 1: on).  
This speeds up calculation but increases the amount of memory usage from $O(N_\text{p}^2)$ to $O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})$, where $N_\text{p}$ is the number of the variational parameters and $N_\text{MCS}$ is the number of Monte Carlo sampling.
\item \verb|NSRCG|

{\bf Type :} int-type (0 or 1, default value: 0)

{\bf Description :} The option of solving $Sx=g$ in the SR method without construting $S$ matrix~\cite{NeuscammanUmrigarChan}. (0: off, 1: on). This reduces the amount of memory usage from $O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})$ to $O(N_\text{p}) + O(N_\text{p}N_\text{MCS})$ when $N_\text{p} > N_\text{MCS}$.
  
 \end{itemize}


\newpage
%----------------------------------
\subsection{LocSpin file (locspn.def)}
\label{Subsec:locspn}
This file determines sites with localized spins. An example of the file format is shown as follows.\\
\begin{minipage}{10cm}
\begin{screen}
\begin{verbatim}
================================ 
NlocalSpin     6  
================================ 
========i_0LocSpn_1IteElc ====== 
================================ 
    0      1
    1      0
    2      1
    3      0
    4      1
    5      0
    6      1
    7      0
    8      1
    9      0
   10      1
   11      0
\end{verbatim}
\end{screen}
\end{minipage}


\subsubsection{File format}
\begin{itemize}
   \item  Line 1:  Header
   \item  Line 2:   [string01]~[int01]
   \item  Lines 3 - 5:  Header
   \item  Lines 6 -:  [int02]~[int03]
  \end{itemize}
 \subsubsection{Parameters}
 \subsubsection{Parameters}
 \begin{itemize}


 \item  $[$string01$]$

 {\bf Type :} string-type (blank parameter not allowed)

{\bf Description :} A keyword for total number of localized spins. You can freely give a name of the keyword.


  \item  $[$int01$]$

 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving total number of localized spins.

 
  \item  $[$int02$]$

 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int02$] <\verb|Nsite|$).

 
  \item  $[$int03$]$

 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer for selecting an electron state whether localized spin or itinerant electron states (0: Itinerant electron state, 1: localized spin state with $S=1/2$).
 \end{itemize}

\subsubsection{Use rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of localized spins indicated by $[$int03$]$.
\item A program is terminated, when $[$int02$]$ is different from the total number of sites.
\item A program is terminated under the condition $[$int02$]<0$ or $\verb|Nsite|<=[$int02$]$.
\end{itemize}

\newpage
\subsection{Trans file (trans.def)}
\label{Subsec:Trans}
The Hamiltonian for general one-body interactions 
\begin{align}
{\cal H}_{T} =-\sum_{ij\sigma_1\sigma2} t_{ij\sigma_1\sigma2}c_{i\sigma_1}^{\dag}c_{j\sigma_2},
\end{align}
is added to the whole Hamiltonian by setting the parameters $t_{ij\sigma_1\sigma2}$. 
An example of the file format is shown as follows.\\
\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
======================== 
NTransfer      24  
======================== 
========i_j_s_tijs====== 
======================== 
    0     0     2     0   1.000000  0.000000
    2     0     0     0   1.000000  0.000000
    0     1     2     1   1.000000  0.000000
    2     1     0     1   1.000000  0.000000
    2     0     4     0   1.000000  0.000000
    4     0     2     0   1.000000  0.000000
    2     1     4     1   1.000000  0.000000
    4     1     2     1   1.000000  0.000000
    4     0     6     0   1.000000  0.000000
    6     0     4     0   1.000000  0.000000
    4     1     6     1   1.000000  0.000000
    6     1     4     1   1.000000  0.000000
    6     0     8     0   1.000000  0.000000
    8     0     6     0   1.000000  0.000000
…
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
\begin{itemize}
   \item  Line 1:  Header
   \item  Line 2:   [string01]~[int01]
   \item  Lines 3-5:  Header
   \item  Lines 6-: [int02]~~[int03]~~[int04]~~[int05]~~[double01]~~[double02] 
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of transfer integrals. You can freely give a name of the keyword.

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of transfer integrals.

  \item  $[$int02$]$, $[$int04$]$

 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int02$],  [$int04$]<\verb|Nsite|$).

  \item  $[$int03$]$, $[$int05$]$

 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a spin index,\\
0: up-spin,\\
1: down-spin.

 \item  $[$double01$]$
   
   {\bf Type :} double-type (blank parameter not allowed)

  {\bf Description :}  A value for a real part of $t_{ij\sigma_1\sigma_2}$.

 \item  $[$double02$]$
   
   {\bf Type :} double-type (blank parameter not allowed)

  {\bf Description :} A value for an imaginary part of $t_{ij\sigma_1\sigma_2}$.
\end{itemize}

\subsubsection{Use rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item Blank line is not allowed.
\item A program is terminated, when $[$int01$]$ is different from the total number of transfer integrals defined in this file.
\item A program is terminated, when $[$int02$]$-$[$int05$]$ are out of range from the defined values.
\item Since Hamiltonian must be Hermitian, the following relation must be satisfied, $t_{ij\sigma_1\sigma_2}=t_{ji\sigma_2\sigma_1}^{\dagger}$. 
\end{itemize}

\newpage
\subsection{InterAll file}
\label{Subsec:interall}
The Hamiltonian for general two-body interactions 
\begin{align}
{\cal H}_I =\sum_{i,j,k,l}\sum_{\sigma_1,\sigma_2, \sigma_3, \sigma_4}
I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}.
\end{align}
is added to the whole Hamiltonian by setting the parameters $I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}$. 
An example of file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NInterAll      36  
====================== 
========zInterAll===== 
====================== 
0    0    0    1    1    1    1    0   0.50  0.0
0    1    0    0    1    0    1    1   0.50  0.0
0    0    0    0    1    0    1    0   0.25  0.0
0    0    0    0    1    1    1    1  -0.25  0.0
0    1    0    1    1    0    1    0  -0.25  0.0
0    1    0    1    1    1    1    1   0.25  0.0
2    0    2    1    3    1    3    0   0.50  0.0
2    1    2    0    3    0    3    1   0.50  0.0
2    0    2    0    3    0    3    0   0.25  0.0
2    0    2    0    3    1    3    1  -0.25  0.0
2    1    2    1    3    0    3    0  -0.25  0.0
2    1    2    1    3    1    3    1   0.25  0.0
4    0    4    1    5    1    5    0   0.50  0.0
4    1    4    0    5    0    5    1   0.50  0.0
4    0    4    0    5    0    5    0   0.25  0.0
4    0    4    0    5    1    5    1  -0.25  0.0
4    1    4    1    5    0    5    0  -0.25  0.0
4    1    4    1    5    1    5    1   0.25  0.0
...
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
 \begin{itemize}
   \item  Line 1:  Header
   \item  Line 2:   [string01]~[int01]
   \item  Lines 3 - 5:  Header
   \item  Lines 6 -:
   [int02]~[int03]~[int04]~[int05]~[int06]~[int07]~[int08]~[int09]~[double01]~[double02] 
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of generalized two body interactions. You can freely give a name of the keyword.

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of generalized two body interactions.

  \item  $[$int02$]$, $[$int04$]$, $[$int06$]$, $[$int08$]$

 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int02$],  [$int04$], [$int06$], [$int08$]<\verb|Nsite|$).
 
  \item  $[$int03$]$, $[$int05$]$, $[$int07$]$, $[$int09$]$

 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :}  An integer giving a spin index,\\
0: up-spin,\\
1: down-spin.

 \item  $[$double01$]$
   
   {\bf Type :} double-type (blank parameter not allowed)

  {\bf Description :}  A value for a real part of $I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}$.

 \item  $[$double02$]$
   
   {\bf Type :} double-type (blank parameter not allowed)

  {\bf Description :} A value for an imaginary part of $I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}$.
\end{itemize}

\subsubsection{Use rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item Since Hamiltonian must be Hermitian, the following relation must be satisfied, $I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}=I_{lkji\sigma_4\sigma_3\sigma_2\sigma_1}^{\dag}$. 
\item A program is terminated, when $[$int01$]$ is different from the total number of generalized two body interactions defined in this file.
\item A program is terminated, when $[$int02$]$-$[$int09$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{CoulombIntra file (coulombintra.def)}
The Hamiltonian for the coulombintra interactions
\begin{equation}
{\cal H}_U =\sum_{i}U_i n_ {i \uparrow}n_{i \downarrow}
\end{equation}
is added to the whole Hamiltonian by setting $U_i$.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NCoulombIntra 6  
====================== 
========i_0LocSpn_1IteElc ====== 
====================== 
   0  4.000000
   1  4.000000
   2  4.000000
   3  4.000000
   4  4.000000
   5  4.000000
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
 \begin{itemize}
   \item  Line 1:  Header
   \item  Line 2:   [string01]~[int01]
   \item  Lines 3 - 5:  Header
   \item  Lines 6 -:  [int02]~[double01] 
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of on-site interactions. You can freely give a name of the keyword.

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of on-site interactions.

  \item  $[$int02$]$
  
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int02$]<\verb|Nsite|$).
 
 \item  $[$double01$]$
   
   {\bf Type :} double-type (blank parameter not allowed)

  {\bf Description :}  A value for $U_i$.

\end{itemize}

\subsubsection{Use rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of on-site interactions defined in this file.
\item A program is terminated, when $[$int02$]$ is out of range from the defined values.
\end{itemize}

\newpage
\subsection{CoulombInter file (coulombinter.def)}
The Hamiltonian for the coulombintrer interactions
\begin{equation}
{\cal H}_V = \sum_{i,j}V_{ij} n_ {i} n_{j}
\end{equation}
is added to the whole Hamiltonian by setting $V_{ij}$.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NCoulombInter 6  
====================== 
========CoulombInter ====== 
====================== 
   0     1  1.0000
   1     2  1.0000
   2     3  1.0000
   3     4  1.0000
   4     5  1.0000
   5     0  1.0000
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
 \begin{itemize}
   \item  Line 1:  Header
   \item  Line 2:   [string01]~[int01]
   \item  Lines 3 - 5:  Header
   \item  Lines 6 -: 
   [int02]~[int03]~[double01] 
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of off-site interactions. You can freely give a name of the keyword.

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :}  An integer giving total number of off-site interactions.

  \item  $[$int02$]$, $[$int03$]$
  
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int02$], [$int03$]<\verb|Nsite|$).
 
 \item  $[$double01$]$
   
   {\bf Type :} double-type (blank parameter not allowed)

  {\bf Description :}  A value for $V_{ij}$.
  
\end{itemize}

\subsubsection{Use rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of off-site interactions defined in this file.
\item A program is terminated, when either $[$int02$]$ or $[$int03$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{Hund file (hund.def)}
The Hamiltonian for Hund couplings
\begin{equation}
{\cal H}_H =-\sum_{i,j}J_{ij}^{\rm Hund} (n_{i\uparrow}n_{j\uparrow}+n_{i\downarrow}n_{j\downarrow})
\end{equation}
is added to the whole Hamiltonian by setting the parameters $J_{ij}^{\rm Hund}$. 
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NHund 6  
====================== 
========Hund ====== 
====================== 
   0     1 -0.250000
   1     2 -0.250000
   2     3 -0.250000
   3     4 -0.250000
   4     5 -0.250000
   5     0 -0.250000
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
 \begin{itemize}
   \item  Line 1:  Header
   \item  Line 2:   [string01]~[int01]
   \item  Lines 3 - 5:  Header
   \item  Lines 6 -: 
   [int02]~[int03]~[double01] 
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :}  A keyword for total number of Hund couplings. You can freely give a name of the keyword.

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of Hund couplings.

  \item  $[$int02$]$, $[$int03$]$
  
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int02$], [$int03$]<\verb|Nsite|$).
 
 \item  $[$double01$]$
   
   {\bf Type :} double-type (blank parameter not allowed)

  {\bf Description :}  A value for $J_{ij}^{\rm Hund}$.
  
\end{itemize}

\subsubsection{Use rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of Hund couplings defined in this file.
\item A program is terminated, when either $[$int02$]$ or $[$int03$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{PairHop file}
The Hamiltonian for PairHop couplings
\begin{equation}
{\cal H}_P=\sum_{i,j}J_{ij}^{\rm Pair} (c_ {i \uparrow}^{\dag}c_{j\uparrow}c_{i \downarrow}^{\dag}c_{j  \downarrow}
+c_{j \downarrow}^{\dag}c_{i  \downarrow}c_ {j \uparrow}^{\dag}c_{i\uparrow})
\end{equation}
is added to the whole Hamiltonian by setting the parameters $J_{ij}^{\rm Pair}$.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NPairhop 6  
====================== 
========Pairhop ====== 
====================== 
   0     1  0.50000
   1     2  0.50000
   2     3  0.50000
   3     4  0.50000
   4     5  0.50000
   5     0  0.50000
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
 \begin{itemize}
   \item  Line 1:  Header
   \item  Line 2:   [string01]~[int01]
   \item  Lines 3 - 5:  Header
   \item  Lines 6 -: 
   [int02]~[int03]~[double01] 
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of PairHop couplings. You can freely give a name of the keyword.

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :}  An integer giving total number of PairHop couplings.

  \item  $[$int02$]$, $[$int03$]$
  
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int02$], [$int03$]<\verb|Nsite|$).
 
 \item  $[$double01$]$
   
   {\bf Type :} double-type (blank parameter not allowed)

  {\bf Description :}   A value for $J_{ij}^{\rm Pair}$.
  
\end{itemize}

\subsubsection{Use rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of PairHop couplings defined in this file.
\item A program is terminated, when either $[$int02$]$ or $[$int03$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{Exchange file (exchange.def)} 
The Hamiltonian for exchange couplings 
\begin{equation}
{\cal H}_E  =\sum_{i,j}J_{ij}^{\rm Ex} (c_ {i \uparrow}^{\dag}c_{j\uparrow}c_{j \downarrow}^{\dag}c_{i  \downarrow}+c_ {i \downarrow}^{\dag}c_{j\downarrow}c_{j \uparrow}^{\dag}c_{i  \uparrow})
\end{equation}
is added to the whole Hamiltonian by setting $J_{ij}^{\rm Ex}$.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NExchange 6  
====================== 
========Exchange ====== 
====================== 
   0     1  0.50000
   1     2  0.50000
   2     3  0.50000
   3     4  0.50000
   4     5  0.50000
   5     0  0.50000
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
 \begin{itemize}
   \item  Line 1:  Header
   \item  Line 2:   [string01]~[int01]
   \item  Lines 3-5:  Header
   \item  Lines 6-: 
   [int02]~[int03]~[double01] 
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :}  A keyword for total number of Exchange couplings. You can freely give a name of the keyword.

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of Exchange couplings.

  \item  $[$int02$]$, $[$int03$]$
  
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int02$], [$int03$]<\verb|Nsite|$).
 
 \item  $[$double01$]$
   
   {\bf Type :} double-type (blank parameter not allowed)

  {\bf Description :}   A value for $J_{ij}^{\rm Ex}$.
  
\end{itemize}

\subsubsection{Use rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of Exchange couplings defined in this file.
\item A program is terminated, when either $[$int02$]$ or $[$int03$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{Gutzwiller file (gutzwiller.def)}
\label{Subsec:Gutzwiller}
This file sets the calculation conditions of Gutzwiller factors 
\begin{equation}
{\cal P}_G=\exp\left[ \sum_i g_i n_{i\uparrow} n_{i\downarrow} \right].
\end{equation}
A site number $i$ and the variational parameters $g_i$ are specified.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
======================
NGutzwillerIdx 2  
ComplexType 0
====================== 
====================== 
   0     0
   1     0
   2     0
   3     1
(continue...)
  12     1
  13     0
  14     0
  15     0
   0     1
   1     0
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
In the following, we define the whole number of sites as $N_s$ and variational parameters as $N_g$, respectively.  
 \begin{itemize}
   \item  Line 1: Header
   \item  Line 2: [string01]~[int01]
   \item  Line 3: [string02]~[int02]
   \item  Lines 4 - 5:  Header
   \item  Lines 6 - (5+$N_s$): [int03]~[int04]
   \item  Lines (6+$N_s$) - (5+$N_s$+$N_g$): [int05]~[int06]
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :}  A keyword for total number of variational parameters $g_i$. You can freely give a name of the keyword.

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of variational parameters $g_i$.

   \item  $[$string02$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :}  A keyword for indicating the double or complex type of variational parameters $g_i$. You can freely give a name of the keyword.

  \item  $[$int02$]$
  
 {\bf Type :} int-type (blank parameter not allowed)
 
{\bf Description :} An integer indicates the double or complex type of variational parameters $g_i$ (0: double, 1: complex). 

  \item  $[$int03$]$
  
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :}  An integer giving a site index ($0<= [$int03$]<\verb|Nsite|$).
 
 \item  $[$int04$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :}  An integer setting kinds of variational  parameters $g_i$ ($0<= [$int04$]<[$int01]). 

 \item  $[$int05$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer giving kinds of variational  parameters ($0<= [$int05$]<[$int01]).

 \item  $[$int06$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :}  An integer to select the target of variational parameters indicated at [int05] to be optimized or not (0: not optimize, 1: optimize).
  
\end{itemize}

\subsubsection{User rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when components of variational parameters are double counted.
\item A program is terminated, when $[$int01$]$ is different from the total number of variational parameters defined in this file.
\item A program is terminated, when $[$int02$]$ - $[$int06$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{Jastrow file (jastrow.def)}
\label{Subsec:Jastrow}
This file sets the calculation conditions of Jastrow factors 
\begin{equation}
{\cal P}_J=\exp\left[\frac{1}{2} \sum_{i\neq j} v_{ij} (n_i-1)(n_j-1)\right]
\end{equation}
Site numbers $i$ $j$, and the variational parameters $v_{ij}$ are specified.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
======================
NJastrowIdx 5  
ComplexType 0
====================== 
======================
   0     1     0 
   0     2     1 
   0     3     0 
 (continue...)
   0    1 
   1    1 
   2    1 
   3    1 
   4    1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
In the following, we define the total number of sites as $N_s$ and variational parameters as $N_j$, respectively.  

 \begin{itemize}
   \item  Line 1: Header
   \item  Line 2: [string01]~[int01]
   \item  Line 3: [string02]~[int02]
   \item  Lines 4 - 5:  Header
   \item  Lines 6 - (5+$N_s\times (N_s-1))$: [int03]~[int04]~[int05]
   \item  Lines (6+$N_s\times (N_s-1)$) - (5+$N_s\times (N_s-1)$+$N_j$): [int06]~[int07]
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of variational parameters $v_{ij}$. You can freely give a name of the keyword.


   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of variational parameters $v_{ij}$.
   \item  $[$string02$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for indicating the double or complex type of variational parameters $v_{ij}$. You can freely give a name of the keyword.

   \item  $[$int02$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer indicates the double or complex type of variational parameters $v_{ij}$ (0: double, 1: complex). 

  \item  $[$int03$]$, $[$int04$]$
  
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int03$], [$int04$]<\verb|Nsite|$).
  
 \item  $[$int05$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :}  An integer setting kinds of variational  parameters $v_{ij}$ ($0<= [$int05$]<[$int01]). 

 \item  $[$int06$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer giving kinds of variational  parameters ($0<= [$int06$]<[$int01]).

 \item  $[$int07$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer to select the target of variational parameters indicated at [int06] to be optimized or not (0: not optimize, 1: optimize).
  \end{itemize}

\subsubsection{User rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of variational parameters defined in this file.
\item A program is terminated, when $[$int02$]$ - $[$int07$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{DH2 file}
\label{Subsec:DH2}
This file sets the calculation conditions of 2-site doublon-holon correlation factors 
\begin{equation}
{\cal P}_{d-h}^{(2)}= \exp \left[ \sum_t \sum_{n=0}^2 (\alpha_{2nt}^d \sum_{i}\xi_{i2nt}^d+\alpha_{2nt}^h \sum_{i}\xi_{i2nt}^h)\right].
\end{equation}
A site number $i$, the two sites around $i$ site and the variational parameters $\alpha_{2nt}^{d(h)}$ which have $t$ kinds at each sites are specified. The details of the parameters $\alpha_{2nt}^{d(h)}$ and the operator $\xi_{i2nt}^{d(h)}$ are shown in ref. \cite{Tahara2008}.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NDoublonHolon2siteIdx 2  
ComplexType 0
====================================
====================================
   0     5   15    0
   0    13    7    1
 (continue...)
  15     8    2    1
   0     1 
(continue...)
  11     1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
In the following, we define the total number of sites as $N_s$ and variational parameters as $N_{\rm dh2}$, respectively.  

 \begin{itemize}
   \item  Line 1: Header
   \item  Line 2: [string01]~[int01]
   \item  Line 3: [string02]~[int02]
   \item  Lines 4 - 5:  Header
   \item  Lines 6 - (5+$N_s\times N_{\rm dh2})$: [int03]~[int04]~[int05]~[int06]
   \item  Lines (6+$N_s\times N_{\rm dh2}$) - (5+$(N_s+6) \times N_{\rm dh2})$: [int07]~[int08]
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of variational parameters. You can freely give a name of the keyword. 

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of variational parameters. 

  \item  $[$string02$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :}  A keyword for indicating the double or complex type of variational parameters. You can freely give a name of the keyword.
   
   \item  $[$int02$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer indicates the double or complex type of variational parameters (0: double, 1: complex). 

  \item  $[$int03$]$,  $[$int04$]$, $[$int05$]$
   
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int03$], [$int04$], [$int05$]<\verb|Nsite|$).
 
 \item  $[$int06$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer setting kinds of variational  parameters ($0<= [$int06$]<[$int01]). 

 \item  $[$int07$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer giving kinds of variational  parameters. The value is $(2n+s)\times$[int01]$+t$, where $n$, $s$ and $t$ are given by the following relation:
  \begin{itemize}
  \item{$n$}: The number of doublon (holon) around the center site (0, 1, 2),  \\
  \item{$s$}: When the center is doublon (holon), s=0 (1), \\
  \item{$t$}: The kind of variational parameters (0, $\cdots$ [int1]-1).
  \end{itemize}  
  
 \item  $[$int08$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer to select the target of variational parameters indicated at [int07] to be optimized or not (0: not optimize, 1: optimize).
  
  
\end{itemize}

\subsubsection{User rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of variational parameters defined in this file.
\item A program is terminated, when $[$int02$]$ - $[$int08$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{DH4 file}
\label{Subsec:DH4}
This file sets the calculation conditions of 4-site doublon-holon correlation factors 
\begin{equation}
{\cal P}_{d-h}^{(4)}= \exp \left[ \sum_t \sum_{n=0}^4 (\alpha_{4nt}^d \sum_{i}\xi_{i4nt}^d+\alpha_{4nt}^h \sum_{i}\xi_{i4nt}^h)\right]
\end{equation}
A site number $i$, the four sites around $i$ site and the variational parameters $\alpha_{4nt}^{d(h)}$ which have $t$ kinds at each sites are specified.
The details of the parameters $\alpha_{4nt}^{d(h)}$ and the operator $\xi_{i4nt}^{d(h)}$ are shown in ref. \cite{Tahara2008}.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NDoublonHolon4siteIdx 1  
ComplexType 0
====================================
====================================
   0     1    3    4   12    0
   1     2    0    5   13    0
 (continue...)
  15    12   14    3   11    0
   0     1 
(continue...)
   9     1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
In the following, we define the total number of sites as $N_s$ and variational parameters as $N_{\rm dh4}$, respectively.  
 \begin{itemize}
   \item  Line 1: Header
   \item  Line 2: [string01]~[int01]
   \item  Line 3: [string02]~[int02]
   \item  Lines 4 - 5:  Header
   \item  Lines 6 - (5+$N_s\times N_{\rm dh4}$): [int03]~[int04]~[int05]~[int06]~[int07]~[int08]
   \item  Lines (6+$N_s\times N_{\rm dh4}$) - (5+$(N_s+10) \times N_{\rm dh4}$): [int09]~[int10]
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of variational parameters. You can freely give a name of the keyword. 

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :}  An integer giving total number of variational parameters.

   \item  $[$string02$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :}  A keyword for indicating the double or complex type of variational parameters. You can freely give a name of the keyword.

   \item  $[$int02$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer indicates the double or complex type of variational parameters (0: double, 1: complex). 

  \item   $[$int03$]$,  $[$int04$]$, $[$int05$]$, $[$int06$]$, $[$int07$]$
   
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int03$], \cdots,  [$int07$]<\verb|Nsite|$).
 
 \item  $[$int08$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer setting kinds of variational  parameters ($0<= [$int08$]<[$int01]). 

 \item  $[$int09$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} 
  An integer giving kinds of variational  parameters. The value is $(2n+s)\times$[int01]$+t$, where $n$, $s$ and $t$ are given by the following relation:
  \begin{itemize}
  \item{$n$}: The number of doublon (holon) around the center site (0, 1, 2, 3, 4),  \\
  \item{$s$}: When the center is doublon (holon), s=0 (1), \\
  \item{$t$}: The kind of variational parameters (0, $\cdots$ [int1]-1).
  \end{itemize}  
  
 \item  $[$int10$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer to select the target of variational parameters indicated at [int09] to be optimized or not (0: not optimize, 1: optimize).
  
\end{itemize}

\subsubsection{User rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when components of variational parameters are double counted.
\item A program is terminated, when $[$int01$]$ is different from the total number of variational parameters defined in this file.
\item A program is terminated, when $[$int02$]$ - $[$int10$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{Orbital/OrbitalAntiParallel file (orbitalidx.def)}
\label{Subsec:Orbital}
This file sets the calculation conditions of pair orbitals
\begin{equation}
|\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} f_{ij}c_{i\uparrow}^{\dag}c_{j\downarrow}^{\dag} \right]^{N/2}|0 \rangle.
\end{equation}
Site numbers $i, j$ and the variational parameters $f_{ij}$ are indicated.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NOrbitalIdx 64   
ComplexType 0
====================================
====================================
   0     0     0 
   0     1     1 
   0     2     2 
   0     3     3 
 (continue...)
  15     9    62 
  15    10    63 
   0    1 
   1    1 
(continue...)
  62    1 
  63    1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
In the following, we define the total number of sites as $N_s$ and variational parameters as $N_{\rm o}$, respectively.  

 \begin{itemize}
   \item  Line 1: Header
   \item  Line 2: [string01]~[int01]
   \item  Line 3: [string02]~[int02]
   \item  Lines 4 - 5:  Header
   \item  Lines 6 - (5+$N_s^2$): [int03]~[int04]~[int05]~[int06]
   \item  Lines (6+$N_s^2$ )- (5+$N_s^2+N_{\rm o}$): [int06]~[int07]
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :}  A keyword for total number of variational parameters. You can freely give a name of the keyword. 

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of variational parameters. 

   \item  $[$string02$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for indicating the double or complex type of variational parameters. You can freely give a name of the keyword.
   
   \item  $[$int02$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer indicates the double or complex type of variational parameters (0: double, 1: complex). 

  \item  $[$int03$]$, $[$int04$]$
   
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int03$], [$int04$] <\verb|Nsite|$).
 
 \item  $[$int05$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer setting kinds of variational  parameters ($0<= [$int05$]<[$int01]). 

 \item  $[$int06$]$
   
   {\bf Type :} int-type

  {\bf Description :} When the mode of the anti-periodic condition turns on (the mode turns on when the value of \verb|NMPTrans| in \verb|ModPara| file is negative), the sign of $f_{ij}$ is specified by setting $[$int06$]=\pm1$. This term can be omitted when the mode of the anti-periodic condition is off.

 \item  $[$int07$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer giving kinds of variational  parameters ($0<= [$int06$]<[$int01]).   
 \item  $[$int08$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer to select the target of variational parameters indicated at [int06] to be optimized or not (0: not optimize, 1: optimize).
  
  
\end{itemize}

\subsubsection{User rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of variational parameters defined in this file.
\item A program is terminated, when $[$int02$]$ - $[$int09$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{OrbitalParallel file}
\label{Subsec:OrbitalaParallel}
This file sets the calculation conditions of pair orbitals
\begin{equation}
|\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} \sum_{\sigma}f_{i\sigma j\sigma}c_{i\sigma}^{\dag}c_{j\sigma}^{\dag} \right]^{N/2}|0 \rangle.
\end{equation}
Site numbers $i, j$, the spin index $\sigma$ and the variational parameters $f_{i\sigma j\sigma}$ are indicated.
The indexes of $f_{i\sigma j\sigma}$  must satisfy the condition $i < j $, where $\sigma = 0$ or $1$ and 
process will terminate when the condition is broken.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NOrbitalIdx 120  
ComplexType 0
====================================
====================================
   0     1     0
   0     2     1 
   0     3     2 
 (continue...)
  15    13    118
  15    14    119
   0    1 
   1    1 
(continue...)
  118    1 
  119    1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
In the following, we define the total number of sites as $N_s$ and variational parameters as $N_{\rm o}$, respectively.  

 \begin{itemize}
   \item  Line 1: Header
   \item  Line 2: [string01]~[int01]
   \item  Line 3: [string02]~[int02]
   \item  Lines 4 - 5:  Header
   \item  Lines 6 - (5+$N_s*(N_s-1)/2$): [int03]~[int04]~[int05]~[int06]
   \item  Lines (6+$N_s*(N_s-1)/2$ )- (5+$N_s*(N_s-1)/2+N_{\rm o}$): [int06]~[int07]
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :}  A keyword for total number of variational parameters. You can freely give a name of the keyword. 

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of variational parameters. 

   \item  $[$string02$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for indicating the double or complex type of variational parameters. You can freely give a name of the keyword.
   
   \item  $[$int02$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer indicates the double or complex type of variational parameters (0: double, 1: complex). 

  \item  $[$int03$]$, $[$int04$]$
   
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int03$], [$int04$] <\verb|Nsite|$).
 
 \item  $[$int05$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer setting kinds of variational  parameters ($0<= [$int05$]<[$int01]). 

 \item  $[$int06$]$
   
   {\bf Type :} int-type

  {\bf Description :} When the mode of the anti-periodic condition turns on (the mode turns on when the value of \verb|NMPTrans| in \verb|ModPara| file is negative), the sign of $f_{ij}$ is specified by setting $[$int06$]=\pm1$. This term can be omitted when the mode of the anti-periodic condition is off.

 \item  $[$int07$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer giving kinds of variational  parameters ($0<= [$int06$]<[$int01]).   
 \item  $[$int08$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer to select the target of variational parameters indicated at [int06] to be optimized or not (0: not optimize, 1: optimize).
  
  
\end{itemize}

\subsubsection{User rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of variational parameters defined in this file.
\item A program is terminated, when $[$int02$]$ - $[$int09$]$ are out of range from the defined values.
\end{itemize}


\newpage
\subsection{OrbitalGeneral file}
\label{Subsec:OrbitalaGeneral}
This file sets the calculation conditions of pair orbitals
\begin{equation}
|\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} \sum_{\sigma_1, \sigma_2}f_{i\sigma_1j\sigma_2}c_{i\sigma_1}^{\dag}c_{j\sigma_2}^{\dag} \right]^{N/2}|0 \rangle.
\end{equation}
Site numbers $i, j$, spin indexes $\sigma_1, \sigma_2$ and the variational parameters $f_{i\sigma_1j\sigma_2}$ are indicated.
The indexes of $f_{i\sigma_1j\sigma_2}$  must satisfy the condition $i+\sigma_1 N_s < j+\sigma_2 N_s$, where $\sigma_i = 0$ or $1$ and 
process will terminate when the condition is broken.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NOrbitalIdx 255
ComplexType 0
====================================
====================================
   0  0  0  1  0
   0  0  1  1  1 
 (continue...)
  14  0  15  1  253
  15  0  15  1  254
   0    1 
   1    1 
(continue...)
  253   1 
  254   1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
In the following, we define the total number of sites as $N_s$ and variational parameters as $N_{\rm o}$, respectively.  
A total number of variational parameters $N_p$ is given by $N_s^2$, $2 N_s^2 -N_s$in $Sz$ conserved and $S_z$ unconserved system, respectively.

 \begin{itemize}
   \item  Line 1: Header
   \item  Line 2: [string01]~[int01]
   \item  Line 3: [string02]~[int02]
   \item  Lines 4 - 5:  Header
   \item  Lines 6 - (5+$N_p$): [int03]~[int04]~[int05]~[int06]~[int07]~[int08]
   \item  Lines (6+$N_p$) - (5+$N_p+N_{\rm o}$): [int09]~[int10]
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :}  A keyword for total number of variational parameters. You can freely give a name of the keyword. 

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of variational parameters. 

   \item  $[$string02$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for indicating the double or complex type of variational parameters. You can freely give a name of the keyword.
   
   \item  $[$int02$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer indicates the double or complex type of variational parameters (0: double, 1: complex). 

  \item  $[$int03$]$, $[$int05$]$
   
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int03$], [$int04$] <\verb|Nsite|$).

  \item  $[$int04$]$, $[$int06$]$
   
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a spin index ($0:\uparrow$ spin, $1:\downarrow$ spin).
 
 \item  $[$int07$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer setting kinds of variational  parameters ($0<= [$int07$]<[$int01]). 

 \item  $[$int08$]$
   
   {\bf Type :} int-type

  {\bf Description :} When the mode of the anti-periodic condition turns on (the mode turns on when the value of \verb|NMPTrans| in \verb|ModPara| file is negative), the sign of $f_{i\sigma_1j\sigma_2}$ is specified by setting $[$int08$]=\pm1$. This term can be omitted when the mode of the anti-periodic condition is off.

 \item  $[$int09$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer giving kinds of variational  parameters ($0<= [$int09$]<[$int01]).   
 \item  $[$int10$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer to select the target of variational parameters indicated at [int09] to be optimized or not (0: not optimize, 1: optimize).
  
  
\end{itemize}

\subsubsection{User rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of variational parameters defined in this file.
\item A program is terminated, when $[$int02$]$ - $[$int10$]$ are out of range from the defined values.
\end{itemize}


\newpage
\subsection{TransSym file (qptransidx.def)}
\label{Subsec:TransSym}
This file sets the weight and corresponding site numbers of momentum projection
${\cal L}_K=\frac{1}{N_s}\sum_{{\bm R}}e^{i {\bm K} \cdot{\bm R} } \hat{T}_{\bm R}$
and lattice translational projection 
${\cal L}_P=\sum_{\alpha}p_{\alpha} \hat{G}_{\alpha}$. 
The patterns of projection are indicated by $(\alpha, {\bm R})$.
We note that the weight must be equal to $1.0$ when the projection is not done.
An example of the file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NQPTrans 4  
====================================
== TrIdx_TrWeight_and_TrIdx_i_xi  ==
====================================
   0  1.000000
   1  1.000000
   2  1.000000
   3  1.000000
   0     0    0
 (continue...)
   3    12    1
   3    13    2 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
In the following, we define the total number of sites as $N_s$ and projection patterns as $N_{\rm TS}$, respectively.  

 \begin{itemize}
   \item  Line 1: Header
   \item  Line 2: [string01]~[int01]
   \item  Lines 3 - 5:  Header
   \item  Lines 6 - (5+$N_{\rm TS})$: [int02]~[double01]
   \item  Lines (6+$N_{\rm TS}$) - (5+$(N_s+1) \times N_{\rm TS}$): [int03]~[int04]~[int05]~[int06]
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of projection patterns. You can freely give a name of the keyword.

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of projection patterns. 

  \item  $[$int02$]$
   
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving the projection pattern $(\alpha, {\bm R})$ ($0<= [$int02$]<[$int01]). 
 
  \item  $[$double01$]$
   
 {\bf Type :} double-type (blank parameter not allowed)

{\bf Description :} The weight $p_{\alpha}\cos ({\bm K}\cdot {\bm R})$ of the projection pattern $(\alpha, {\bm R})$.
 
 \item  $[$int03$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer giving kinds of the projection pattern $(\alpha, {\bm R})$  ($0<= [$int03$]<[$int01]). 

 \item  $[$int04$]$, $[$int05$]$
   
   {\bf Type :} int-type (blank parameter not allowed)

  {\bf Description :} An integer giving a site index ($0<= [$int04$], [$int05$]<\verb|Nsite|$). 
  The site number $[$int05$]$ is given by applying the translation and point group transformation indicated by $[$int03$]$ to the site $[$int04$]$.

 \item  $[$int06$]$
   
   {\bf Type :} int-type

  {\bf Description :} When the mode of the anti-periodic condition turns on (the mode turns on when the value of \verb|NMPTrans| in \verb|ModPara| file is negative), the sign of the translational operator is specified by setting $[$int06$]=\pm1$. This term can be omitted when the mode of the anti-periodic condition is off.

\end{itemize}

\subsubsection{User rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of projection patterns defined in this file.
\item A program is terminated, when $[$int02$]$ - $[$int06$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{Files to set initial values of variational parameters}
\label{Subsec:InputParam}
This file sets the initial values of variational parameters.
The kinds of variational parameters are specified by setting the following keywords in \verb|List| file (namelist.def):\\
\verb|InGutzwiller|, \verb|InJastrow|, \verb|InDH2|, \verb|InDH4|, \verb|InOrbital|, \verb|InOrbitalAntiParallel|, \verb|InOrbitalParallel|, \verb|InOrbitalGeneral|.\\
The file format is common and an example of the \verb|InJastrow| file is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
======================
NJastrowIdx  28
====================== 
== i_j_JastrowIdx  ===
====================== 
0 -8.909963465082626488e-02  0.000000000000000000e+00
1  5.521681211878626955e-02  0.000000000000000000e+00
(continue...)
27 -9.017586139930480749e-02  0.000000000000000000e+00
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
In the following, we define the total number of variational parameters as $N_v$.
 \begin{itemize}
   \item  Line 1: Header
   \item  Line 2: [string01]~[int01]
   \item  Lines 3 - 5:  Header
   \item  Lines 6 - (5+$N_v$): [int03]~[double01]~[double02]
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of variational parameters. You can freely give a name of the keyword. 

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :} An integer giving total number of variational parameters.

  \item  $[$int02$]$
  
 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer setting kinds of variational  parameters ($0<= [$int02$]<[$int01]).
 
 \item  $[$double01$]$
   
   {\bf Type :} double-type (blank parameter not allowed)

  {\bf Description :} The real part of the variational parameter indicated by [int01].
  
   \item  $[$double02$]$
   
   {\bf Type :} double-type 

  {\bf Description :} The imaginary part of the variational parameter indicated by [int01].
  
\end{itemize}

\subsubsection{User rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of variational parameters defined in this file.
\end{itemize}

\newpage
\subsection{OneBodyG file (greenone.def)}
\label{Subsec:onebodyg}
This file determines the target components to calculate and output one-body Green's function $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle$. An example of file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
===============================
NCisAjs         24
===============================
======== Green functions ======
===============================
    0     0     0     0
    0     1     0     1
    1     0     1     0
    1     1     1     1
    2     0     2     0
    2     1     2     1
    3     0     3     0
    3     1     3     1
    4     0     4     0
    4     1     4     1
    5     0     5     0
    5     1     5     1
    6     0     6     0
    6     1     6     1
    7     0     7     0
    7     1     7     1
    8     0     8     0
    8     1     8     1
    9     0     9     0
    9     1     9     1
   10     0    10     0
   10     1    10     1
   11     0    11     0
   11     1    11     1
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
 \begin{itemize}
   \item  Line 1:  Header
   \item  Line 2:   [string01]~[int01]
   \item  Lines 3 - 5:  Header
   \item  Lines 6 -: 
  [int02]~~[int03]~~[int04]~~[int05]
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

    \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of one-body Green's functions. You can freely give a name of the keyword.

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :}  An integer giving total number of one-body Green's functions.

  \item  $[$int02$]$, $[$int04$]$

 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int02$], [$int04$]<\verb|Nsite|$).
 
  \item  $[$int03$]$, $[$int05$]$

 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} 
An integer giving a spin index,\\
0: up-spin,\\
1: down-spin.

\end{itemize}

\subsubsection{Use rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of one-body Green's functions defined in this file.
\item A program is terminated, when $[$int02$]$-$[$int05$]$ are out of range from the defined values.
\end{itemize}

\newpage
\subsection{TwoBodyG file (greentwo.def)}
\label{Subsec:twobodyg}
This file determines the target components to calculate and output two-body Green's function $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle$. {For Spin, the condition $i=j$ and $k=l$ must be satisfied.}
An example of file format is shown as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
=============================================
NCisAjsCktAltDC        576
=============================================
======== Green functions for Sq AND Nq ======
=============================================
    0     0     0     0     0     0     0     0
    0     0     0     0     0     1     0     1
    0     0     0     0     1     0     1     0
    0     0     0     0     1     1     1     1
    0     0     0     0     2     0     2     0
    0     0     0     0     2     1     2     1
    0     0     0     0     3     0     3     0
    0     0     0     0     3     1     3     1
    0     0     0     0     4     0     4     0
    0     0     0     0     4     1     4     1
    0     0     0     0     5     0     5     0
    0     0     0     0     5     1     5     1
    0     0     0     0     6     0     6     0
    0     0     0     0     6     1     6     1
    0     0     0     0     7     0     7     0
    0     0     0     0     7     1     7     1
    0     0     0     0     8     0     8     0
    0     0     0     0     8     1     8     1
    0     0     0     0     9     0     9     0
    0     0     0     0     9     1     9     1
    0     0     0     0    10     0    10     0
    0     0     0     0    10     1    10     1
    0     0     0     0    11     0    11     0
    0     0     0     0    11     1    11     1
    0     1     0     1     0     0     0     0
    ...
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
 \begin{itemize}
   \item  Line 1:  Header
   \item  Line 2:   [string01]~[int01]
   \item  Lines 3 - 5:  Header
   \item  Lines 6 -: 
   [int02]~~[int03]~~[int04]~~[int05]~~[int06]~~[int07]~~[int08]~~[int09]
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}
    \item  $[$string01$]$
   
    {\bf Type :} string-type (blank parameter not allowed)

   {\bf Description :} A keyword for total number of two-body Green's functions. You can freely give a name of the keyword.

   \item  $[$int01$]$
   
    {\bf Type :} int-type (blank parameter not allowed)

   {\bf Description :}  An integer giving total number of two-body Green's functions.


  \item  $[$int02$]$, $[$int04$]$,$[$int06$]$, $[$int08$]$

 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} An integer giving a site index ($0<= [$int02$], [$int04$], [$int06$], [$int08$]<\verb|Nsite|$).
 
  \item  $[$int03$]$, $[$int05$]$,$[$int07$]$, $[$int09$]$

 {\bf Type :} int-type (blank parameter not allowed)

{\bf Description :} 
An integer giving a spin index,\\
0: up-spin,\\
1: down-spin.

\end{itemize}

\subsubsection{Use rules}
\begin{itemize}
\item Headers cannot be omitted. 
\item A program is terminated, when $[$int01$]$ is different from the total number of two-body Green's functions defined in this file.
\item A program is terminated, when $[$int02$]$-$[$int09$]$ are out of range from the defined values.
\end{itemize}

\newpage
\section{Output files}
\label{Sec:outputfile}
The list of output files are shown in Table \ref{Table:Output}, where *** and xxx are the header indicated by \verb|CParaFileHead|,\verb|CDataFileHead| in \verb|ModPara| file, respectively. yyy is a number given by \verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|, where both \verb|NDataIdxStart| and \verb|NDataQtySmp| are defined in \verb|ModPara| file and zzz is a number given by \verb|NDataIdxStart| in \verb|ModPara|.

 \begin{table*}[h!]
\begin{center}
  \begin{tabular}{|ll|} \hline
           Name     & Details for corresponding files       \\   \hline\hline
           ***\_opt.dat       &  All optimized parameters.       \\ \hline 
           %%%%%%%%%%%%%%%%%%  
           ***\_gutzwiller\_opt.dat       &   Optimized gutzwiller factors.  \\
           ***\_jastrow\_opt.dat        &  Optimized jastrow factors.         \\ 
           ***\_doublonHolon2site\_opt.dat  &   Optimized 2-site doublon-holon correlation factors.  \\  
           ***\_doublonHolon4site\_opt.dat  &   Optimized 4-site doublon-holon correlation factors. \\  
           ***\_orbital\_opt.dat  &   Optimized pair orbital factors. \\  \hline
           xxx\_out\_yyy.dat &  Energy and deviation.\\ 
           xxx\_var\_yyy.dat &  Progress information for optimizing variational parameters.\\  \hline
           xxx\_CalcTimer.dat & Computation time for each processes.\\  
           xxx\_time\_zzz.dat & Progress information for MonteCalro samplings.\\  \hline
           \hline
           %%%%%%%%%%%%%%%%%%
           xxx\_cisajs\_yyy.dat & One body Green's functions.\\
           xxx\_cisajscktalt\_yyy.dat & Correlation functions.\\
\hline
  \end{tabular}
\end{center}
\caption{List of the output files. }
\label{Table:Output}
\end{table*}%

\subsection{Output file for variational parameters (***\_opt.dat)}
The average and deviation values of variational parameters and the energy optimized by the SR method are outputted in the following order: 
\begin{equation}
\langle H \rangle, \langle H^2 \rangle, g_i, v_{ij}, \alpha_{2nt}^{d(h)}, \alpha_{4nt}^{d(h)}, f_{ij} \nonumber.
\end{equation}
The type of average values is a complex number, while that of the deviation is a real number.
Since the initial values of all variational parameters are specified at the beginning of the calculation, 
the calculation of physical quantities is done by using this file file.
Here, *** is the header indicated by \verb|CParaFileHead| in \verb|ModPara| file.

\subsection{Output files for variational parameters at each steps (xxx\_var\_yyy.dat)}
The average and deviation values of variational parameters and the energy optimized by the SR method are postscripted by the order same as \$\$\$\_opt.dat file (the deviation is always outputted as 0). 
Here, xxx is the header indicated by \verb|CDataFileHead| in \verb|ModPara| file and yyy is a number given by \verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|, where both \verb|NDataIdxStart| and \verb|NDataQtySmp| are defined in \verb|ModPara| file.

\subsection{Output file for gutzwiller factors \\(***\_gutzwiller\_opt.dat)}
The optimized Gutzwiller factors by SR method are outputted. The file format is same as the \verb|InGutzwiller| file defined in Sec. \ref{Subsec:InputParam}.

\subsection{Output file for jastrow factors \\(***\_jastrow\_opt.dat)}
The optimized Jastrow factors  by SR method are outputted. The file format is same as the \verb|InJastrow| file defined in Sec. \ref{Subsec:InputParam}.

\subsection{Output file for doublonHolon 2-site factors \\(***\_doublonHolon2site\_opt.dat)}
The optimized 2-site doublon-holon crrelation factors  by SR method are outputted. The file format is same as the \verb|InDH2| file defined in Sec. \ref{Subsec:InputParam}.

\subsection{Output file for doublonHolon 4-site factors \\(***\_doublonHolon4site\_opt.dat)}
The optimized 4-site doublon-holon crrelation factors  by SR method are outputted. The file format is same as the \verb|InDH4| file defined in Sec. \ref{Subsec:InputParam}.

\subsection{Output file for pair orbitals \\(***\_orbital\_opt.dat)}
The optimized pair orbitals by SR method are outputted. The file format is same as the \verb|InOrbital| file defined in Sec. \ref{Subsec:InputParam}.

\subsection{xxx\_out\_yyy.dat}
The calculation information at each bins are outputted in the order:
\begin{equation}
\langle H \rangle, \langle H^2 \rangle, \frac{\langle H^2 \rangle- \langle H \rangle^2 }{\langle H \rangle^2},
\langle S^z \rangle, \langle (S^z)^2 \rangle
\nonumber.
\end{equation}
The type of $\langle H \rangle$ is a complex number, and that of the others is a real number.
Here, xxx is the header indicated by \verb|CDataFileHead| in \verb|ModPara| file and yyy is a number given by \verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|, where both \verb|NDataIdxStart| and \verb|NDataQtySmp| are defined in \verb|ModPara| file.
An example of outputted file is shown as follows.

\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
1.151983765704212992e+01  8.124622418360909482e-01  \
1.619082955438887268e+02  2.019905203939084959e-01 
1.288482613817423150e+01  5.006903733262847433e-01  \ 
1.972000325276957824e+02  1.824505193695792893e-01
1.308897206011880421e+01  5.701244886956570168e-01  \
2.072610167083121837e+02  2.029162857569105916e-01
...
\end{verbatim}
\end{screen}
\end{minipage}

\subsection{xxx\_CalcTimer.dat }
After finishing calculation, the processing time is outputted in the order of the name, the number assigned by the process and the seconds at each processes. An example of outputted file is shown as follows.

\begin{minipage}{15.5cm}
\begin{screen}
\begin{verbatim}
All                         [0]     15.90724
Initialization              [1]      0.04357
  read options             [10]      0.00012
  ReadDefFile              [11]      0.00082
  SetMemory                [12]      0.00002
  InitParameter            [13]      0.03026
VMCParaOpt                  [2]     15.86367
  VMCMakeSample             [3]     12.85650
...
\end{verbatim}
\end{screen}
\end{minipage}


\newpage
\subsection{xxx\_time\_zzz.dat }
\label{subsec:time}
The calculation information at each bins are outputted in the order of the sampling number, the acceptance ratio for hopping and exchange term (acc\_hopp, acc\_ex), trial numbers to update for hopping and exchange term (n\_hopp, n\_ex) and the time stamp.
Here, xxx is the header indicated by \verb|CDataFileHead| in \verb|ModPara| file and zzz is a number given by \verb|NDataIdxStart| in \verb|ModPara|.
An example of outputted file is shown as follows.

\begin{minipage}{15.5cm}
\begin{screen}
\begin{verbatim}
00000  acc_hop acc_ex  n_hop    n_ex     : Mon Jul 25 14:03:29 2016
00001  0.59688 0.00000 320      0        : Mon Jul 25 14:03:30 2016
00002  0.47727 0.00000 176      0        : Mon Jul 25 14:03:30 2016
00003  0.50000 0.00000 176      0        : Mon Jul 25 14:03:30 2016
00004  0.49432 0.00000 176      0        : Mon Jul 25 14:03:30 2016
00005  0.57386 0.00000 176      0        : Mon Jul 25 14:03:30 2016
00006  0.55114 0.00000 176      0        : Mon Jul 25 14:03:30 2016    
…
\end{verbatim}
\end{screen}
\end{minipage}

\subsection{xxx\_cisajs\_yyy.dat }
This file is the outputted files for one-body Green's function $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle$. 
The target components are set in the input file with the keyword ``OneBodyG".
Here, xxx is the header indicated by \verb|CDataFileHead| in \verb|ModPara| file and yyy is a number given by \verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|, where both \verb|NDataIdxStart| and \verb|NDataQtySmp| are defined in \verb|ModPara| file.

An example of the file format is as follows.

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
    0    0    0    0 0.4452776740 0.0000000000
    0    1    0    1 0.4452776740 0.0000000000
    1    0    1    0 0.5000000000 0.0000000000
    1    1    1    1 0.5000000000 0.0000000000
    2    0    2    0 0.4452776740 0.0000000000
    2    1    2    1 0.4452776740 0.0000000000
    3    0    3    0 0.5000000000 0.0000000000
    3    1    3    1 0.5000000000 0.0000000000
    ...
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
 \begin{itemize}
   \item  $[$int01$]$~~$[$int02$]$~~$[$int03$]$~~$[$int04$]$~~$[$double01$]$~~$[$double02$]$
  \end{itemize}
\subsubsection{Parameters}
 \begin{itemize}

  \item  $[$int01$]$, $[$int03$]$

 {\bf Type :} Int

{\bf Description :} The integer of the site number. $[$int01$]$ and $[$int03$]$ show the $i$ and $j$ site numbers, respectively.
 
  \item  $[$int02$]$, $[$int04$]$

 {\bf Type :} Int 

{\bf Description :} The integer of the spin index:\\
   0: Up-spin\\
   1: Down-spin.\\ 
$[$int02$]$ and $[$int04$]$ show $\sigma_1$ and $\sigma_2$, respectively. \\

  \item  $[$double01$]$, $[$double02$]$

 {\bf Type :} Double 

{\bf Description :} The value of $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle$.\\
$[$double01$]$ and $[$double02$]$ show the real and imaginary part of $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle$, respectively.
\end{itemize}

\subsection{xxx\_cisajscktalt\_yyy.dat }
This file is the outputted files for the two-body Green's function $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle$. 
The target components are set in the input file with the keyword ``TwoBodyG". Here, xxx is the header indicated by \verb|CDataFileHead| in \verb|ModPara| file and yyy is a number given by \verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|, where both \verb|NDataIdxStart| and \verb|NDataQtySmp| are defined in \verb|ModPara| file. An example of the file format is as follows.

\begin{minipage}{15cm}
\begin{screen}
\begin{verbatim}
    0    0    0    0    0    0    0    0 0.4452776740 0.0000000000
    0    0    0    0    0    1    0    1 0.1843355815 0.0000000000
    0    0    0    0    1    0    1    0 0.1812412105 0.0000000000
    0    0    0    0    1    1    1    1 0.2640364635 0.0000000000
    0    0    0    0    2    0    2    0 0.0279690007 0.0000000000
    0    0    0    0    2    1    2    1 0.2009271524 0.0000000000
    0    0    0    0    3    0    3    0 0.2512810778 0.0000000000
    0    0    0    0    3    1    3    1 0.1939965962 0.0000000000
    ...
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{File format}
 \begin{itemize}
   \item  $[$int01$]$~~$[$int02$]$~~$[$int03$]$~~$[$int04$]$~~$[$int05$]$~~$[$int06$]$~~$[$int07$]$~~$[$int08$]$~~$[$double01$]$~~$[$double02$]$.
  \end{itemize}


\subsubsection{Parameters}
 \begin{itemize}

 \item  $[$int01$]$, $[$int03$]$,$[$int05$]$, $[$int07$]$

 {\bf Type :} Int

{\bf Description :} 
The integer of the site number. $[$int01$]$, $[$int03$]$, $[$int05$]$, and $[$int07$]$  show the $i$, $j$, $k$, and $l$ site numbers, respectively.
 
  \item  $[$int02$]$, $[$int04$]$,$[$int06$]$, $[$int08$]$

 {\bf Type :} Int 

{\bf Description :} The integer of the spin index:\\
   0: Up-spin\\
   1: Down-spin.\\ 
$[$int02$]$, $[$int04$]$, $[$int06$]$, and $[$int08$]$ show $\sigma_1$, $\sigma_2$, $\sigma_3$, and $\sigma_4$,  respectively. 

 \item  $[$double01$]$, $[$double02$]$

 {\bf Type :} Double 

{\bf Description :} The value of $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle$.\\
$[$double01$]$ and $[$double02$]$ show the real and imaginary part of $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle$, respectively.

\end{itemize}

\subsection{xxx\_ls\_out\_yyy.dat }
This file is the outputted files for $\langle H \rangle$, $\langle H^2\rangle$, and the optimized parameter $\alpha$ obtained by Power Lanczos method. 
This file is outputted when \verb|NVMCCalMode| = 1, \verb|NLanczosmode| = 1 or 2 are set in \verb|ModPara| file.
Here, xxx is the header indicated by \verb|CDataFileHead| in \verb|ModPara| file and yyy is a number given by \verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|, where both \verb|NDataIdxStart| and \verb|NDataQtySmp| are defined in \verb|ModPara| file.

\subsection{xxx\_ls\_cisajs\_yyy.dat }
This file is the outputted files for one-body Green's function $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle$ obtained by Power Lanczos method. The file format is same as the {xxx\_cisajs\_yyy.dat} file. This file is outputted when \verb|NVMCCalMode| = 1, \verb|NLanczosmode| = 2 are set in \verb|ModPara| file.

\subsection{xxx\_ls\_cisajscktalt\_yyy.dat }
This file is the outputted files for the two-body Green's function $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle$ obtained by Power Lanczos method. The file format is same as the {xxx\_cisajscktalt\_yyy.dat} file. This file is outputted when \verb|NVMCCalMode| = 1, \verb|NLanczosmode| = 2 are set in \verb|ModPara| file.


==> anc/dvmc/doc/en/chap04_en.tex <==
% !TEX root = userguide_en.tex
%----------------------------------------------------------
\chapter{File specification}

%----------------------------------------------------------
\section{Input files for Standard mode}
\label{Ch:HowToStandard}

An example of input file for the standard mode is shown below:

\begin{minipage}{10cm}
\begin{screen}
\begin{verbatim}
W = 2
L = 4
model = "spin"

lattice = "triangular lattice"
//mu = 1.0
// t = -1.0
// t' = -0.5
// U = 8.0
//V = 4.0
//V'=2.0
J = -1.0
J'=-0.5
// nelec = 8
\end{verbatim}
\end{screen}
\end{minipage}

{\bf Basic rules for input files}
\begin{itemize}
\item In each line, there is a set of a keyword (before an ``\verb|=|") and a parameter(after an ``\verb|=|"); 
  they are separated by ``\verb|=|".
\item You can describe keywords in a random order.
\item Empty lines and lines beginning in a ``\verb|//|''(comment outs) are skipped.
\item Upper- and lowercase are not distinguished.
  Double quotes and blanks are ignored.
\item There are three kinds of parameters.\\ 
  1.~Parameters that must be specified~(if not, \verb|vmcdry.out| will stop with error messages),\\ 
  2.~Parameters that is not necessary be specified~(if not, default values are used),\\
  3.~Parameters that must not be specified~(if specified, \verb|vmcdry.out| will stop with error messages).\\
  An example of 3 is transfer $t$ for the Heisenberg spin system. 
  If you choose ``model=spin", you should not specify ``$t$".
\end{itemize}

We explain each keywords as follows:

\subsection{Parameters about the kind of a calculation}

\begin{itemize}

\item \verb|model|

  {\bf Type :} String (Choose from \verb|"Fermion Hubbard"|, \verb|"Spin"|, \verb|"Kondo Lattice"|
  ,\verb|"Fermion HubbardGC"|, \verb|"SpinGC"|, \verb|"Kondo LatticeGC"|
  )
\footnote{GC=Grand Canonical}

{\bf Description :} The target model is specified with this parameter;
\verb|"Fermion Hubbard"| denotes
the canonical ensemble of the Fermion in the Hubbard model
\begin{align}
H = -\mu \sum_{i \sigma} c^\dagger_{i \sigma} c_{i \sigma} 
- \sum_{i \neq j \sigma} t_{i j} c^\dagger_{i \sigma} c_{j \sigma} 
+ \sum_{i} U n_{i \uparrow} n_{i \downarrow}
+ \sum_{i \neq j} V_{i j} n_{i} n_{j},
\label{fml4_1_hubbard}
\end{align}
\verb|"Spin"| denotes canonical ensemble
in the Spin model($\{\sigma_1, \sigma_2\}={x, y, z}$)
\begin{align}
H &= -h \sum_{i} S_{i z} - \Gamma \sum_{i} S_{i x} + D \sum_{i} S_{i z} S_{i z}
\nonumber \\
&+ \sum_{i j, \sigma_1}J_{i j \sigma_1} S_{i \sigma_1} S_{j \sigma_1}+ \sum_{i j, \sigma_1 \neq \sigma_2} J_{i j \sigma_1 \sigma_2} S_{i \sigma_1} S_{j \sigma_2} ,
\label{fml4_1_spin}
\end{align}
\verb|"Kondo Lattice"| denotes canonical ensemble in the Kondo lattice model
\begin{align}
H = - \mu \sum_{i \sigma} c^\dagger_{i \sigma} c_{i \sigma} 
- t \sum_{\langle i j \rangle \sigma} c^\dagger_{i \sigma} c_{j \sigma} 
+ \frac{J}{2} \sum_{i} \left\{
S_{i}^{+} c_{i \downarrow}^\dagger c_{i \uparrow}
+ S_{i}^{-} c_{i \uparrow}^\dagger c_{i \downarrow}
+ S_{i z} (n_{i \uparrow} - n_{i \downarrow})
\right\}.
\label{fml4_1_kondo}
\end{align}
\verb|"Fermion HubbardGC"|, \verb|"SpinGC"|, and \verb|"Kondo LatticeGC"|
indicate 
the $S_z$-unconserved Fermion in the Hubbard model [Eqn. (\ref{fml4_1_hubbard})],
the $S_z$-unconserved Spin model [Eqn. (\ref{fml4_1_spin})],
and
the $S_z$-unconserved Kondo lattice model [Eqn. (\ref{fml4_1_kondo})],
respectively.
Note: Although these flags has a word ``GC''(=grandcanonical),
the number of electrons are conserved in these system. 

\item \verb|lattice|

{\bf Type :} String (Choose from \verb|"Chain Lattice"|, \verb|"Square Lattice"|, 
\verb|"Triangular Lattice"|, \verb|"Honeycomb Lattice"|, \verb|"Kagome"|, \verb|"Ladder"|)

{\bf Description :} The lattice shape is specified with this parameter;
above words denote
the one dimensional chain lattice (Fig. \ref{fig_chap04_1_lattice}(a)), 
the two dimensional square lattice (Fig. \ref{fig_chap04_1_lattice}(b)),
the two dimensional triangular lattice (Fig. \ref{fig_chap04_1_lattice}(c)),
the two dimensional anisotropic honeycomb lattice (Fig. \ref{fig_chap04_1_honeycomb}),
the Kagome Lattice(Fig. \ref{fig_kagome}),
and
the ladder lattice (Fig. \ref{fig_ladder}),
respectively.

\begin{figure}[!tbhp]
  \begin{center}
    \includegraphics[width=15cm]{../figs/chap04_1_lattice.pdf}
    \caption{Schematic illustration of
      (a) one dimensional chain lattice, 
      (b) two dimensional square lattice, and 
      (c) two dimensional triangular lattice.
      They have $t$, $V$, and $J$ as a nearest neighbor hopping, an offsite Coulomb integral, 
      and a spin-coupling constant, respectively (magenta solid lines);
      They also have $t'$, $V'$, and $J'$ as a next nearest neighbor hopping, offsite Coulomb integral, 
      and spin-coupling constant, respectively (green dashed line).
    }
    \label{fig_chap04_1_lattice}
  \end{center}
\end{figure}

\begin{figure}[!tbhp]
  \begin{center}
    \includegraphics[width=15cm]{../figs/chap04_1_honeycomb.pdf}
    \caption{Schematic illustration of the anisotropic honeycomb lattice.
      The nearest neighbor 
      hopping integral, spin coupling, offsite Coulomb integral
      depend on the bond direction.
      Those between second nearest neighbor sites are not supported.
    }
    \label{fig_chap04_1_honeycomb}
  \end{center}
\end{figure}

\begin{figure}[!tbhp]
  \begin{center}
    \includegraphics[width=10cm]{../figs/kagome.pdf}
    \caption{Schematic illustration of the Kagome lattice.
    }
    \label{fig_kagome}
  \end{center}
\end{figure}

\begin{figure}[!tbhp]
  \begin{center}
    \includegraphics[width=10cm]{../figs/ladder.pdf}
    \caption{Schematic illustration of the ladder lattice.
    }
    \label{fig_ladder}
  \end{center}
\end{figure}

\end{itemize}

\subsection{Parameters for the lattice}

\subsubsection{Chain [Fig. \ref{fig_chap04_1_lattice}(a)]}

\begin{itemize}

\item \verb|L|

{\bf Type :} Integer

{\bf Description :} The length of the chain is specified 
with this parameter.

\end{itemize}

\subsubsection{Ladder (Fig. \ref{fig_ladder})}

\begin{itemize}

\item \verb|L|

{\bf Type :} Integer

{\bf Description :} The length of the ladder is specified 
with this parameter.

\item \verb|W|

{\bf Type :} Integer

{\bf Description :} The number of the ladder is specified 
with this parameter.

\end{itemize}

\begin{figure}[!tbhp]
  \begin{center}
    \includegraphics[width=15cm]{../figs/chap04_1_unitlattice.pdf}
    \caption{The shape of the numerical cell 
      when ${\vec a}_0 = (6, 2), {\vec a}_1 = (2, 4)$
      in the triangular lattice.
      The region surrounded by 
      ${\vec a}_0$(Magenta dashed arrow) and ${\vec a}_1$(Green dashed arrow)
      becomes the cell to be calculated (20 sites).
    }
    \label{fig_chap04_1_unitlattice}
  \end{center}
\end{figure}

\subsubsection{Square lattice [Fig. \ref{fig_chap04_1_lattice}(b)], 
Triangular lattice[Fig. \ref{fig_chap04_1_lattice}(c)],
Honeycomb lattice(Fig. \ref{fig_chap04_1_honeycomb}),
Kagome lattice(Fig. \ref{fig_kagome})}

In these lattices,
we can specify the shape of the numerical cell by using the following two methods.

\begin{itemize}

\item \verb|W|, \verb|L|

{\bf Type :} Integer

{\bf Description :} The alignment of original unit cells 
(dashed black lines in Figs. \ref{fig_chap04_1_lattice} - \ref{fig_kagome})
is specified with these parameter.

\item \verb|a0W|, \verb|a0L|, \verb|a1W|, \verb|a1L|

{\bf Type :} Integer

{\bf Description :} 
We can specify two vectors (${\vec a}_0, {\vec a}_1$)
that surrounds the numerical cell (Fig. \ref{fig_chap04_1_unitlattice}).
These vectors should be specified in the Fractional coordinate.

\end{itemize}

If we use both of these method, \verb|vmcdry.out| stops.

We can check the shape of the numerical cell
by using a file \verb|lattice.gp|(only for
square, trianguler, honeycomb, and kagome lattice)
which is written in the Standard mode.
This file can be read by \verb|gnuplot| as follows:
\begin{verbatim}
$ gnuplot lattice.gp
\end{verbatim}

\subsection{Sublattice}

By using the following parameters, we can force the pair-orbital symmetrical
to the translation of the sublattice.

\begin{itemize}

\item \verb|a0Wsub|, \verb|a0Lsub|, \verb|a1Wsub|, \verb|a1Lsub|, \verb|Wsub|, \verb|Lsub|

{\bf Type :} Positive integer. In the default setting, 
\verb|a0Wsub=a0W|, \verb|a0Lsub=a0L|, \verb|a1Wsub=a1W|, \verb|a1Lsub=a1L|, 
\verb|Wsub=W|, and \verb|Lsub=L|. Namely, there is no sublattice.

{\bf Description :} We can specify these parameter as we specify
\verb|a0W|, \verb|a0L|, \verb|a1W|, \verb|a1L|, \verb|W|, \verb|L|.
If the sublattice is incommensurate with the original lattice,
\verb|vmcdry.out| stops.

\end{itemize}

\subsection{Parameters for the Hamiltonian}
A default value is set as $0$ unless a specific value is not defined in a description. 
Table~\ref{table_interactions} shows the parameters for each models. 
In the case of a complex type, a file format is ``{\it a real part, an imaginary part} "
 while in the case of a real type, only ``{\it a real part} ".

\subsubsection{Local terms}

\begin{itemize}

\item \verb|mu|

{\bf Type :} Real

{\bf Description :} (Hubbard and Kondo lattice model) 
The chemical potential $\mu$ (including the site potential)
is specified with this parameter.

\item \verb|U|

{\bf Type :} Real

{\bf Description :} (Hubbard and Kondo lattice model) 
The onsite Coulomb integral $U$ is specified with this parameter.

\item \verb|Jx|, \verb|Jy|, \verb|Jz|, \verb|Jxy|, 
  \verb|Jyx|, \verb|Jxz|, \verb|Jzx|, \verb|Jyz|, \verb|Jzy|

{\bf Type :} Real

{\bf Description :} (Kondo lattice model) 
The spin-coupling constant between the valence and the local electrons
is specified with this parameter.
If the exchange coupling \verb|J| is specified in the input file,
instead of \verb|Jx, Jy, Jz|,
the diagonal exchange couplings, \verb|Jx, Jy, Jz|, are set as \verb|Jx = Jy = Jz = J|.
When both
the set of exchange couplings (\verb|Jx|, \verb|Jy|, \verb|Jz|)
and the exchange coupling \verb|J| are specified in the input file,
\verb|vmcdry.out| will stop.

\item \verb|h|, \verb|Gamma|, \verb|D|

{\bf Type :} Real

{\bf Description :} (Spin model)
The longitudinal magnetic field, transverse magnetic field, 
and the single-site anisotropy parameter are specified with these parameters.
The single-site anisotropy parameter is not available for \verb|model=SpinGCBoost|.

\end{itemize}

The non-local terms described below should be specified
in different ways depending on the lattice structure:
For \verb|lattice=Ladder|, the non-local terms are specified in the different way
from \verb|lattice=Chain Lattice|, \verb|Square Lattice|, \verb|Triangular Lattice|, \verb|Honeycomb Lattice|, \verb|Kagome|. 
Below, the available parameters for each lattice are shown in
Table \ref{table_interactions}.

\begin{table}[tbhp]
  \begin{tabular}{|l||c|c|c|c|c|c|c|c|} \hline
    Interactions & 1D chain & 2D square & 2D triangular & Honeycomb & Kagome & Ladder\\ 
    \hline 
    \hline
     \verb|J|, \verb|t|, \verb|V| (simplified) & $\circ$	 & $\circ$ & $\circ$ & $\circ$ & $\circ$ & -\\ 
     \hline
    \verb|J'|, \verb|t'|, \verb|V'| & $\circ$	 & $\circ$	& $\circ$ 	& $\circ$ 	& $\circ$ & - \\ 
    \hline
    \verb|J0|, \verb|t0|, \verb|V0| & $\circ$  & $\circ$ 	& $\circ$ 	& $\circ$ 	& $\circ$ & $\circ$\\ 
    \hline
    \verb|J1|, \verb|t1|, \verb|V1| & -         	 & $\circ$ 	& $\circ$ 	& $\circ$ 	& $\circ$ & $\circ$\\ 
    \hline
    \verb|J2|, \verb|t2|, \verb|V2|  & -         	 & -    	& $\circ$ 	& $\circ$ 	& $\circ$ & $\circ$\\
    \hline
    \verb|J1'|, \verb|t1'|, \verb|V1'| & -		 &-	 	& -		& -		& -		& $\circ$\\
    \hline
    \verb|J2'| ,\verb|t2'|, \verb|V2'|  & -		 &-	 	& -		& -		& -		& $\circ$\\ 
    \hline
\end{tabular}
   \caption{Interactions for each models defined in an input file. We can define spin couplings as matrix format.}
    \label{table_interactions}
\end{table}

\subsubsection{Non-local terms[ for Ladder (Fig. \ref{fig_ladder})]}

\begin{itemize}
\item \verb|t0|,  \verb|t1|,  \verb|t1'|,  \verb|t2|,  \verb|t2'|

{\bf Type :} Complex

{\bf Description :} (Hubbard and Kondo lattice model)
Hopping integrals in the ladder lattice 
(See Fig. \ref{fig_ladder}) is specified with this parameter.

\item \verb|V0|,  \verb|V1|,  \verb|V1'|,  \verb|V2|,  \verb|V2'|

{\bf Type :} Real

{\bf Description :} (Hubbard and Kondo lattice model)
Offsite Coulomb integrals on the ladder lattice
(Fig. \ref{fig_chap04_1_honeycomb} are specified with these parameters.

\item \verb|J0x|, \verb|J0y|, \verb|J0z|, \verb|J0xy|, 
  \verb|J0yx|, \verb|J0xz|, \verb|J0zx|, \verb|J0yz|, \verb|J0zy|
\item \verb|J1x|, \verb|J1y|, \verb|J1z|, \verb|J1xy|, 
  \verb|J1yx|, \verb|J1xz|, \verb|J1zx|, \verb|J1yz|, \verb|J1zy|
\item \verb|J1'x|, \verb|J1'y|, \verb|J1'z|, \verb|J1'xy|, 
  \verb|J1'yx|, \verb|J1'xz|, \verb|J1'zx|, \verb|J1'yz|, \verb|J1'zy|
\item \verb|J2x|, \verb|J2y|, \verb|J2z|, \verb|J2xy|, 
  \verb|J2yx|, \verb|J2xz|, \verb|J2zx|, \verb|J2yz|, \verb|J2zy|
\item \verb|J2'x|, \verb|J2'y|, \verb|J2'z|, \verb|J2'xy|, 
  \verb|J2'yx|, \verb|J2'xz|, \verb|J2'zx|, \verb|J2'yz|, \verb|J2'zy|

{\bf Type :} Real

{\bf Description :} (Spin model)
Spin-coupling constants in the ladder lattice
(See Fig. \ref{fig_ladder}) are specified with these parameter.
If the simplified parameter \verb|J0| is specified in the input file instead of
the diagonal couplings, \verb|J0x, J0y, J0z|,
these diagonal couplings are set as \verb|J0x = J0y = J0z = J0|.
If both \verb|J0| and the set of the couplings (\verb|J0x, J0y, J0z|)
are specified, \verb|vmcdry.out| will stop.
The above rules are also valid for the simplified parameters, \verb|J1|, \verb|J1'|, \verb|J2|, and \verb|J2'|.

\end{itemize}

\subsubsection{Non-local terms [other than Ladder (Figs. \ref{fig_chap04_1_lattice}, \ref{fig_chap04_1_honeycomb},
\ref{fig_kagome})]}

\begin{itemize}
\item \verb|t0|,  \verb|t1|, \verb|t2|

{\bf Type :} Complex

{\bf Description :} (Hubbard and Kondo lattice model)
Nearest neighbor hoppings for each direction
(See Figs. \ref{fig_chap04_1_lattice}-\ref{fig_kagome}.
These bonds are depicted with different line styles.)
are specified with these parameter.
If there is no bond dependence of the nearest-neighbor hoppings,
the simplified parameter \verb|t| is available to specify \verb|t0|,  \verb|t1|, and \verb|t2| as
\verb|t0 = t1 = t2 = t|.
If both \verb|t| and the set of the hoppings (\verb|t0|,  \verb|t1|, \verb|t2|) are specified,
\verb|vmcdry.out| will stop.

\item \verb|V0|,  \verb|V1|, \verb|V2|

{\bf Type :} Real

{\bf Description :} (Hubbard and Kondo lattice model)
Nearest-neighbor offsite Coulomb integrals $V$
 for each direction
 (See Figs. \ref{fig_chap04_1_lattice}-\ref{fig_kagome}.
 These bonds are depicted with different line styles.)
are specified with these parameters.
If there is no bond dependence of the nearest-neighbor offsite Coulomb integrals,
the simplified parameter \verb|V| is available to specify \verb|V0|,  \verb|V1|, and \verb|V2| as
\verb|V0 = V1 = V2 = V|.
If both \verb|V| and the set of the Coulomb integrals (\verb|V0|,  \verb|V1|, \verb|V2|) are specified,
\verb|vmcdry.out| will stop.

\item \verb|J0x|, \verb|J0y|, \verb|J0z|, \verb|J0xy|, 
  \verb|J0yx|, \verb|J0xz|, \verb|J0zx|, \verb|J0yz|, \verb|J0zy|
\item \verb|J1x|, \verb|J1y|, \verb|J1z|, \verb|J1xy|, 
  \verb|J1yx|, \verb|J1xz|, \verb|J1zx|, \verb|J1yz|, \verb|J1zy|
\item \verb|J2x|, \verb|J2y|, \verb|J2z|, \verb|J2xy|, 
  \verb|J2yx|, \verb|J2xz|, \verb|J2zx|, \verb|J2yz|, \verb|J2zy|

{\bf Type :} Real

{\bf Description :} (Spin model)
Nearest-neighbor exchange couplings for each direction
are specified with thees parameters.
If the simplified parameter \verb|J0| is specified, instead of \verb|J0x, J0y, J0z|,
the exchange couplings, \verb|J0x, J0y, J0z|, are set as \verb|J0x = J0y = J0z = J0|.
If both \verb|J0| and the set of the exchange couplings (\verb|J0x, J0y, J0z|)
are specified, \verb|vmcdry.out| will stop.
The above rules are valid for \verb|J1| and \verb|J2|.

If there is no bond dependence of the nearest-neighbor exchange couplings,
the simplified parameters,
\verb|Jx|, \verb|Jy|, \verb|Jz|, \verb|Jxy|, 
\verb|Jyx|, \verb|Jxz|, \verb|Jzx|, \verb|Jyz|, \verb|Jzy|,
are available to specify the exchange couplings for every bond as
\verb|J0x = J1x = J2x = Jx|.
If any simplified parameter (\verb|Jx|$\sim$\verb|Jzy|)
is specified in addition to its counter parts (\verb|J0x|$\sim$\verb|J2zy|),
\verb|vmcdry.out| will stop.
Below, examples of parameter sets for nearest-neighbor exchange couplings are shown.

\begin{itemize}

\item If there are no bond-dependent, no anisotropic and offdiagonal exchange couplings (such as $J_{x y}$),
please specify \verb|J| in the input file.

\item If there are no bond-dependent and offdiagonal exchange couplings
but are anisotropic couplings,
please specify the non-zero couplings in the diagonal parameters, \verb|Jx, Jy, Jz|.

\item If there are no bond-dependent exchange couplings
but are anisotropic and offdiagonal exchange couplings,
please specify the non-zero couplings in the nine parameters,
\verb|Jx, Jy, Jz, Jxy, Jyz, Jxz, Jyx, Jzy, Jzx|.

\item If there are no anisotropic and offdiagonal exchange couplings,
but are bond-dependent couplings,
please specify the non-zero couplings in the three parameters,
\verb|J0, J1, J2|.

\item If there are no anisotropic exchange couplings, but are bond-dependent and offdiagonal couplings,
please specify the non-zero couplings in the nine parameters,
\verb|J0x, J0y, J0z, J1x, J1y, J1z, J2x, J2y, J2z|.

\item If there are bond-dependent, anisotropic and offdiagonal exchange couplings,
please specify the non-zero couplings in the twenty-seven parameters from
\verb|J0x| to \verb|J2zy|.

\end{itemize}
\item \verb|t'|

{\bf Type :} Complex

{\bf Description :} (Hubbard and Kondo lattice model)
Nearest neighbor hoppings for each direction
(See Figs. \ref{fig_chap04_1_lattice}-\ref{fig_kagome})
are specified with these parameter.

\item \verb|V'|

{\bf Type :} Real

{\bf Description :} (Hubbard and Kondo lattice model)
Nearest neighbor-offsite Coulomb integrals $V$
 for each direction
(See Figs. \ref{fig_chap04_1_lattice}-\ref{fig_kagome})
are specified with these parameters.

\item \verb|J'x|, \verb|J'y|, \verb|J'z|, \verb|J'xy|, 
  \verb|J'yx|, \verb|J'xz|, \verb|J'zx|, \verb|J'yz|, \verb|J'zy|

{\bf Type :} Real

{\bf Description :} (Spin model)
Second nearest-neighbor exchange couplings are specified.
However, for \verb|lattice = Honeycomb Lattice| and  \verb|lattice = Kagome|
with \verb|model=SpinGCBoost|,
the second nearest-neighbor exchange couplings are not available in the $Standard$ mode.
If the simplified parameter \verb|J'| is specified, instead of
\verb|J'x, J'y, J'z|,
the exchange couplings are set as
\verb|J'x = J'y = J'z = J'|.
If both \verb|J'| and the set of the couplings (\verb|J'x, J'y, J'z|),
\verb|vmcdry.out| will stop.

\item \verb|phase0|, \verb|phase1|

  {\bf Type :} Double (\verb|0.0| as defaults)
  
  {\bf Description :}
  We can specify the phase for the hopping through the cell boundary
  with these parameter (unit: degree).
  These fuctor for the $\vec{a}_0$ direction and the $\vec{a}_1$ direction can be specified independently.
  For the one-dimensional system, only \verb|phase0| can be used.
  For example, a fopping from $i$-th site to $j$-th site through the cell boundary with the positive direction
  becomes as 
  \begin{align}
    \exp(i \times {\rm phase0}\times\pi/180) \times t {\hat c}_{j \sigma}^\dagger {\hat c}_{i \sigma}
    + \exp(-i \times {\rm phase0}\times\pi/180) \times t^* {\hat c}_{i \sigma}^\dagger {\hat c}_{j \sigma}
  \end{align}

\end{itemize}

\subsection{Parameters for the numerical condition}

\begin{itemize}

\item  \verb|nelec|

  {\bf Type :} {int-type (must be specified)}

  {\bf Description :} {The number of itenerant electrons.
    It is the sum of the $\uparrow$ and $\downarrow$ electrons.}

\item  \verb|NVMCCalMode|

 {\bf Type :} int-type (default value: 0)

{\bf Description :} [0] Optimization of variational parameters, [1] Calculation of one body and two body Green's functions.

% \item  \verb|NLanczosMode|

% {\bf Type :} int-type (default value: 0)

%{\bf Description :} [0] Not using single Lanczos step, [1] Calculating energy by using Single Lanczos Step, [2] Calculating one body and two body Green's functions by using Single Lanczos Step (Condigion: The options 1 and 2 can be selected when \verb|NVMCCalMode| = 1. When Hamiltonian includes  pair hopping or exchange terms, the options 1 and 2 cannot be used).
 
 \item  \verb|NDataIdxStart|

 {\bf Type :} int-type (default value: 1)

{\bf Description :} An integer for numbering of output files. For \verb|NVMCCalMode|= 0 , \verb|NDataIdxStart| is added at the end of the output files. For \verb|NVMCCalMode| = 1,  the files are outputted with the number from \verb|NDataIdxStart| to  \verb|NDataIdxStart|+\verb|NDataQtySmp|-1.
   
 \item  \verb|NDataQtySmp|

 {\bf Type :} int-type (default value: 1)

{\bf Description :} The set number for outputted files (only used for \verb|NVMCCalMode| = 1). 

 \item  \verb|NSPGaussLeg|

{\bf Type :} int-type (Positive integer, default value is 8 for \verb|2Sz=0|)

{\bf Description :} The mesh number for the Gauss-legendre quadrature about $\beta$ integration ($S_y$ rotation) for the spin quantum-number projection in actual numerical calculation.

 \item  \verb|NSPStot|

{\bf Type :} int-type ( greater equal 0,  default value is 0 for \verb|2Sz=0|)

{\bf Description :} The total spin quantum-number. 

 \item  \verb|2Sz|

{\bf Type :} int-type ( greater equal 0,  default value is 0)

{\bf Description :} The spin quantum-number $S_z$. 

\item  \verb|NMPTrans|

  {\bf Type :} int-type (Positive integer. Default \verb|1|)

  {\bf Description :} 
  The number of the momentum and lattice translational quantum-number projection.
  In the case of not to apply the projection, this value must be set as 1.

 \item  \verb|NSROptItrStep|

{\bf Type :} int-type (Positive integer, default value: 1000)

{\bf Description :} 
The whole step number to optimize variational parameters by SR method. Only used for \verb|NVMCCalMode|=0.
 
 \item  \verb|NSROptItrSmp|

{\bf Type :} int-type (Positive integer, default value: \verb|NSROptItrStep|/10)

{\bf Description :} In the \verb|NSROptItrStep| step, the average values of the each variational parameters at the \verb|NSROptItrStep| step are adopted as the optimized values. Only used for \verb|NVMCCalMode|=0.

\item   \verb|DSROptRedCut|
   
{\bf Type :} double-type (default value: 0.001)

{\bf Description :} The stabilized factor for the SR method by truncation of redundant directions corresponding to $\varepsilon_{\rm wf}$ in the ref. \cite{Tahara2008}.

 \item  \verb|DSROptStaDel| 
   
 {\bf Type :} double-type (default value: 0.02)

  {\bf Description :} The stabilized factor for the SR method by modifying diagonal elements in the overwrap matrix corresponding to $\varepsilon$ in the ref. \cite{Tahara2008}.
     
\item \verb|DSROptStepDt|

{\bf Type :} double-type (default value: 0.02)

{\bf Description :} The time step using in the SR method. 
 
\item \verb|NVMCWarmUp|

{\bf Type :} int-type (Positive integer, default value: 10)

{\bf Description :} Idling number for the Malkov chain Montecarlo Methods.

\item \verb|NVMCInterval|

{\bf Type :} int-type (Positive integer, default value: 1)

{\bf Description :} The interval step between samples. The local update will be performed \verb|Nsite|× \verb|NVMCInterval| times.

\item \verb|NVMCSample|

{\bf Type :} int-type (Positive integer, default value: 1000)

{\bf Description :} The sample numbers to calculate the expected values.

\item \verb|NExUpdatePath|

{\bf Type :} int-type (Positive integer)

{\bf Description :}  The option for local update about exchange terms. 0: not update, 1: update. The default value is set as 1 when the local spin exists, otherwise 0.

\item \verb|RndSeed|

{\bf Type :} int-type (default value: 123456789)

{\bf Description :} The initial seed of generating random number. For MPI parallelization, the initial seeds are given by \verb|RndSeed|+my rank+1 at each ranks. 

 \item \verb|NSplitSize|

{\bf Type :} int-type (Positive integer, default value: 1)

{\bf Description :} The number of processes of MPI parallelization.

\item \verb|NStore|

{\bf Type :} int-type (0 or 1, default value: 1)

{\bf Description :} The option of applying matrix-matrix product to calculate expected values $\langle O_k O_l \rangle$ (0: off, 1: on).  
This speeds up calculation but increases the amount of memory usage from $O(N_\text{p}^2)$ to $O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})$, where $N_\text{p}$ is the number of the variational parameters and $N_\text{MCS}$ is the number of Monte Carlo sampling.
\item \verb|NSRCG|

{\bf Type :} int-type (0 or 1, default value: 0)

{\bf Description :} The option of solving $Sx=g$ in the SR method without construting $S$ matrix~\cite{NeuscammanUmrigarChan}. (0: off, 1: on). This reduces the amount of memory usage from $O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})$ to $O(N_\text{p}) + O(N_\text{p}N_\text{MCS})$ when $N_\text{p} > N_\text{MCS}$.
  
\item  \verb|ComplexType|
  
  {\bf Type :} int-type (\verb|0| or \verb|1|. Default value is \verb|0| for the $S_z$-conserved system and \verb|1| for the $S_z$-unconserved system.)

  {\bf Description :}
  If it is \verb|0|, only the real part of the variational parameters are optimized.
  And the real and the imaginary part of them are optimized if this parameter is \verb|1|.

\item \verb|OutputMode|

  {\bf Type :} Choose from \verb|"none"|, \verb|"correlation"|, and \verb|"full"|
  (\verb|correlation| as a default)

  {\bf Description :} Indices of correlation functions
  are specified with this keyword.
  \verb|"none"| indicates correlation functions will not calculated.
  When \verb|outputmode="correlation"|,
  the correlation function supported by the utility \verb|fourier| is computed.
  For more details, see the document in \verb|doc/fourier/|.
  If \verb|"full"| is selected,
  $\langle c_{i \sigma}^{\dagger}c_{j \sigma'} \rangle$ is computed at all $i, j, \sigma, \sigma'$,
  and
  $\langle c_{i_1 \sigma}^{\dagger}c_{i_2 \sigma} c_{i_3 \sigma'}^{\dagger}c_{i_4 \sigma'} \rangle$
  is computed at all $i_1, i_2, i_3, i_4, \sigma, \sigma'$.
  
  In spin system, 
  indices are specified as those on the Bogoliubov representation
  (See \ref{sec_bogoliubov_rep}).

  \item  \verb|CDataFileHead|

 {\bf Type :} string-type (default : \verb|"zvo"|)

{\bf Description :} A header for output files. For example, the output filename for one body Green's function becomes ``{\bf xxx\_cisajs\_yyy.dat}" (xxx are characters set by \verb|CDataFileHead| and yyy are numbers given by numbers from \verb|NDataIdxStart| to \verb|NDataIdxStart| +  \verb|NDataQtySmp|). 

 \item  \verb|CParaFileHead|

 {\bf Type :} string-type (default : \verb|"zqp"|)

{\bf Description :}  A header for output files of the optimized variational parameters. For example, the optimized variational parameters are outputted as  {\bf zzz\_opt\_yyy.dat} (zzz are characters set by \verb|CParaFileHead| and yyy are numbers given by numbers from \verb|NDataIdxStart| to \verb|NDataIdxStart| +  \verb|NDataQtySmp|-1).

\end{itemize}

\input{chap04-02_en.tex}


==> anc/dvmc/doc/en/chap05_en.tex <==
% !TEX root = userguide_en.tex
%----------------------------------------------------------
\chapter{{Algorithm}}
\label{Ch:algorithm}
\section{Variational Monte Calro Method}

The variational Monte Carlo (VMC) method is a method for calculating approximate wave functions 
of a ground state and low-lying excited states by optimizing variational parameters included in a trial
wave function. 
In calculating expectation values of physical quantities for the trial wave functions,
the Markov chain Monte Carlo method is applied for efficient important sampling.

In the mVMC package, we choose a spatial configuration for electrons as a complete set of bases in sampling:
\begin{equation}
| x\rangle =  \prod_{n=1}^{N/2} c_{r_{n\uparrow}}^{\dag} \prod_{n=1}^{N/2} c_{r_{n\downarrow}}^{\dag} |0 \rangle,
\end{equation}
where $r_{n\sigma}$ is a position of $n$-th electron with $\sigma (=\uparrow \rm{or} \downarrow)$ spin,
and $c_{r_{n\sigma}}^{\dag}$ is a creation operator of electrons.
By using this basis set, the expectation value of an operator $A$ is expressed as
\begin{equation}
\langle A \rangle =\frac{\langle \psi| A| \psi \rangle}{\langle \psi | \psi \rangle} 
=\sum_x \frac{\langle \psi| A | x\rangle \langle x| \psi \rangle}{\langle \psi |\psi \rangle}.
\end{equation}
If we define a weight of the Markov chain Monte Carlo method as
\begin{equation}
\rho(x)=\frac{|\langle x| \psi \rangle|^2}{\langle \psi | \psi \rangle} \ge 0, \quad \sum_{x} \rho(x)=1,
\end{equation}
we can rewrite $\langle A \rangle$ in the following form:
\begin{equation}
\langle A \rangle =\sum_x \rho(x) \frac{\langle \psi| A | x\rangle }{\langle \psi |x \rangle}.
\end{equation}
By using this form, the Markov chain Monte Carlo method is performed for sampling
with respect to $x$. The local Green's function $G_{ij\sigma\sigma'}(x)$, which is defined as
\begin{equation}
G_{ij\sigma\sigma'}(x)=\frac{\langle \psi | c_{i\sigma}^{\dag} c_{j\sigma'} | \psi \rangle}{\langle \psi | x \rangle},
\end{equation}
is also evaluated by the same sampling method by taking $A = c_{i\sigma}^{\dag} c_{j\sigma'}$.
We adopt the Mersenne twister method as a random number generator for sampling~\cite{Mutsuo2008}. 

\section{Bogoliubov representation}\label{sec_bogoliubov_rep}

In the VMC calculation for spin systems, we use the Bogoliubov representation.
In the input files defining the one-body term (\verb|transfer|) and the two-body term (\verb|InterAll|),
and the output files for correlation functions, the indices must be assigned by the Bogoliubov representation,
in which the spin operators are generally expressed by creation/annihilation operators of fermions as
\begin{align}
  S_{i z} &= \sum_{\sigma = -S}^{S} \sigma c_{i \sigma}^\dagger c_{i \sigma},
  \\
  S_{i}^+ &= \sum_{\sigma = -S}^{S-1} 
  \sqrt{S(S+1) - \sigma(\sigma+1)} 
  c_{i \sigma+1}^\dagger c_{i \sigma},
  \\
  S_{i}^- &= \sum_{\sigma = -S}^{S-1} 
  \sqrt{S(S+1) - \sigma(\sigma+1)} 
  c_{i \sigma}^\dagger c_{i \sigma+1}.
\end{align}
Since the present package support only $S=1/2$ spin systems, the Bogoliubov representation obtained 
by substituting $S=1/2$ into the above equations is used.

\section{Properties of the Pfaffian-Slater determinant}
\label{sec:PuffAndSlater}

In this section, we explain some properties of the Pfaffian-Slater determinant. 
We derive the general relation between a Pfaffian-Slater determinant and a single Slater determinant
in Sec.~\ref{sec:PfaffianAP} and~\ref{sec:PfaffianP}.
We also discuss meaning of the singular value decomposition of coefficients $f_{ij}$
in Sec.~\ref{sec:PfaffianSingular}.

\subsection{Relation between $f_{ij}$ and $\Phi_{in\sigma}$~(the case of the anti-parallel pairing)}
\label{sec:PfaffianAP}

In the many-variable variational Monte Carlo (mVMC) method,
the one-body part of the trial wave function is expressed by the Pfaffian Slater determinant defined as
\begin{equation}
|\phi_{\rm Pf}\rangle=\Big(\sum_{i,j=1}^{N_{s}}f_{ij}c_{i\uparrow}^{\dagger}c_{j\downarrow}^{\dagger}\Big)^{N_{\rm e}/2}|0\rangle,
\end{equation}
where $N_{s}$ is number of sites, $N_{e}$ is number of total particles, and $f_{ij}$ are variational parameters.
For simplicity, we assume that $f_{ij}$ are a real number.
The single Slater determinant is defined as 
\begin{align}
|\phi_{\rm SL}\rangle&=\Big(\prod_{n=1}^{N_{e}/2}\psi_{n\uparrow}^{\dagger}\Big)
\Big(\prod_{m=1}^{N_{e}/2}\psi_{m\downarrow}^{\dagger}\Big)|0\rangle, \\
\psi_{n\sigma}^{\dagger}&=\sum_{i=1}^{N_{s}}\Phi_{in\sigma}c^{\dagger}_{i\sigma},
\end{align}
Here, $\Phi_{in\sigma}$ is an orthonormal basis, i.e., satisfies
\begin{equation}
\sum_{i=1}^{N_{s}}\Phi_{in\sigma}\Phi_{im\sigma}=\delta_{nm},
\end{equation}
where $\delta_{nm}$ is the Kronecker's delta.
From this orthogonality, we can prove the relation
\begin{align}
[\psi^{\dagger}_{n\sigma},\psi_{m\sigma}]_{+}&=\delta_{nm},\\
G_{ij\sigma}=\langle c_{i\sigma}^{\dagger}c_{j\sigma}\rangle 
&=\frac{\langle \phi_{\rm SL}| c_{i\sigma}^{\dagger}c_{j\sigma} | \phi_{\rm SL}\rangle}{\langle \phi_{\rm SL}|\phi_{\rm SL}\rangle } \\
&=\sum_{n} \Phi_{in\sigma} \Phi_{jn\sigma}.
\end{align}

Next, let us prove the relation between $f_{ij}$ and $\Phi_{in\sigma}$ by modifying $|\phi_{\rm SL}\rangle $.
By the commutation relation for $\psi^{\dagger}_{n\sigma}$, $|\phi_{\rm SL}\rangle$ is rewritten as 
\begin{align}
|\phi_{\rm SL}\rangle \propto \prod_{n=1}^{N_{e}/2}\Big(\psi_{n\uparrow}^{\dagger}\psi_{\mu(n)\downarrow}^{\dagger}\Big)|0\rangle,
\end{align}
where $\mu(n)$ represents permutation of a sequence of natural numbers, $n= 1, 2, \cdots, N_{e}/2$.
For simplicity, let us take identity permutation ($\mu(n) = n$).
By defining $K_{n}^{\dagger}=\psi_{n\uparrow}^{\dagger}\psi_{n\downarrow}^{\dagger}$, and by
using the relation $K_{n}^{\dagger}K_{m}^{\dagger}=K_{m}^{\dagger}K_{n}^{\dagger}$,
we can derive the relation
\begin{align}
|\phi_{\rm SL}\rangle &\propto \prod_{n=1}^{N_{e}/2}\Big(\psi_{n\uparrow}^{\dagger}\psi_{n\downarrow}^{\dagger}\Big)|0\rangle
=\prod_{n=1}^{N_{e}/2} K_{n}^{\dagger}|0\rangle \\
&\propto\Big(\sum_{n=1}^{\frac{N_{e}}{2}}K_{n}^{\dagger}\Big)^{\frac{N_{e}}{2}} |0\rangle
=\Big(\sum_{i,j=1}^{N_{s}}\Big[\sum_{n=1}^{\frac{N_{e}}{2}}\Phi_{in\uparrow}\Phi_{jn\downarrow}\Big]
c_{i\uparrow}^{\dagger}c_{j\downarrow}^{\dagger}\Big)|0\rangle.
\end{align}
This result indicates that $f_{ij}$ is expressed by the coefficients of the single Slater determinant as
\begin{align}
f_{ij}=\sum_{n=1}^{\frac{N_{e}}{2}}\Phi_{in\uparrow}\Phi_{jn\downarrow}.
\end{align}
We note that this is one of a number of possible expressions of $f_{ij}$ derived from one single Slater determinant.
Since $f_{ij}$ depends not only on the choice of the pairing degrees of freedom (i.e., the choice of $\mu(n)$) but also on
the choice of the gauge degrees of freedom (i.e., the sign of $\Phi_{in\sigma}$),
the parameter $f_{ij}$ has huge redundancy.

\subsection{Relation between $F_{IJ}$ and $\Phi_{In\sigma}$~(the case of the general pairing)}
\label{sec:PfaffianP}

We extend the relation between the Pfaffian-Slater wave function and the single Slater wave function
into the general pairing case including the spin-parallel pairing.
We define the Pfaffian-Slater wave function and the single Slater wave function as
\begin{align}
|\phi_{\rm Pf}\rangle&=\Big(\sum_{I,J=1}^{2N_{s}}F_{IJ}c_{I}^{\dagger}c_{J}^{\dagger}\Big)^{N_{\rm e}/2}|0\rangle, \\
|\phi_{\rm SL}\rangle&=\Big(\prod_{n=1}^{N_{e}}\psi_{n}^{\dagger}\Big)|0\rangle,~~\psi_{n}^{\dagger}=\sum_{I=1}^{2N_{s}}\Phi_{In}c^{\dagger}_{I},
\end{align}
respectively, where $I$, $J$ denote the site index including the spin degrees of freedom.
By the similar argument as the anti-parallel pairing case,
we can derive the following relation:
\begin{align}
F_{IJ}=\sum_{n=1}^{\frac{N_{e}}{2}}\Big(\Phi_{In}\Phi_{Jn+1}-\Phi_{Jn}\Phi_{In+1}\Big).
\end{align}
Because this relation hold for the case of anti-parallel pairing, we employ this relation in mVMC ver 1.0 and later.

\subsection{Singular value decomposition of $f_{ij}$}
\label{sec:PfaffianSingular}

We define matrices $F$, $\Phi_{\uparrow}$, $\Phi_{\downarrow}$, and $\Sigma$ as
\begin{align}
&(F)_{ij}=f_{ij},~~~ 
(\Phi_{\uparrow})_{in}=\Phi_{in\uparrow},~~~ 
(\Phi_{\downarrow})_{in}=\Phi_{in\downarrow}, \\
&\Sigma={\rm diag}[\underbrace{1,\cdots,1}_{N_e/2},0,0,0].
\end{align}
When $f_{ij}$ (i.e., the matrix $F$) is related with a single Slater determinant
of the wave function, we can show that the singular value decomposition of $F$ becomes
\begin{align}
F=\Phi_{\uparrow}\Sigma\Phi_{\downarrow}^{t}.
\end{align}
This result indicates that when the number of nonzero singular values is $N_{e}/2$, 
and when all the nonzero singular values of $F$ are one in the singular value decomposition of $F$,
the Pfaffian-Slater wave function parametrized by $f_{ij}$ coincides with a single Slater determinant
(i.e. a solution of the mean-field approximation).
In other words, the numbers of the nonzero singular values and their difference from one offer 
a quantitative criterion how the Pfaffian-Slater determinant deviates from the single Slate determinant.

\section{Power Lanczos method}

In this section, we show how to determine $\alpha$ in the power-Lanczos method. 
We also explain the calculation of physical quantities after the single-step Lanczos method.
\subsection{Determination of $\alpha$}
First, we briefly explain the sampling procedure of the variational Monte Carlo (VMC) method.
Physical properties $\hat{A}$ are calculated as follows:
\begin{align}
&\langle \hat{A}\rangle = \frac{\langle \phi| \hat{A}|\phi \rangle}{\langle \phi| \phi \rangle} = \sum_{x} \rho(x) F(x, {\hat{A}}),\\
& \rho(x)=\frac{|\langle \phi|x\rangle|^2}{\langle \phi | \phi \rangle}, ~~~~F(x,  {\hat{A}}) =  \frac{\langle x| \hat{A}|\phi \rangle}{\langle x| \phi \rangle}.
\end{align}
There are two ways to calculate the product of the operators  $\hat{A}\hat{B}$.
\begin{align}
&\langle \hat{A} \hat{B}\rangle = \sum_{x} \rho(x) F(x, {\hat{A}\hat{B}}),\\
&\langle \hat{A} \hat{B}\rangle = \sum_{x} \rho(x) F^{\dag}(x, {\hat{A})F(x, \hat{B}}).
\end{align}
As we explain later, in general, the latter way is numerical stable one. 
For example, we consider the expectation value of the variance, 
which is defined as $\sigma^2=\langle (\hat{H}-\langle \hat{H}\rangle)^2\rangle$. There are two ways to calculate the variance.
\begin{align}
\sigma^2&=\sum_{x} \rho(x) F(x,  (\hat{H}-\langle \hat{H}\rangle)^2) = \sum_{x} \rho(x) F(x,  \hat{H}^2) - \left[ \sum_{x} \rho(x) F(x,  \hat{H})\right]^2 ,\\
\sigma^2&=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H}-\langle \hat{H}\rangle)F(x,  \hat{H}-\langle \hat{H}\rangle) \nonumber \\
&= \sum_{x} \rho(x) F^{\dag}(x,  \hat{H}) F(x, \hat{H})- \left[ \sum_{x} \rho(x) F(x,  \hat{H})\right]^2 
\end{align}
From its definition, the latter way gives the positive definitive variance even for the finite sampling while the former way does not guarantee the positive definitiveness of the variance. Here, we consider the expectation values of energy and variance for the (single-step) power Lanczos wave function $|\phi\rangle =(1+\alpha \hat{H}) |\psi \rangle$. The energy is calculated as
\begin{align}
E_{LS}(\alpha) =\frac{\langle \phi| \hat{H} |\phi\rangle}{\langle \phi|\phi\rangle}=\frac{h_1 + \alpha(h_{2(20)} + h_{2(11)}) + \alpha^2 h_{3(12)}}{1 + 2\alpha h_1 + \alpha^2 h_{2(11)}},
\end{align}
where we define $h_1$, $h_{2(11)},~h_{2(20)},$ and $h_{3(12)}$ as
\begin{align}
&h_1 =\sum_{x} \rho(x) F^{\dag}(x,  \hat{H}),\\
&h_{2(11)}=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H}) F(x, \hat{H}),\\
&h_{2(20)}=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H}^2),\\
&h_{3(12)}=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H})F(x,  \hat{H}^2).
\end{align}
From the condition $\frac{\partial E_{LS}(\alpha)}{\partial \alpha}=0$, i.e., by solving the quadratic equations, we can determine the
 $\alpha$. The variance is calculate in the similar way.
\subsection{Calculation of physical quantities}
 By using the optimized parameter $\alpha$, we can calculate the expected value of the operator $\hat{A}$ as 
\begin{align}
A_{LS}(\alpha) =\frac{\langle \phi| \hat{A} |\phi\rangle}{\langle \phi|\phi\rangle}=\frac{A_0 + \alpha(A_{1(10)} + A_{1(01)}) + \alpha^2 A_{2(11)}}{1 + 2\alpha h_1 + \alpha^2 h_{2(11)}},
\end{align}
where we define $A_0$, $A_{1(10)},~A_{1(01)},$ and $A_{2(11)}$ as
\begin{align}
&A_0 =\sum_{x} \rho(x) F(x,  \hat{A}),\\
&A_{1(10)}=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H}) F(x, \hat{A}),\\
&A_{1(01)}=\sum_{x} \rho(x) F(x, \hat{A}\hat{H}),\\
&A_{2(11)}=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H})F(x,  \hat{A}\hat{H}).
\end{align}

%----------------------------------------------------------


==> anc/dvmc/doc/en/chap06_en.tex <==
% !TEX root = userguide_en.tex
%----------------------------------------------------------
\chapter{Acknowledgement}
\label{Ch:ack}
We would like to express our sincere gratitude to Mr. Daisuke Tahara
for providing us his code of variational Monte Carlo method.
A part of mVMC is based on his original code.
We also acknowledge Dr. Hiroshi Shinaoka, Dr. Youhei Yamaji, 
Dr. Moyuru Kurita, and Dr. Ryui Kaneko for their cooperation on developing mVMC.
We would also like to thank the support from “Project for advancement of software 
usability in materials science” by The Institute for Solid State Physics, 
The University of Tokyo, for development of mVMC ver.0.1, ver. 0.2, and ver. 1.0. 
%----------------------------------------------------------


==> anc/dvmc/doc/en/conf.py <==
# -*- coding: utf-8 -*-
#
# mVMC documentation build configuration file, created by
# sphinx-quickstart on Sat Jan  7 22:10:04 2017.
#
# This file is execfile()d with the current directory set to its
# containing dir.
#
# Note that not all possible configuration values are present in this
# autogenerated file.
#
# All configuration values have a default; values that are commented out
# serve to show the default.

import sys
import os

# If extensions (or modules to document with autodoc) are in another directory,
# add these directories to sys.path here. If the directory is relative to the
# documentation root, use os.path.abspath to make it absolute, like shown here.
#sys.path.insert(0, os.path.abspath('.'))

# -- General configuration ------------------------------------------------

# If your documentation needs a minimal Sphinx version, state it here.
#needs_sphinx = '1.0'

# Add any Sphinx extension module names here, as strings. They can be
# extensions coming with Sphinx (named 'sphinx.ext.*') or your custom
# ones.
extensions = [
    'sphinx.ext.mathjax',
    'sphinx_numfig',
    'sphinxcontrib.spelling'
]

spelling_word_list_filename='spelling_wordlist.txt'

# Add any paths that contain templates here, relative to this directory.
templates_path = ['_templates']

# The suffix of source filenames.
source_suffix = '.rst'

# The encoding of source files.
#source_encoding = 'utf-8-sig'

# The master toctree document.
master_doc = 'index'

# General information about the project.
project = u'mVMC'
copyright = u'2017, mVMC team'

# The version info for the project you're documenting, acts as replacement for
# |version| and |release|, also used in various other places throughout the
# built documents.
#
# The short X.Y version.
version = '1.0'
# The full version, including alpha/beta/rc tags.
release = '1.0.3'

# The language for content autogenerated by Sphinx. Refer to documentation
# for a list of supported languages.
language = 'en'

# There are two options for replacing |today|: either, you set today to some
# non-false value, then it is used:
#today = ''
# Else, today_fmt is used as the format for a strftime call.
#today_fmt = '%B %d, %Y'

# List of patterns, relative to source directory, that match files and
# directories to ignore when looking for source files.
exclude_patterns = ['_build']

# The reST default role (used for this markup: `text`) to use for all
# documents.
#default_role = None

# If true, '()' will be appended to :func: etc. cross-reference text.
#add_function_parentheses = True

# If true, the current module name will be prepended to all description
# unit titles (such as .. function::).
#add_module_names = True

# If true, sectionauthor and moduleauthor directives will be shown in the
# output. They are ignored by default.
#show_authors = False

# The name of the Pygments (syntax highlighting) style to use.
pygments_style = 'sphinx'

# A list of ignored prefixes for module index sorting.
#modindex_common_prefix = []

# If true, keep warnings as "system message" paragraphs in the built documents.
#keep_warnings = False


# -- Options for HTML output ----------------------------------------------

# The theme to use for HTML and HTML Help pages.  See the documentation for
# a list of builtin themes.
html_theme = 'default'

# Theme options are theme-specific and customize the look and feel of a theme
# further.  For a list of options available for each theme, see the
# documentation.
#html_theme_options = {}

# Add any paths that contain custom themes here, relative to this directory.
#html_theme_path = []

# The name for this set of Sphinx documents.  If None, it defaults to
# "<project> v<release> documentation".
#html_title = None

# A shorter title for the navigation bar.  Default is the same as html_title.
#html_short_title = None

# The name of an image file (relative to this directory) to place at the top
# of the sidebar.
html_logo = '../figs/mVMC.png'

# The name of an image file (within the static path) to use as favicon of the
# docs.  This file should be a Windows icon file (.ico) being 16x16 or 32x32
# pixels large.
#html_favicon = None

# Add any paths that contain custom static files (such as style sheets) here,
# relative to this directory. They are copied after the builtin static files,
# so a file named "default.css" will overwrite the builtin "default.css".
html_static_path = ['_static']

# Add any extra paths that contain custom files (such as robots.txt or
# .htaccess) here, relative to this directory. These files are copied
# directly to the root of the documentation.
#html_extra_path = []

# If not '', a 'Last updated on:' timestamp is inserted at every page bottom,
# using the given strftime format.
#html_last_updated_fmt = '%b %d, %Y'

# If true, SmartyPants will be used to convert quotes and dashes to
# typographically correct entities.
#html_use_smartypants = True

# Custom sidebar templates, maps document names to template names.
#html_sidebars = {}

# Additional templates that should be rendered to pages, maps page names to
# template names.
#html_additional_pages = {}

# If false, no module index is generated.
#html_domain_indices = True

# If false, no index is generated.
#html_use_index = True

# If true, the index is split into individual pages for each letter.
#html_split_index = False

# If true, links to the reST sources are added to the pages.
#html_show_sourcelink = True

# If true, "Created using Sphinx" is shown in the HTML footer. Default is True.
#html_show_sphinx = True

# If true, "(C) Copyright ..." is shown in the HTML footer. Default is True.
#html_show_copyright = True

# If true, an OpenSearch description file will be output, and all pages will
# contain a <link> tag referring to it.  The value of this option must be the
# base URL from which the finished HTML is served.
#html_use_opensearch = ''

# This is the file name suffix for HTML files (e.g. ".xhtml").
#html_file_suffix = None

# Output file base name for HTML help builder.
htmlhelp_basename = 'testdoc'


# -- Options for LaTeX output ---------------------------------------------

latex_elements = {
# The paper size ('letterpaper' or 'a4paper').
#'papersize': 'letterpaper',

# The font size ('10pt', '11pt' or '12pt').
#'pointsize': '10pt',

# Additional stuff for the LaTeX preamble.
#'preamble': '\usepackage{pxjahyper}',
    'babel': '\\usepackage[english]{babel}',
    'classoptions': ',dvipdfmx,openany'
}

# Grouping the document tree into LaTeX files. List of tuples
# (source start file, target name, title,
#  author, documentclass [howto, manual, or own class]).
latex_documents = [
  ('index', 'mVMC.tex', u'mVMC Documentation',
   u'mVMC team', 'manual'),
]

# The name of an image file (relative to this directory) to place at the top of
# the title page.
latex_logo = '../figs/mVMC.png'

# For "manual" documents, if this is true, then toplevel headings are parts,
# not chapters.
#latex_use_parts = False

# If true, show page references after internal links.
#latex_show_pagerefs = False

# If true, show URL addresses after external links.
#latex_show_urls = False

# Documents to append as an appendix to all manuals.
#latex_appendices = []

# If false, no module index is generated.
#latex_domain_indices = True


# -- Options for manual page output ---------------------------------------

# One entry per manual page. List of tuples
# (source start file, name, description, authors, manual section).
man_pages = [
    ('index', 'mVMC', u'mVMC Documentation',
     [u'mVMC team'], 1)
]

# If true, show URL addresses after external links.
#man_show_urls = False


# -- Options for Texinfo output -------------------------------------------

# Grouping the document tree into Texinfo files. List of tuples
# (source start file, target name, title, author,
#  dir menu entry, description, category)
texinfo_documents = [
  ('index', 'mVMC', u'mVMC Documentation',
   u'mVMC team', 'mVMC', 'One line description of project.',
   'Miscellaneous'),
]

# Documents to append as an appendix to all manuals.
#texinfo_appendices = []

# If false, no module index is generated.
#texinfo_domain_indices = True

# How to display URL addresses: 'footnote', 'no', or 'inline'.
#texinfo_show_urls = 'footnote'

# If true, do not generate a @detailmenu in the "Top" node's menu.
#texinfo_no_detailmenu = False


==> anc/dvmc/doc/en/expert.rst <==
.. include:: ../bib/ref.txt

.. _HowToExpert:
             
Input files for Expert mode
===========================

In this section, detailed input files (\*.def) are explained. Input
files are categorized by the following six parts. The files that are
listed in parentheses correspond to the file made by vmcdry.out.

(1) List:

    No keyword (namelist.def): This file is a list of input file names
    with keywords. Each keywords is fixed, but file names are free to
    be determined.

(2) Basic parameters:
      
    **ModPara** (modpara.def): Set the parameters for basic parameters
    such as site number, electron number, Lanczos step *etc*.  
    **LocSpin (locspn.def)**: Set the location of local spin.

(3) Hamiltonian:
      
    Hamiltonian for mVMC is denoted by

    .. math::

       \begin{aligned}
       {\cal H}&={\cal H}_T+{\cal H}_U+{\cal H}_V+{\cal H}_H+{\cal H}_E+{\cal H}_P+{\cal H}_I,\\
       {\cal H}_T&=-\sum_{i, j}\sum_{\sigma_1, \sigma2}t_{ij\sigma_1\sigma_2} c_{i\sigma_1}^{\dagger}c_{j\sigma_2},\\
       {\cal H}_U&=\sum_{i} U_i n_ {i \uparrow}n_{i \downarrow},\\
       {\cal H}_V&=\sum_{i,j} V_{ij}n_ {i}n_{j},\\
       {\cal H}_H&=-\sum_{i,j}J_{ij}^{\rm Hund} (n_{i\uparrow}n_{j\uparrow}+n_{i\downarrow}n_{j\downarrow}),\\
       {\cal H}_E&=\sum_{i,j}J_{ij}^{\rm Ex} (c_ {i \uparrow}^{\dagger}c_{j\uparrow}c_{j \downarrow}^{\dagger}c_{i  \downarrow}+c_ {i \downarrow}^{\dagger}c_{j\downarrow}c_{j \uparrow}^{\dagger}c_{i  \uparrow}),\\
       {\cal H}_P&=\sum_{i,j}J_{ij}^{\rm Pair} c_ {i \uparrow}^{\dagger}c_{j\uparrow}c_{i \downarrow}^{\dagger}c_{j  \downarrow},\\
       {\cal H}_I&=\sum_{i,j,k,l}\sum_{\sigma_1,\sigma_2, \sigma_3, \sigma_4}
       I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}, \end{aligned}

    as the format of interactions for electron system. Here, we
    define the charge density operator with spin :math:`\sigma` at
    site :math:`i` as
    :math:`n_{i \sigma}=c_{i\sigma}^{\dagger}c_{i\sigma}` and the total
    charge density operator at site :math:`i` as
    :math:`n_i=n_{i\uparrow}+n_{i\downarrow}`. Each parameters are
    specified by the following files, respectively;

    **Trans (trans.def)**: :math:`t_{ij\sigma_1\sigma_2}` in
    :math:`{\cal H}_T`,
          
    **CoulombIntra (coulombintra.def)**: :math:`U_i` in
    :math:`{\cal H}_U`,
          
    **CoulombInter (coulombinter.def)**: :math:`V_{ij}` in
    :math:`{\cal H}_V`,
          
    **Hund (hund.def)**: :math:`J_{ij}^{\rm Hund}` in
    :math:`{\cal H}_H`,
          
    **Exchange (exchange.def)**: :math:`J_{ij}^{\rm Ex}` in
    :math:`{\cal H}_E`,
          
    **PairHop**: :math:`J_{ij}^{\rm Pair}` in :math:`{\cal H}_P`,

    **InterAll**: :math:`I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}` in
    :math:`{\cal H}_I`.

(4) Variational parameters to be optimized:
      
    The variational parameters to be optimized are specified by using
    this categorized files. In mVMC, the variational wave function is
    given as

    .. math::

       \begin{aligned}
       |\psi \rangle &= {\cal P}_G{\cal P}_J{\cal P}_{d-h}^{(2)}{\cal P}_{d-h}^{(4)}{\cal L}^S{\cal L}^K{\cal L}^P |\phi_{\rm pair} \rangle,\\
       {\cal P}_G&=\exp\left[ \sum_i g_i n_{i\uparrow} n_{i\downarrow} \right],\\
       {\cal P}_J&=\exp\left[\frac{1}{2} \sum_{i\neq j} v_{ij} (n_i-1)(n_j-1)\right],\\
       {\cal P}_{d-h}^{(2)}&= \exp \left[ \sum_t \sum_{n=0}^2 (\alpha_{2nt}^d \sum_{i}\xi_{i2nt}^d+\alpha_{2nt}^h \sum_{i}\xi_{i2nt}^h)\right],\\
       {\cal P}_{d-h}^{(4)}&= \exp \left[ \sum_t \sum_{n=0}^4 (\alpha_{4nt}^d \sum_{i}\xi_{i4nt}^d+\alpha_{4nt}^h \sum_{i}\xi_{i4nt}^h)\right],\\
       {\cal L}_S&=\frac{2S+1}{8 \pi^2}\int d\Omega P_s(\cos \beta) \hat{R}(\Omega),\\
       {\cal L}_K&=\frac{1}{N_s}\sum_{{\boldsymbol R}}e^{i {\boldsymbol K} \cdot{\boldsymbol R} } \hat{T}_{\boldsymbol R},\\
       {\cal L}_P&=\sum_{\alpha}p_{\alpha} \hat{G}_{\alpha},\end{aligned}

    where :math:`\Omega=(\alpha, \beta, \gamma)` is the Euler angle,
    :math:`\hat{R}(\Omega)` is the rotational operator, :math:`P_S(x)`
    is the :math:`S`-th polynomial, :math:`{\boldsymbol K}` is the momentum
    operator of the whole system and :math:`\hat{T}_{\boldsymbol R}` is the
    translational operators corresponding to the translational vector
    :math:`{\boldsymbol R}`, :math:`\hat{G}_{\alpha}` is the point group
    operator, and :math:`p_\alpha` is the parity operator,
    respectively. The details of :math:`{\cal P}_{d-h}^{(2)}` and
    :math:`{\cal P}_{d-h}^{(4)}` are shown in
    [Tahara2008_ ]. The one body part of the
    wavefunction is represented as the pair function of the real
    space:

    .. math::

       |\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s}
       \sum_{\sigma_1, \sigma_2}f_{i\sigma_1j \sigma_2}
       c_{i\sigma_1}^{\dagger}c_{j\sigma_2}^{\dagger} \right]^{N/2}|0 \rangle,

    where :math:`N` is the number of electrons and :math:`N_s` is the
    number of sites. The setting for optimizing variational parameters
    or not is given by the following files (the parameters for
    :math:`{\cal L}_S` are specified in the **ModPara** file).
             
    **Gutzwiller (gutzwilleridx.def)**: Set the target parameters
    :math:`g_i` in :math:`{\cal P}_G` to be optimized.
          
    **Jastrow (jastrowidx.def)**: Set the target parameters
    :math:`v_{ij}` in :math:`{\cal P}_J` to be optimized.
          
    **DH2**: Set the target 2-site doublon-holon correlation factor
    :math:`\alpha_{2nt}^{d(h)}` in :math:`{\cal P}_{d-h}^{(2)}` to be
    optimized.
          
    **DH4**: Set the target 4-site doublon-holon correlation factor
    :math:`\alpha_{4nt}^{d(h)}` in :math:`{\cal P}_{d-h}^{(4)}` to be
    optimized.

    **Orbital/OrbitalAntiParallel (orbitalidx.def)**: Set the pair
    orbital with anti-parallel spins :math:`f_{i\uparrow j\downarrow}`
    in :math:`|\phi_{\rm pair} \rangle` to be optimized.
    
    **OrbitalParallel**: Set the pair orbital with anti-parallel spins
    :math:`f_{i\sigma j\sigma}` in :math:`|\phi_{\rm pair} \rangle` to
    be optimized.  

    **OrbitalGeneral**: Set the pair orbital with anti-parallel spins
    :math:`f_{i\sigma j\sigma'}` in :math:`|\phi_{\rm pair} \rangle`
    to be optimized.

    **TransSym (qptransidx.def)**: Set the the momentum projection
    operators :math:`{\cal L}_K` and the lattice translational
    projection operators :math:`{\cal L}_P`.

(5) Initial variational parameters:
      
    Set the initial values of the variational parameters. When the
    keyword is not setting, the corresponding parameters are given by
    random values as default values.

    **InGutzwiller**: Set the initial values of :math:`g_i` in
    :math:`{\cal P}_G`.
          
    **InJastrow**: Set the initial values of :math:`v_{ij}` in
    :math:`{\cal P}_J`.
          
    **InDH2**: Set the initial values of :math:`\alpha_{2nt}^{d(h)}`
    in :math:`{\cal P}_{d-h}^{(2)}`.
    
    **InDH4**: Set the initial values of :math:`\alpha_{4nt}^{d(h)}`
    in :math:`{\cal P}_{d-h}^{(4)}`.
    
    **InOrbital /InOrbitalAntiParallel**: Set the initial values of
    :math:`f_{i\uparrow j\downarrow}` in
    :math:`|\phi_{\rm pair} \rangle`.
      
    **InOrbitalParallel**: Set the initial values of
    :math:`f_{i\sigma j\sigma}` in :math:`|\phi_{\rm pair} \rangle`.
       
    **InOrbitalGeneral**: Set the initial values of
    :math:`f_{i\sigma j\sigma'}` in :math:`|\phi_{\rm pair} \rangle`.

(6) Output:
      
    **OneBodyG (greenone.def)**: Set the components of one-body green
    functions to output.

    **TwoBodyG (greentwo.def)**: Set the components of two-body green
    functions to output.

.. _InputFileList:
    
List file for Input files (namelist.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

This file determines input filenames correlated with keywords. An
example of the file format is shown as follows.

::

    ModPara  modpara.def
    LocSpin  zlocspn.def
    Trans    ztransfer.def
    InterAll zinterall.def
    Orbital orbitalidx.def
    OneBodyG zcisajs.def
    TwoBodyG	zcisajscktaltdc.def

File format
^^^^^^^^^^^

[string01] [string02]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type

   **Description :** Select a word from keywords.

-  [ string02 ]

   **Type :** string-type

   **Description :** An input filename which is correlated with
   keywords.

User rules
^^^^^^^^^^

-  After setting keywords at [string 01], half-width state is needed for
   writing a filename. You can set the filename freely.

-  Keywords for input files are shown in Table [Table:Defs].

-  Essential keywords are "CalcMod", "ModPara" , "LocSpin", "Orbital"
   and "TransSym".

-  Keywords can be set in random order.

-  If keywords or filenames are incorrect, the program is terminated.

-  When the head of line is ``#``, the line is skipped.

===================== ===================================================================================
Keywords              Details for corresponding files
===================== ===================================================================================
ModPara :math:`^*`    Parameters for calculation.
LocSpin :math:`^*`    Configurations of the local spins for Hamiltonian.
Trans                 Transfer and chemical potential for Hamiltonian.
InterAll              Two-body interactions for Hamiltonian.
CoulombIntra          CoulombIntra interactions.
CoulombInter          CoulombInter interactions.
Hund                  Hund couplings.
PairHop               Pair hopping couplings.
Exchange              Exchange couplings.
Gutzwiller            Gutzwiller factors.
Jastrow               Charge Jastrow factors.
DH2                   2-site doublon-holon correlation factors.
DH4                   4-site doublon-holon correlation factors.
Orbital :math:`^*`    Pair orbital factors with anti-parallel spins :math:`f_{i\uparrow j\downarrow}`.
OrbitalAntiParallel   Pair orbital factors with anti-parallel spins :math:`f_{i\uparrow j\downarrow}`.
OrbitalParallel       Pair orbital factors with parallel spins :math:`f_{i\sigma j\sigma}`.
OrbitalGeneral        Pair orbital factors :math:`f_{i\sigma_1 j\sigma_2}`.
TransSym :math:`^*`   Translational and lattice symmetry operation.
InGutzwiller          Initial values of Gutzwiller factors.
InJastrow             Initial values of charge Jastrow factors.
InDH2                 Initial values of 2-site doublon-holon correlation factors.
InDH4                 Initial values of 4-site doublon-holon correlation factors.
InOrbital             Initial values of pair orbital factors :math:`f_{i\uparrow j\downarrow}`.
InOrbitalAntiParallel Initial values of pair orbital factors :math:`f_{i\uparrow j\downarrow}`.
InOrbitalParallel     Initial values of pair orbital factors :math:`f_{i\sigma j\sigma}`.
InOrbitalGeneral      Initial values of pair orbital factors :math:`f_{i\sigma_1 j\sigma_2}`.
OneBodyG              Output components for Green functions
                      :math:`\langle c_{i\sigma}^{\dagger}c_{j\sigma}\rangle`
TwoBodyG              Output components for Correlation functions
                      :math:`\langle c_{i\sigma}^{\dagger}c_{j\sigma}c_{k\tau}^{\dagger}c_{l\tau}\rangle`
===================== ===================================================================================

ModPara file (modpara.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~

This file determines parameters for calculation. An example of the
file format is shown as follows.

::

    --------------------
    Model_Parameters   0
    --------------------
    VMC_Cal_Parameters
    --------------------
    CDataFileHead  zvo
    CParaFileHead  zqp
    --------------------
    NVMCCalMode    0
    NLanczosMode   0
    --------------------
    NDataIdxStart  1
    NDataQtySmp    1
    --------------------
    Nsite          16
    Nelectron      8
    NSPGaussLeg    1
    NSPStot        0
    NMPTrans       1
    NSROptItrStep  1200
    NSROptItrSmp   100
    DSROptRedCut   0.001
    DSROptStaDel   0.02
    DSROptStepDt   0.02
    NVMCWarmUp     10
    NVMCInterval   1
    NVMCSample     1000
    NExUpdatePath  0
    RndSeed        11272
    NSplitSize     1
    NStore         1  

File format
^^^^^^^^^^^

-  Lines 1 - 5: Header

-  Line 6: [string01] [string02]

-  Line 7: [string03] [string04]

-  Line 8: Header

-  Lines 9 - : [string05] [int01] (or [double01])

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** Set a keyword for header of output files.

-  [ string02 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** Set a header of output files. For example, the
   output file of one-body green’s functions are named as
   **xxx\_cisajs.dat**, where **xxx** is [ string02 ].

-  [ string03 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** Set a keyword for header of output files for
   variational parameters.

-  [ string04 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** Set a header of output files for variational
   parameters. For example, the output file of optimized variational
   parameters are named as **xxx\_opt.dat**, where **xxx** is
   [ string04 ].

-  [ string05 ]

   **Type :** string-type

   **Description :** Select a word from keywords.

-  [ int01 ] ([double01])

   **Type :** int (double)-type (blank parameter not allowed)

   **Description :** A parameter which is correlated with a keyword.

User rules
^^^^^^^^^^

-  From Line 9: After setting keywords at [string 01], a half-width
   blank is needed for setting a parameter.

-  From Line 9: When the first character of the line is "-", the line is
   not read and skipped. 

Keywords and parameters
^^^^^^^^^^^^^^^^^^^^^^^

-  ``NVMCCalMode``

   **Type :** int-type (default value: 0)

   **Description :** [0] Optimization of variational parameters, [1]
   Calculation of one body and two body Green’s functions.

-  ``NLanczosMode``

   **Type :** int-type (default value: 0)

   **Description :** [0] Not using single Lanczos step, [1] Calculating
   energy by using Single Lanczos Step, [2] Calculating one body and two
   body Green’s functions by using Single Lanczos Step (Condition: The
   options 1 and 2 can be selected when ``NVMCCalMode`` = 1).

-  ``NDataIdxStart``

   **Type :** int-type (default value: 0)

   **Description :** An integer for numbering of output files. For
   ``NVMCCalMode`` = 0 , ``NDataIdxStart`` is added at the end of the
   output files. For ``NVMCCalMode`` = 1, the files are outputted with
   the number from ``NDataIdxStart`` to
   ``NDataIdxStart`` + ``NDataQtySmp``-1.

-  ``NDataQtySmp``

   **Type :** int-type (default value: 1)

   **Description :** The set number for outputted files (only used for
   ``NVMCCalMode`` = 1).

-  ``Nsite``

   **Type :** int-type (Positive integer)

   **Description :** The number of sites.

-  ``Nelectron``

   **Type :** int-type (Positive integer)

   **Description :** The number of electron pairs (the electron number
   is given by 2 ``Nelectron``).

-  ``Ncond``

   **Type :** int-type (greater than 0)

   **Description :** The number of conduction electrons.

-  ``2Sz``

   **Type :** int-type

   **Description :** The value of :math:`2S_z`. Since the electrons form
   pair, :math:`2S_z` must be even number.

-  ``NSPGaussLeg``

   **Type :** int-type (Positive integer, default value: 8)

   **Description :** The mesh number for the Gauss-legendre quadrature
   about :math:`\beta` integration (:math:`S_y` rotation) for the spin
   quantum-number projection in actual numerical calculation.

-  ``NSPStot``

   **Type :** int-type ( greater than 0, default value: 0)

   **Description :** The spin quantum-number.

-  ``NMPTrans``

   **Type :** int-type (default value: 1)

   **Description :** The absolute value gives the number of the momentum
   and lattice translational quantum-number projection. When the value
   is negative, the mode of anti-periodic condition turns on. The
   quantum-number projection is used from the top to ``NMPTrans`` with
   the specified weight indicated in ``TransSym`` file. In the case of
   not applying the projection, this value must be equal to 1.

-  ``NSROptItrStep``

   **Type :** int-type (Positive integer, default value: 1000)

   **Description :** The whole step number to optimize variational
   parameters by SR method. Only used for ``NVMCCalMode`` =0.

-  ``NSROptItrSmp``

   **Type :** int-type (Positive integer, default value:
   ``NSROptItrStep``/10)

   **Description :** In the ``NSROptItrStep`` step, the average values
   of the each variational parameters at the ``NSROptItrStep`` step are
   adopted as the optimized values. Only used for ``NVMCCalMode`` =0.

-  ``DSROptRedCut``

   **Type :** double-type (default value: 0.001)

   **Description :** The stabilized factor for the SR method by
   truncation of redundant directions corresponding to
   :math:`\varepsilon_{\rm wf}` in the ref.
   [Tahara2008_ ].

-  ``DSROptStaDel``

   **Type :** double-type (default value: 0.02)

   **Description :** The stabilized factor for the SR method by
   modifying diagonal elements in the overwrap matrix corresponding to
   :math:`\varepsilon` in the ref. [Tahara2008_ ].

-  ``DSROptStepDt``

   **Type :** double-type

   **Description :** The time step using in the SR method.

-  ``NSROptCGMaxIter``

   **Type :** int-type (default value: 0)

   **Description :** The maximum number of CG steps for the SR method.
   If this is zero or negative, CG steps will be run as many as the size
   of :math:`S` matrix at maximum. Only used for ``NSRCG``!=0.

-  ``DSROptCGTol``

   **Type :** double-type (default value: 1.0e-10)

   **Description :** The convergence condition of a CG step in the SR
   method. CG method runs until the root mean square of the residues
   becomes below this value. Only used for ``NSRCG``!=0.

-  ``NVMCWarmUp``

   **Type :** int-type (Positive integer, default value: 10)

   **Description :** Idling number for the Malkov chain Montecarlo
   Methods.

-  ``NVMCInterval``

   **Type :** int-type (Positive integer, default value: 1)

   **Description :** The interval step between samples. The local update
   will be performed ``Nsite`` × ``NVMCInterval`` times.

-  ``NVMCSample``

   **Type :** int-type (Positive integer, default value: 1000)

   **Description :** The sample numbers to calculate the expected
   values.

-  ``NExUpdatePath``

   **Type :** int-type (Positive integer)

   **Description :** The option for local update about exchange terms.
   0: not update, 1: update for electron system. For Spin system, the
   value must be 2.

-  ``RndSeed``

   **Type :** int-type

   **Description :** The initial seed of generating random number. For
   MPI parallelization, the initial seeds are given by ``RndSeed`` +my
   rank+1 at each ranks.

-  ``NSplitSize``

   **Type :** int-type (Positive integer, default value: 1)

   **Description :** The number of processes of MPI parallelization.

-  ``NStore``

   **Type :** int-type (0 or 1, default value: 1)

   **Description :** The option of applying matrix-matrix product to
   calculate expected values :math:`\langle O_k O_l \rangle` (0: off, 1:
   on). This speeds up calculation but increases the amount of memory
   usage from :math:`O(N_\text{p}^2)` to
   :math:`O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})`, where
   :math:`N_\text{p}` is the number of the variational parameters and
   :math:`N_\text{MCS}` is the number of Monte Carlo sampling.

-  ``NSRCG``

   **Type :** int-type (0 or 1, default value: 0)

   **Description :** The option of solving :math:`Sx=g` in the SR method
   without constructing :math:`S`
   matrix [NeuscammanUmrigarChan_ ]. (0: off, 1: on).
   This reduces the amount of memory usage from
   :math:`O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})` to
   :math:`O(N_\text{p}) + O(N_\text{p}N_\text{MCS})` when
   :math:`N_\text{p} > N_\text{MCS}`.

LocSpin file (locspn.def)
~~~~~~~~~~~~~~~~~~~~~~~~~

This file determines sites with localized spins. An example of the
file format is shown as follows.

::

    ================================ 
    NlocalSpin     6  
    ================================ 
    ========i_0LocSpn_1IteElc ====== 
    ================================ 
        0      1
        1      0
        2      1
        3      0
        4      1
        5      0
        6      1
        7      0
        8      1
        9      0
       10      1
       11      0

File format
^^^^^^^^^^^

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3 - 5: Header

-  Lines 6 -: [int02] [int03]

Parameters
^^^^^^^^^^

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of localized spins. You
   can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of localized spins.

-  [ int02 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int02 ] :math:`<` ``Nsite``).

-  [ int03 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer for selecting an electron state whether
   localized spin or itinerant electron states (0: Itinerant electron
   state, 1: localized spin state with :math:`S=1/2`).

Use rules
^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of localized spins indicated by
   [ int03 ].

-  A program is terminated, when [ int02 ] is
   different from the total number of sites.

-  A program is terminated under the condition
   [ int02 ] :math:`<0` or
   ``Nsite`` :math:`\leq` [ int02 ].

Trans file (trans.def)
~~~~~~~~~~~~~~~~~~~~~~

The Hamiltonian for general one-body interactions

.. math::

   \begin{aligned}
   {\cal H}_{T} =-\sum_{ij\sigma_1\sigma2}
   t_{ij\sigma_1\sigma2}c_{i\sigma_1}^{\dagger}c_{j\sigma_2},\end{aligned}

is added to the whole Hamiltonian by setting the parameters
:math:`t_{ij\sigma_1\sigma2}`. An example of the file format is shown
as follows.

::

    ======================== 
    NTransfer      24  
    ======================== 
    ========i_j_s_tijs====== 
    ======================== 
        0     0     2     0   1.000000  0.000000
        2     0     0     0   1.000000  0.000000
        0     1     2     1   1.000000  0.000000
        2     1     0     1   1.000000  0.000000
        2     0     4     0   1.000000  0.000000
        4     0     2     0   1.000000  0.000000
        2     1     4     1   1.000000  0.000000
        4     1     2     1   1.000000  0.000000
        4     0     6     0   1.000000  0.000000
        6     0     4     0   1.000000  0.000000
        4     1     6     1   1.000000  0.000000
        6     1     4     1   1.000000  0.000000
        6     0     8     0   1.000000  0.000000
        8     0     6     0   1.000000  0.000000
    …

File format
^^^^^^^^^^^

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3-5: Header

-  Lines 6-: [int02]  [int03]  [int04]  [int05]  [double01]  [double02]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of transfer integrals.
   You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of transfer
   integrals.

-  [ int02 ], [ int04 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int02 ],  [ int04 ] :math:`<` ``Nsite``).

-  [ int03 ], [ int05 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a spin index,

   0: up-spin,

   1: down-spin.

-  [ double01 ]

   **Type :** double-type (blank parameter not allowed)

   **Description :** A value for a real part of
   :math:`t_{ij\sigma_1\sigma_2}`.

-  [ double02 ]

   **Type :** double-type (blank parameter not allowed)

   **Description :** A value for an imaginary part of
   :math:`t_{ij\sigma_1\sigma_2}`.

Use rules
^^^^^^^^^

-  Headers cannot be omitted.

-  Blank line is not allowed.

-  A program is terminated, when [ int01 ] is
   different from the total number of transfer integrals defined in this
   file.

-  A program is terminated, when
   [ int02 ]-[ int05 ] are out of
   range from the defined values.

-  Since Hamiltonian must be Hermitian, the following relation must be
   satisfied,
   :math:`t_{ij\sigma_1\sigma_2}=t_{ji\sigma_2\sigma_1}^{\dagger}`.

InterAll file
~~~~~~~~~~~~~

The Hamiltonian for general two-body interactions

.. math::

   \begin{aligned}
   {\cal H}_I =\sum_{i,j,k,l}\sum_{\sigma_1,\sigma_2, \sigma_3, \sigma_4}
   I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}
   c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}.
   \end{aligned}

is added to the whole Hamiltonian by setting the parameters
:math:`I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}`. An example of file
format is shown as follows.

::

    ====================== 
    NInterAll      36  
    ====================== 
    ========zInterAll===== 
    ====================== 
    0    0    0    1    1    1    1    0   0.50  0.0
    0    1    0    0    1    0    1    1   0.50  0.0
    0    0    0    0    1    0    1    0   0.25  0.0
    0    0    0    0    1    1    1    1  -0.25  0.0
    0    1    0    1    1    0    1    0  -0.25  0.0
    0    1    0    1    1    1    1    1   0.25  0.0
    2    0    2    1    3    1    3    0   0.50  0.0
    2    1    2    0    3    0    3    1   0.50  0.0
    2    0    2    0    3    0    3    0   0.25  0.0
    2    0    2    0    3    1    3    1  -0.25  0.0
    2    1    2    1    3    0    3    0  -0.25  0.0
    2    1    2    1    3    1    3    1   0.25  0.0
    4    0    4    1    5    1    5    0   0.50  0.0
    4    1    4    0    5    0    5    1   0.50  0.0
    4    0    4    0    5    0    5    0   0.25  0.0
    4    0    4    0    5    1    5    1  -0.25  0.0
    4    1    4    1    5    0    5    0  -0.25  0.0
    4    1    4    1    5    1    5    1   0.25  0.0
    ...

File format
^^^^^^^^^^^

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3 - 5: Header

-  Lines 6 -:
   [int02] [int03] [int04] [int05] [int06] [int07] [int08] [int09] [double01] [double02]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of generalized two body
   interactions. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of generalized two
   body interactions.

-  [ int02 ], [ int04 ],
   [ int06 ], [ int08 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int02 :math:`],  [` int04 ], [ int06 ], [ int08 ] :math:`<` ``Nsite``).

-  [ int03 ], [ int05 ],
   [ int07 ], [ int09 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a spin index,

   0: up-spin,

   1: down-spin.

-  [ double01 ]

   **Type :** double-type (blank parameter not allowed)

   **Description :** A value for a real part of
   :math:`I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}`.

-  [ double02 ]

   **Type :** double-type (blank parameter not allowed)

   **Description :** A value for an imaginary part of
   :math:`I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}`.

Use rules
^^^^^^^^^

-  Headers cannot be omitted.

-  Since Hamiltonian must be Hermitian, the following relation must be
   satisfied,
   :math:`I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}=I_{lkji\sigma_4\sigma_3\sigma_2\sigma_1}^{\dagger}`.

-  A program is terminated, when [ int01 ] is
   different from the total number of generalized two body interactions
   defined in this file.

-  A program is terminated, when
   [ int02 ]-[ int09 ] are out of
   range from the defined values.

CoulombIntra file (coulombintra.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

The Hamiltonian for the coulombintra interactions

.. math::

   {\cal H}_U =\sum_{i}U_i n_ {i \uparrow}n_{i \downarrow}

is added to the whole Hamiltonian by setting :math:`U_i`. An example of
the file format is shown as follows.

::

    ====================== 
    NCoulombIntra 6  
    ====================== 
    ========i_0LocSpn_1IteElc ====== 
    ====================== 
       0  4.000000
       1  4.000000
       2  4.000000
       3  4.000000
       4  4.000000
       5  4.000000

File format
^^^^^^^^^^^

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3 - 5: Header

-  Lines 6 -: [int02] [double01]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of on-site interactions.
   You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of on-site
   interactions.

-  [ int02 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int02 ] :math:`<` ``Nsite``).

-  [ double01 ]

   **Type :** double-type (blank parameter not allowed)

   **Description :** A value for :math:`U_i`.

Use rules
^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of on-site interactions defined in
   this file.

-  A program is terminated, when [ int02 ] is out of
   range from the defined values.

CoulombInter file (coulombinter.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

The Hamiltonian for the coulombinter interactions

.. math::

   {\cal H}_V = \sum_{i,j}V_{ij} n_ {i} n_{j}

is added to the whole Hamiltonian by setting :math:`V_{ij}`. An example
of the file format is shown as follows.

::

    ====================== 
    NCoulombInter 6  
    ====================== 
    ========CoulombInter ====== 
    ====================== 
       0     1  1.0000
       1     2  1.0000
       2     3  1.0000
       3     4  1.0000
       4     5  1.0000
       5     0  1.0000

File format
^^^^^^^^^^^

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3 - 5: Header

-  Lines 6 -: [int02] [int03] [double01]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of off-site
   interactions. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of off-site
   interactions.

-  [ int02 ], [ int03 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int02 ], [ int03 ] :math:`<` ``Nsite``).

-  [ double01 ]

   **Type :** double-type (blank parameter not allowed)

   **Description :** A value for :math:`V_{ij}`.

Use rules
^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of off-site interactions defined in
   this file.

-  A program is terminated, when either [ int02 ] or
   [ int03 ] are out of range from the defined values.

Hund file (hund.def)
~~~~~~~~~~~~~~~~~~~~

The Hamiltonian for Hund couplings

.. math::

   {\cal H}_H =-\sum_{i,j}J_{ij}^{\rm Hund} (n_{i\uparrow}n_{j\uparrow}+n_{i\downarrow}n_{j\downarrow})

is added to the whole Hamiltonian by setting the parameters
:math:`J_{ij}^{\rm Hund}`. An example of the file format is shown as
follows.

::

    ====================== 
    NHund 6  
    ====================== 
    ========Hund ====== 
    ====================== 
       0     1 -0.250000
       1     2 -0.250000
       2     3 -0.250000
       3     4 -0.250000
       4     5 -0.250000
       5     0 -0.250000

File format
^^^^^^^^^^^

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3 - 5: Header

-  Lines 6 -: [int02] [int03] [double01]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of Hund couplings. You
   can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of Hund couplings.

-  [ int02 ], [ int03 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int02 ], [ int03 ] :math:`<` ``Nsite``).

-  [ double01 ]

   **Type :** double-type (blank parameter not allowed)

   **Description :** A value for :math:`J_{ij}^{\rm Hund}`.

Use rules
^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of Hund couplings defined in this
   file.

-  A program is terminated, when either [ int02 ] or
   [ int03 ] are out of range from the defined values.

PairHop file
~~~~~~~~~~~~

The Hamiltonian for PairHop couplings

.. math::

   {\cal H}_P=\sum_{i,j}J_{ij}^{\rm Pair} (c_ {i \uparrow}^{\dagger}c_{j\uparrow}c_{i \downarrow}^{\dagger}c_{j  \downarrow}
   +c_{j \downarrow}^{\dagger}c_{i  \downarrow}c_ {j \uparrow}^{\dagger}c_{i\uparrow})

is added to the whole Hamiltonian by setting the parameters
:math:`J_{ij}^{\rm Pair}`. An example of the file format is shown as
follows.

::

    ====================== 
    NPairhop 6  
    ====================== 
    ========Pairhop ====== 
    ====================== 
       0     1  0.50000
       1     2  0.50000
       2     3  0.50000
       3     4  0.50000
       4     5  0.50000
       5     0  0.50000

File format
^^^^^^^^^^^

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3 - 5: Header

-  Lines 6 -: [int02] [int03] [double01]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of PairHop couplings.
   You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of PairHop
   couplings.

-  [ int02 ], [ int03 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int02 ], [ int03 ] :math:`<` ``Nsite``).

-  [ double01 ]

   **Type :** double-type (blank parameter not allowed)

   **Description :** A value for :math:`J_{ij}^{\rm Pair}`.

Use rules
^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of PairHop couplings defined in this
   file.

-  A program is terminated, when either [ int02 ] or
   [ int03 ] are out of range from the defined values.

Exchange file (exchange.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~

The Hamiltonian for exchange couplings

.. math::

   {\cal H}_E  =\sum_{i,j}J_{ij}^{\rm Ex}
   (c_ {i \uparrow}^{\dagger}c_{j\uparrow}c_{j \downarrow}^{\dagger}c_{i  \downarrow}
   +c_ {i \downarrow}^{\dagger}c_{j\downarrow}c_{j \uparrow}^{\dagger}c_{i  \uparrow})

is added to the whole Hamiltonian by setting :math:`J_{ij}^{\rm Ex}`.
An example of the file format is shown as follows.

::

    ====================== 
    NExchange 6  
    ====================== 
    ========Exchange ====== 
    ====================== 
       0     1  0.50000
       1     2  0.50000
       2     3  0.50000
       3     4  0.50000
       4     5  0.50000
       5     0  0.50000

File format
^^^^^^^^^^^

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3-5: Header

-  Lines 6-: [int02] [int03] [double01]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of Exchange couplings.
   You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of Exchange
   couplings.

-  [ int02 ], [ int03 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int02 ], [ int03 ] :math:`<` ``Nsite``).

-  [ double01 ]

   **Type :** double-type (blank parameter not allowed)

   **Description :** A value for :math:`J_{ij}^{\rm Ex}`.

Use rules
^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of Exchange couplings defined in this
   file.

-  A program is terminated, when either [ int02 ] or
   [ int03 ] are out of range from the defined values.

Gutzwiller file (gutzwiller.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

This file sets the calculation conditions of Gutzwiller factors

.. math::

   {\cal P}_G=\exp\left[ \sum_i g_i n_{i\uparrow} n_{i\downarrow} \right].

A site number :math:`i` and the variational parameters :math:`g_i` are
specified. An example of the file format is shown as follows.

::

    ======================
    NGutzwillerIdx 2  
    ComplexType 0
    ====================== 
    ====================== 
       0     0
       1     0
       2     0
       3     1
    (continue...)
      12     1
      13     0
      14     0
      15     0
       0     1
       1     0

File format
^^^^^^^^^^^

In the following, we define the whole number of sites as :math:`N_s` and
variational parameters as :math:`N_g`, respectively.

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Line 3: [string02] [int02]

-  Lines 4 - 5: Header

-  Lines 6 - (5+ :math:`N_s`): [int03] [int04]

-  Lines (6+ :math:`N_s`) - (5+ :math:`N_s` + :math:`N_g`):
   [int05] [int06]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of variational
   parameters :math:`g_i`. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of variational
   parameters :math:`g_i`.

-  [ string02 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for indicating the double or complex type
   of variational parameters :math:`g_i`. You can freely give a name of
   the keyword.

-  [ int02 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer indicates the double or complex type of
   variational parameters :math:`g_i` (0: double, 1: complex).

-  [ int03 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int03 ] :math:`<` ``Nsite``).

-  [ int04 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer setting kinds of variational parameters
   :math:`g_i` (0 :math:`\leq` [ int04 ] :math:`<` [ int01]).

-  [ int05 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving kinds of variational parameters
   (0 :math:`\leq` [ int05 ] :math:`<` [ int01]).

-  [ int06 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer to select the target of variational
   parameters indicated at [int05] to be optimized or not (0: not
   optimize, 1: optimize).

User rules
^^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when components of variational parameters
   are double counted.

-  A program is terminated, when [ int01 ] is
   different from the total number of variational parameters defined in
   this file.

-  A program is terminated, when [ int02 ] -
   [ int06 ] are out of range from the defined values.

Jastrow file (jastrow.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~

This file sets the calculation conditions of Jastrow factors

.. math::

   {\cal P}_J=\exp\left[\frac{1}{2} \sum_{i\neq j} v_{ij} (n_i-1)(n_j-1)\right]

Site numbers :math:`i` :math:`j`, and the variational parameters
:math:`v_{ij}` are specified. An example of the file format is shown as
follows.

::

    ======================
    NJastrowIdx 5  
    ComplexType 0
    ====================== 
    ======================
       0     1     0 
       0     2     1 
       0     3     0 
     (continue...)
       0    1 
       1    1 
       2    1 
       3    1 
       4    1 

File format
^^^^^^^^^^^

In the following, we define the total number of sites as :math:`N_s` and
variational parameters as :math:`N_j`, respectively.

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Line 3: [string02] [int02]

-  Lines 4 - 5: Header

-  Lines 6 - (5+ :math:`N_s\times (N_s-1))`: [int03] [int04] [int05]

-  Lines (6+ :math:`N_s\times (N_s-1)`) -
   (5+ :math:`N_s\times (N_s-1)` + :math:`N_j`): [int06] [int07]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of variational
   parameters :math:`v_{ij}`. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of variational
   parameters :math:`v_{ij}`.

-  [ string02 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for indicating the double or complex type
   of variational parameters :math:`v_{ij}`. You can freely give a name
   of the keyword.

-  [ int02 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer indicates the double or complex type of
   variational parameters :math:`v_{ij}` (0: double, 1: complex).

-  [ int03 ], [ int04 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int03 ], [ int04 ] :math:`<` ``Nsite``).

-  [ int05 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer setting kinds of variational parameters
   :math:`v_{ij}` (0 :math:`\leq` [ int05 ] :math:`<` [ int01]).

-  [ int06 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving kinds of variational parameters
   (0 :math:`\leq` [ int06 ] :math:`<` [ int01]).

-  [ int07 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer to select the target of variational
   parameters indicated at [int06] to be optimized or not (0: not
   optimize, 1: optimize).

User rules
^^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of variational parameters defined in
   this file.

-  A program is terminated, when [ int02 ] -
   [ int07 ] are out of range from the defined values.

DH2 file
~~~~~~~~

This file sets the calculation conditions of 2-site doublon-holon
correlation factors

.. math::

   {\cal P}_{d-h}^{(2)}= \exp \left[ \sum_t \sum_{n=0}^2
   (\alpha_{2nt}^d \sum_{i}\xi_{i2nt}^d+\alpha_{2nt}^h \sum_{i}\xi_{i2nt}^h)\right].

A site number :math:`i`, the two sites around :math:`i` site and the
variational parameters :math:`\alpha_{2nt}^{d(h)}` which have :math:`t`
kinds at each sites are specified. The details of the parameters
:math:`\alpha_{2nt}^{d(h)}` and the operator :math:`\xi_{i2nt}^{d(h)}`
are shown in ref. [Tahara2008_ ]. An example of the file
format is shown as follows.

::

    ====================================
    NDoublonHolon2siteIdx 2  
    ComplexType 0
    ====================================
    ====================================
       0     5   15    0
       0    13    7    1
     (continue...)
      15     8    2    1
       0     1 
    (continue...)
      11     1 

File format
^^^^^^^^^^^

In the following, we define the total number of sites as :math:`N_s` and
variational parameters as :math:`N_{\rm dh2}`, respectively.

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Line 3: [string02] [int02]

-  Lines 4 - 5: Header

-  Lines 6 - (5+ :math:`N_s\times N_{\rm dh2})`:
   [int03] [int04] [int05] [int06]

-  Lines (6+ :math:`N_s\times N_{\rm dh2}`) -
   (5+ :math:`(N_s+6) \times N_{\rm dh2})`: [int07] [int08]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of variational
   parameters. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of variational
   parameters.

-  [ string02 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for indicating the double or complex type
   of variational parameters. You can freely give a name of the keyword.

-  [ int02 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer indicates the double or complex type of
   variational parameters (0: double, 1: complex).

-  [ int03 ], [ int04 ],
   [ int05 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int03 ], [ int04 ], [ int05 ] :math:`<` ``Nsite``).

-  [ int06 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer setting kinds of variational parameters
   (0 :math:`\leq` [ int06 ] :math:`<` [ int01]).

-  [ int07 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving kinds of variational parameters.
   The value is :math:`(2n+s)\times` [int01]:math:`+t`, where
   :math:`n`, :math:`s` and :math:`t` are given by the following
   relation:

   -  :math:`n`: The number of doublon (holon) around the center site
      (0, 1, 2),

   -  :math:`s`: When the center is doublon (holon), s=0 (1),

   -  :math:`t`: The kind of variational parameters (0, :math:`\cdots`
      [int1]-1).

-  [ int08 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer to select the target of variational
   parameters indicated at [int07] to be optimized or not (0: not
   optimize, 1: optimize).

User rules
^^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of variational parameters defined in
   this file.

-  A program is terminated, when [ int02 ] -
   [ int08 ] are out of range from the defined values.

DH4 file
~~~~~~~~

This file sets the calculation conditions of 4-site doublon-holon
correlation factors

.. math::

   {\cal P}_{d-h}^{(4)}= \exp \left[ \sum_t \sum_{n=0}^4
   (\alpha_{4nt}^d \sum_{i}\xi_{i4nt}^d+\alpha_{4nt}^h \sum_{i}\xi_{i4nt}^h)\right]

A site number :math:`i`, the four sites around :math:`i` site and the
variational parameters :math:`\alpha_{4nt}^{d(h)}` which have :math:`t`
kinds at each sites are specified. The details of the parameters
:math:`\alpha_{4nt}^{d(h)}` and the operator :math:`\xi_{i4nt}^{d(h)}`
are shown in ref. [Tahara2008_ ]. An example of the file
format is shown as follows.

::

    ====================================
    NDoublonHolon4siteIdx 1  
    ComplexType 0
    ====================================
    ====================================
       0     1    3    4   12    0
       1     2    0    5   13    0
     (continue...)
      15    12   14    3   11    0
       0     1 
    (continue...)
       9     1 

File format
^^^^^^^^^^^

In the following, we define the total number of sites as :math:`N_s` and
variational parameters as :math:`N_{\rm dh4}`, respectively.

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Line 3: [string02] [int02]

-  Lines 4 - 5: Header

-  Lines 6 - (5+ :math:`N_s\times N_{\rm dh4}`):
   [int03] [int04] [int05] [int06] [int07] [int08]

-  Lines (6+ :math:`N_s\times N_{\rm dh4}`) -
   (5+ :math:`(N_s+10) \times N_{\rm dh4}`): [int09] [int10]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of variational
   parameters. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of variational
   parameters.

-  [ string02 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for indicating the double or complex type
   of variational parameters. You can freely give a name of the keyword.

-  [ int02 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer indicates the double or complex type of
   variational parameters (0: double, 1: complex).

-  [ int03 ], [ int04 ],
   [ int05 ], [ int06 ],
   [ int07 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int03 :math:`], \cdots,  [` int07 ] :math:`<` ``Nsite``).

-  [ int08 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer setting kinds of variational parameters
   (0 :math:`\leq` [ int08 ] :math:`<` [ int01]).

-  [ int09 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving kinds of variational parameters.
   The value is :math:`(2n+s)\times` [int01]:math:`+t`, where
   :math:`n`, :math:`s` and :math:`t` are given by the following
   relation:

   -  :math:`n`: The number of doublon (holon) around the center site
      (0, 1, 2, 3, 4),

   -  :math:`s`: When the center is doublon (holon), s=0 (1),

   -  :math:`t`: The kind of variational parameters (0, :math:`\cdots`
      [int1]-1).

-  [ int10 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer to select the target of variational
   parameters indicated at [int09] to be optimized or not (0: not
   optimize, 1: optimize).

User rules
^^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when components of variational parameters
   are double counted.

-  A program is terminated, when [ int01 ] is
   different from the total number of variational parameters defined in
   this file.

-  A program is terminated, when [ int02 ] -
   [ int10 ] are out of range from the defined values.

Orbital/OrbitalAntiParallel file (orbitalidx.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

This file sets the calculation conditions of pair orbitals

.. math::

   |\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s}
   f_{ij}c_{i\uparrow}^{\dagger}c_{j\downarrow}^{\dagger} \right]^{N/2}|0 \rangle.

Site numbers :math:`i, j` and the variational parameters :math:`f_{ij}`
are indicated. An example of the file format is shown as follows.

::

    ====================================
    NOrbitalIdx 64   
    ComplexType 0
    ====================================
    ====================================
       0     0     0 
       0     1     1 
       0     2     2 
       0     3     3 
     (continue...)
      15     9    62 
      15    10    63 
       0    1 
       1    1 
    (continue...)
      62    1 
      63    1 

File format
^^^^^^^^^^^

In the following, we define the total number of sites as :math:`N_s` and
variational parameters as :math:`N_{\rm o}`, respectively.

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Line 3: [string02] [int02]

-  Lines 4 - 5: Header

-  Lines 6 - (5+ :math:`N_s^2`): [int03] [int04] [int05] [int06]

-  Lines (6+ :math:`N_s^2` )- (5+ :math:`N_s^2+N_{\rm o}`):
   [int06] [int07]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of variational
   parameters. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of variational
   parameters.

-  [ string02 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for indicating the double or complex type
   of variational parameters. You can freely give a name of the keyword.

-  [ int02 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer indicates the double or complex type of
   variational parameters (0: double, 1: complex).

-  [ int03 ], [ int04 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int03 ], [ int04 ] :math:`<` ``Nsite``).

-  [ int05 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer setting kinds of variational parameters
   (0 :math:`\leq` [ int05 ] :math:`<` [ int01]).

-  [ int06 ]

   **Type :** int-type

   **Description :** When the mode of the anti-periodic condition turns
   on (the mode turns on when the value of ``NMPTrans`` in ``ModPara``
   file is negative), the sign of :math:`f_{ij}` is specified by setting
   [ int06 :math:`]=\pm1`. This term can be omitted when the
   mode of the anti-periodic condition is off.

-  [ int07 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving kinds of variational parameters
   (0 :math:`\leq` [ int06 ] :math:`<` [ int01]).

-  [ int08 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer to select the target of variational
   parameters indicated at [int06] to be optimized or not (0: not
   optimize, 1: optimize).

User rules
^^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of variational parameters defined in
   this file.

-  A program is terminated, when [ int02 ] -
   [ int09 ] are out of range from the defined values.

OrbitalParallel file
~~~~~~~~~~~~~~~~~~~~

This file sets the calculation conditions of pair orbitals

.. math::

   |\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} \sum_{\sigma}
   f_{i\sigma j\sigma}c_{i\sigma}^{\dagger}c_{j\sigma}^{\dagger} \right]^{N/2}|0 \rangle.

Site numbers :math:`i, j`, the spin index :math:`\sigma` and the
variational parameters :math:`f_{i\sigma j\sigma}` are indicated. The
indexes of :math:`f_{i\sigma j\sigma}` must satisfy the condition
:math:`i < j `, where :math:`\sigma = 0` or :math:`1` and process will
terminate when the condition is broken. An example of the file format is
shown as follows.

::

    ====================================
    NOrbitalIdx 120  
    ComplexType 0
    ====================================
    ====================================
       0     1     0
       0     2     1 
       0     3     2 
     (continue...)
      15    13    118
      15    14    119
       0    1 
       1    1 
    (continue...)
      118    1 
      119    1 

File format
^^^^^^^^^^^

In the following, we define the total number of sites as :math:`N_s` and
variational parameters as :math:`N_{\rm o}`, respectively.

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Line 3: [string02] [int02]

-  Lines 4 - 5: Header

-  Lines 6 - (5+ :math:`N_s*(N_s-1)/2`): [int03] [int04] [int05] [int06]

-  Lines (6+ :math:`N_s*(N_s-1)/2` )-
   (5+ :math:`N_s*(N_s-1)/2+N_{\rm o}`): [int06] [int07]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of variational
   parameters. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of variational
   parameters.

-  [ string02 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for indicating the double or complex type
   of variational parameters. You can freely give a name of the keyword.

-  [ int02 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer indicates the double or complex type of
   variational parameters (0: double, 1: complex).

-  [ int03 ], [ int04 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int03 ], [ int04 ] :math:`<` ``Nsite``).

-  [ int05 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer setting kinds of variational parameters
   (0 :math:`\leq` [ int05 ] :math:`<` [ int01]).

-  [ int06 ]

   **Type :** int-type

   **Description :** When the mode of the anti-periodic condition turns
   on (the mode turns on when the value of ``NMPTrans`` in ``ModPara``
   file is negative), the sign of :math:`f_{ij}` is specified by setting
   [ int06 :math:`]=\pm1`. This term can be omitted when the
   mode of the anti-periodic condition is off.

-  [ int07 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving kinds of variational parameters
   (0 :math:`\leq` [ int06 ] :math:`<` [ int01]).

-  [ int08 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer to select the target of variational
   parameters indicated at [int06] to be optimized or not (0: not
   optimize, 1: optimize).

User rules
^^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of variational parameters defined in
   this file.

-  A program is terminated, when [ int02 ] -
   [ int09 ] are out of range from the defined values.

OrbitalGeneral file
~~~~~~~~~~~~~~~~~~~

This file sets the calculation conditions of pair orbitals

.. math::

   |\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} \sum_{\sigma_1, \sigma_2}
   f_{i\sigma_1j\sigma_2}c_{i\sigma_1}^{\dagger}c_{j\sigma_2}^{\dagger} \right]^{N/2}|0 \rangle.

Site numbers :math:`i, j`, spin indexes :math:`\sigma_1, \sigma_2` and
the variational parameters :math:`f_{i\sigma_1j\sigma_2}` are indicated.
The indexes of :math:`f_{i\sigma_1j\sigma_2}` must satisfy the condition
:math:`i+\sigma_1 N_s < j+\sigma_2 N_s`, where :math:`\sigma_i = 0` or
:math:`1` and process will terminate when the condition is broken. An
example of the file format is shown as follows.

12.5cm

::

    ====================================
    NOrbitalIdx 255
    ComplexType 0
    ====================================
    ====================================
       0  0  0  1  0
       0  0  1  1  1 
     (continue...)
      14  0  15  1  253
      15  0  15  1  254
       0    1 
       1    1 
    (continue...)
      253   1 
      254   1 

File format
^^^^^^^^^^^

In the following, we define the total number of sites as :math:`N_s` and
variational parameters as :math:`N_{\rm o}`, respectively. A total
number of variational parameters :math:`N_p` is given by :math:`N_s^2`,
:math:`2 N_s^2 -N_s` in :math:`Sz` conserved and :math:`S_z`
unconserved system, respectively.

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Line 3: [string02] [int02]

-  Lines 4 - 5: Header

-  Lines 6 - (5+ :math:`N_p`):
   [int03] [int04] [int05] [int06] [int07] [int08]

-  Lines (6+ :math:`N_p`) - (5+ :math:`N_p+N_{\rm o}`): [int09] [int10]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of variational
   parameters. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of variational
   parameters.

-  [ string02 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for indicating the double or complex type
   of variational parameters. You can freely give a name of the keyword.

-  [ int02 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer indicates the double or complex type of
   variational parameters (0: double, 1: complex).

-  [ int03 ], [ int05 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int03 ], [ int04 ] :math:`<` ``Nsite``).

-  [ int04 ], [ int06 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a spin index (:math:`0:\uparrow`
   spin, :math:`1:\downarrow` spin).

-  [ int07 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer setting kinds of variational parameters
   (0 :math:`\leq` [ int07 ] :math:`<` [ int01]).

-  [ int08 ]

   **Type :** int-type

   **Description :** When the mode of the anti-periodic condition turns
   on (the mode turns on when the value of ``NMPTrans`` in ``ModPara``
   file is negative), the sign of :math:`f_{i\sigma_1j\sigma_2}` is
   specified by setting [ int08 :math:`]=\pm1`. This term can
   be omitted when the mode of the anti-periodic condition is off.

-  [ int09 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving kinds of variational parameters
   (0 :math:`\leq` [ int09 ] :math:`<` [ int01]).

-  [ int10 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer to select the target of variational
   parameters indicated at [int09] to be optimized or not (0: not
   optimize, 1: optimize).

User rules
^^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of variational parameters defined in
   this file.

-  A program is terminated, when [ int02 ] -
   [ int10 ] are out of range from the defined values.

TransSym file (qptransidx.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

This file sets the weight and corresponding site numbers of momentum
projection
:math:`{\cal L}_K=\frac{1}{N_s}\sum_{{\boldsymbol R}}e^{i {\boldsymbol K} \cdot{\boldsymbol R} } \hat{T}_{\boldsymbol R}`
and lattice translational projection
:math:`{\cal L}_P=\sum_{\alpha}p_{\alpha} \hat{G}_{\alpha}`. The
patterns of projection are indicated by :math:`(\alpha, {\boldsymbol R})`. We
note that the weight must be equal to :math:`1.0` when the projection is
not done. An example of the file format is shown as follows.

12.5cm

::

    ====================================
    NQPTrans 4  
    ====================================
    == TrIdx_TrWeight_and_TrIdx_i_xi  ==
    ====================================
       0  1.000000
       1  1.000000
       2  1.000000
       3  1.000000
       0     0    0
     (continue...)
       3    12    1
       3    13    2 

File format
^^^^^^^^^^^

In the following, we define the total number of sites as :math:`N_s` and
projection patterns as :math:`N_{\rm TS}`, respectively.

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3 - 5: Header

-  Lines 6 - (5+ :math:`N_{\rm TS})`: [int02] [double01]

-  Lines (6+ :math:`N_{\rm TS}`) - (5+ :math:`(N_s+1) \times N_{\rm TS}`):
   [int03] [int04] [int05] [int06]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of projection patterns.
   You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of projection
   patterns.

-  [ int02 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving the projection pattern
   :math:`(\alpha, {\boldsymbol R})`
   (0 :math:`\leq` [ int02 ] :math:`<` [ int01]).

-  [ double01 ]

   **Type :** double-type (blank parameter not allowed)

   **Description :** The weight
   :math:`p_{\alpha}\cos ({\boldsymbol K}\cdot {\boldsymbol R})` of the projection
   pattern :math:`(\alpha, {\boldsymbol R})`.

-  [ int03 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving kinds of the projection pattern
   :math:`(\alpha, {\boldsymbol R})`
   (0 :math:`\leq` [ int03 ] :math:`<` [ int01]).

-  [ int04 ], [ int05 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int04 ], [ int05 ] :math:`<` ``Nsite``).
   The site number [ int05 ] is given by applying the
   translation and point group transformation indicated by
   [ int03 ] to the site [ int04 ].

-  [ int06 ]

   **Type :** int-type

   **Description :** When the mode of the anti-periodic condition turns
   on (the mode turns on when the value of ``NMPTrans`` in ``ModPara``
   file is negative), the sign of the translational operator is
   specified by setting [ int06 ] :math:`=\pm1`. This term can
   be omitted when the mode of the anti-periodic condition is off.

User rules
^^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of projection patterns defined in
   this file.

-  A program is terminated, when [ int02 ] -
   [ int06 ] are out of range from the defined values.

.. _InputParam:
   
Files to set initial values of variational parameters
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

This file sets the initial values of variational parameters. The kinds
of variational parameters are specified by setting the following
keywords in ``List`` file (namelist.def):
``InGutzwiller``, ``InJastrow``, ``InDH2``, ``InDH4``, ``InOrbital``,
``InOrbitalAntiParallel``, ``InOrbitalParallel``,
``InOrbitalGeneral``.
The file format is common and an example of the ``InJastrow`` file is
shown as follows.

::

    ======================
    NJastrowIdx  28
    ====================== 
    == i_j_JastrowIdx  ===
    ====================== 
    0 -8.909963465082626488e-02  0.000000000000000000e+00
    1  5.521681211878626955e-02  0.000000000000000000e+00
    (continue...)
    27 -9.017586139930480749e-02  0.000000000000000000e+00

File format
^^^^^^^^^^^

In the following, we define the total number of variational parameters
as :math:`N_v`.

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3 - 5: Header

-  Lines 6 - (5+ :math:`N_v`): [int03] [double01] [double02]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of variational
   parameters. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of variational
   parameters.

-  [ int02 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer setting kinds of variational parameters
   (0 :math:`\leq` [ int02 ] :math:`<` [ int01]).

-  [ double01 ]

   **Type :** double-type (blank parameter not allowed)

   **Description :** The real part of the variational parameter
   indicated by [int01].

-  [ double02 ]

   **Type :** double-type

   **Description :** The imaginary part of the variational parameter
   indicated by [int01].

User rules
^^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of variational parameters defined in
   this file.

OneBodyG file (greenone.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~

This file determines the target components to calculate and output
one-body Green’s function
:math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle`. An example
of file format is shown as follows.

::

    ===============================
    NCisAjs         24
    ===============================
    ======== Green functions ======
    ===============================
        0     0     0     0
        0     1     0     1
        1     0     1     0
        1     1     1     1
        2     0     2     0
        2     1     2     1
        3     0     3     0
        3     1     3     1
        4     0     4     0
        4     1     4     1
        5     0     5     0
        5     1     5     1
        6     0     6     0
        6     1     6     1
        7     0     7     0
        7     1     7     1
        8     0     8     0
        8     1     8     1
        9     0     9     0
        9     1     9     1
       10     0    10     0
       10     1    10     1
       11     0    11     0
       11     1    11     1

File format
^^^^^^^^^^^

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3 - 5: Header

-  Lines 6 -: [int02]  [int03]  [int04]  [int05]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of one-body Green’s
   functions. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of one-body Green’s
   functions.

-  [ int02 ], [ int04 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int02 ], [ int04 ] :math:`<` ``Nsite``).

-  [ int03 ], [ int05 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a spin index,

   0: up-spin,

   1: down-spin.

Use rules
^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of one-body Green’s functions defined
   in this file.

-  A program is terminated, when
   [ int02 ]-[ int05 ] are out of
   range from the defined values.

TwoBodyG file (greentwo.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~

This file determines the target components to calculate and output
two-body Green’s function
:math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle`.
For Spin, the condition :math:`i=j` and :math:`k=l` must be satisfied.
An example of file format is shown as follows.

::

    =============================================
    NCisAjsCktAltDC        576
    =============================================
    ======== Green functions for Sq AND Nq ======
    =============================================
        0     0     0     0     0     0     0     0
        0     0     0     0     0     1     0     1
        0     0     0     0     1     0     1     0
        0     0     0     0     1     1     1     1
        0     0     0     0     2     0     2     0
        0     0     0     0     2     1     2     1
        0     0     0     0     3     0     3     0
        0     0     0     0     3     1     3     1
        0     0     0     0     4     0     4     0
        0     0     0     0     4     1     4     1
        0     0     0     0     5     0     5     0
        0     0     0     0     5     1     5     1
        0     0     0     0     6     0     6     0
        0     0     0     0     6     1     6     1
        0     0     0     0     7     0     7     0
        0     0     0     0     7     1     7     1
        0     0     0     0     8     0     8     0
        0     0     0     0     8     1     8     1
        0     0     0     0     9     0     9     0
        0     0     0     0     9     1     9     1
        0     0     0     0    10     0    10     0
        0     0     0     0    10     1    10     1
        0     0     0     0    11     0    11     0
        0     0     0     0    11     1    11     1
        0     1     0     1     0     0     0     0
        ...

File format
^^^^^^^^^^^

-  Line 1: Header

-  Line 2: [string01] [int01]

-  Lines 3 - 5: Header

-  Lines 6 -:
   [int02]  [int03]  [int04]  [int05]  [int06]  [int07]  [int08]  [int09]

Parameters
^^^^^^^^^^

-  [ string01 ]

   **Type :** string-type (blank parameter not allowed)

   **Description :** A keyword for total number of two-body Green’s
   functions. You can freely give a name of the keyword.

-  [ int01 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving total number of two-body Green’s
   functions.

-  [ int02 ],
   [ int04 ], [ int06 ],
   [ int08 ]

   **Type :** int-type (blank parameter not allowed)

   **Description :** An integer giving a site index
   (0 :math:`\leq` [ int02 ], [ int04 ], [ int06 ], [ int08 ] :math:`<` ``Nsite``).

-  [ int03 ],
   [ int05 ], [ int07 ],
   [ int09 ]

   **Type :** int-type (blank parameter not allowed)

   | **Description :** An integer giving a spin index,
   | 0: up-spin,
   | 1: down-spin.

Use rules
^^^^^^^^^

-  Headers cannot be omitted.

-  A program is terminated, when [ int01 ] is
   different from the total number of two-body Green’s functions defined
   in this file.

-  A program is terminated, when
   [ int02 ]-[ int09 ] are out of
   range from the defined values.


==> anc/dvmc/doc/en/fourier/contact.rst <==
Contact
=======

If you have any comments, questions, bug reports etc. about this utility, 
please contact to the main developer (Mitsuaki Kawamura) by
sending the e-mail (the address is shown below).

::

    mkawamura_at_issp.u-tokyo.ac.jp

Please change ``_at_`` into ``@``, when you will send the e-mail.


==> anc/dvmc/doc/en/fourier/format.rst <==
.. _fileformat:

File format
===========

.. _geometry:

Geometry
--------

The file name in the :ref:`tutorial` is ``geometry.dat``.
When we use Standard mode of mVMC/:math:`{\mathcal H}\Phi`,
the information of the cell and geometry is generated automatically.

::

   1.000000000000000e+00     0.000000000000000e+00     0.000000000000000e+00 (1)
   0.000000000000000e+00     1.000000000000000e+00     0.000000000000000e+00 (1)
   0.000000000000000e+00     0.000000000000000e+00     1.000000000000000e+00 (1)
   0.000000000000000e+00     0.000000000000000e+00     0.000000000000000e+00 (2)
   2 2 0        (3)
   -2 2 0       (3)
   0 0 1        (3)
   0 0 0 0      (4)
   -1 1 0 0     (4)
   0 1 0 0      (4)
   1 1 0 0      (4)
   -1 2 0 0     (4)
   0 2 0 0      (4)
   1 2 0 0      (4)
   0 3 0 0      (4)
   4 20         (5)
   G 0 0 0      (6)
   X 0.5 0 0    (6)
   M 0.5 0.5 0  (6)
   G 0 0 0      (6)
   16 16 1      (7)

#. The unit lattice vectors. Arbitrary unit (Generated by Standard mode).
#. The phase for the one-body term across boundaries of the simulation cell (degree unit,
   Generated by Standard mode).
#. Three integer vector specifying the shape of the simulation cell.
   They are the same as the input parameters ``a0W``, ``a0L``, ``a0H``, ``a1W``...
   in Standard mode (Generated by standard mode).
#. The index of the lattice vector and the orbital each site
   (Generated by standard mode).
#. The number of *k* node (high-symmetry point) and the number of *k*
   along high symmetry line.
#. Fractional coordinate of *k* nodes.
#. The *k* grid to plot the isosurface of the momentum distribution function.

One- and Two-body correlation function in the site representation
-----------------------------------------------------------------

.. _greenindex:

Specify the index of correlation function to be computed
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

Specify the index of correlation functions
computed with mVMC/:math:`{\mathcal H}\Phi`.
When we use the standard mode, this file is generated automatically.
The general description is written in the manuals for mVMC/:math:`{\mathcal H}\Phi`.
The file names in the :ref:`tutorial` are ``greenone.def`` (one body) and ``greentwo.def`` (two body).

For calculating correlation functions in :ref:`supported`,
indices must be specified as follows:

- :math:`\langle {\hat c}_{{\bf k}\alpha\uparrow}^{\dagger} {\hat c}_{{\bf k}\beta\uparrow}\rangle`

  :math:`\langle {\hat c}_{{\bf 0}\alpha\uparrow}^{\dagger} {\hat c}_{{\bf R}\beta\uparrow}\rangle`
  with
  :math:`{\bf R}` ranging on the all unit cell, and
  :math:`(\alpha, \beta)` ranging on the all orbitals in the unit cell.
  
- :math:`\langle {\hat c}_{{\bf k}\alpha\downarrow}^{\dagger} {\hat c}_{{\bf k}\beta\downarrow}\rangle`

  :math:`\langle {\hat c}_{{\bf 0}\alpha\downarrow}^{\dagger} {\hat c}_{{\bf R}\beta\downarrow}\rangle`
  with
  :math:`{\bf R}` ranging on the all unit cell, and
  :math:`(\alpha, \beta)` ranging on the all orbitals in the unit cell.
  
- :math:`\langle {\hat \rho}_{{\bf k}\alpha} {\hat \rho}_{{\bf k}\beta}\rangle` and
  :math:`\langle {\hat S}_{{\bf k}\alpha}^{z} {\hat S}_{{\bf k}\beta}^{z} \rangle`

  :math:`\langle {\hat c}_{{\bf 0}\alpha\sigma}^{\dagger} {\hat c}_{{\bf 0}\alpha\sigma} {\hat c}_{{\bf R}\beta \sigma'}^{\dagger} {\hat c}_{{\bf R}\beta \sigma'}\rangle`
  with :math:`{\bf R}` ranging on the all unit cell, 
  :math:`(\alpha, \beta)` ranging on the all orbitals in the unit cell, and
  :math:`(\sigma, \sigma')` ranging from :math:`\uparrow` to :math:`\downarrow`.

- :math:`\langle {\hat S}_{{\bf k}\alpha}^{+} {\hat S}_{{\bf k}\beta}^{-} \rangle` and
  :math:`\langle {\hat {\bf S}}_{{\bf k}\alpha} \cdot {\hat {\bf S}}_{{\bf k}\beta} \rangle`

  For :math:`{\mathcal H}\Phi`,
  :math:`\langle {\hat c}_{{\bf 0}\alpha\sigma}^{\dagger} {\hat c}_{{\bf 0}\alpha-\sigma} {\hat c}_{{\bf R}\beta -\sigma}^{\dagger} {\hat c}_{{\bf R}\beta \sigma}\rangle`
  with :math:`{\bf R}` ranging on the all unit cell, 
  :math:`(\alpha, \beta)` ranging on the all orbitals in the unit cell, and
  :math:`\sigma` ranging from :math:`\uparrow` to :math:`\downarrow`.
  For mVMC,
  :math:`\langle {\hat c}_{{\bf 0}\alpha\sigma}^{\dagger} {\hat c}_{{\bf R}\beta \sigma} {\hat c}_{{\bf R}\beta -\sigma}^{\dagger} {\hat c}_{{\bf 0}\alpha-\sigma}\rangle`
  with :math:`{\bf R}` ranging on the all unit cell, 
  :math:`(\alpha, \beta)` ranging on the all orbitals in the unit cell, and
  :math:`\sigma` ranging from :math:`\uparrow` to :math:`\downarrow`.
  In the both cases, please care the order of operators.
  
In the default settings of Standard mode (``outputmode="corr"``),
the above indices are specified automatically.
Therefore we do not have to care it.

.. _zvocisajs:

Results of correlation function in the site representation
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

The correlation functions having the indices specified in :ref:`greenindex`
are computed by mVMC/:math:`{\mathcal H}\Phi`,
and written to files.
The general description of this file is written in the manuals of mVMC/:math:`{\mathcal H}\Phi`.
File names in the :ref:`tutorial` are
``output/zvo_cisajs_001.dat`` and ``output/zvo_cisajscktalt_001.dat`` (mVMC), or
``output/zvo_cisajs.dat`` and ``output/zvo_cisajscktalt.dat`` (:math:`{\mathcal H}\Phi`).

The utility ``fourier`` reads these files before the calculation.
If some of the correlation functions with indices written in :ref:`greenindex` are lacking
(for example, because Standard mode was not used),
this utility assume them as 0.

.. _zvocorr:

Correlation functions on the *k* path
-------------------------------------

This file contains the Fourier-transformed correlation function and
generated by the utility ``fourier``.
The file name in the :ref:`tutorial` is ``output/zvo_corr.dat``.

::
   
   # k-length[1]
   # Orbital  1 to Orbital  1
   #  UpUp[   2,   3] (Re. Im.) DownDown[   4,   5]
   #  Density[   6,   7] SzSz[   8,   9] S+S-[  10,  11] S.S[  12,  13]
   0.00000E+00    0.88211E+00   -0.50000E-09    0.88211E+00    0.40000E-09 ... 
   0.25000E-01    0.87976E+00   -0.46625E-09    0.87976E+00    0.42882E-09 ...
   0.50000E-01    0.87276E+00   -0.42841E-09    0.87276E+00    0.45201E-09 ...
   :                                                               :

First, the information of the quantities at each column is written, and
then the *k* coordinate along the path and the real- and imaginary- part
of the correlation function are written.

.. _gnuplot:

gnuplot script
--------------

This file is generated by ``greenr2k``.
This script is used for displaying the *k* labels in gnuplot.
The file name is ``kpath.gp``.

.. code-block:: gnuplot

   set xtics ('G'     0.00000, 'X'     0.50000, 'M'     1.00000, 'G'    1.70711)
   set ylabel 'Correlation function'
   set grid xtics lt 1 lc 0

.. _correlation:

FermiSurfer file to display the isosurface of the momentum distribution
-----------------------------------------------------------------------

This file is generated by ``greenr2k``.
The file name in the tutorial is ``output/zvo_corr_eigen0.dat.frmsf``.


==> anc/dvmc/doc/en/fourier/index.rst <==
.. test documentation master file, created by
   sphinx-quickstart on Sat Jan  7 22:10:04 2017.
   You can adapt this file completely to your liking, but it should at least
   contain the root `toctree` directive.

.. _fourier:   
   
HPhi/mVMC Fourier-Transformation utility
========================================

.. toctree::
   :maxdepth: 3

   overview
   tutorial
   format
   util
   contact

.. Indices and tables
.. ==================

.. * :ref:`genindex`
.. * :ref:`modindex`
.. * :ref:`search`



==> anc/dvmc/doc/en/fourier/overview.rst <==
Overview
========

This document is the manual for the utility
to perform the Fourier transformation of the correlation function
in the site representation generated by mVMC or :math:`{\mathcal H}\Phi`.

Prerequisite
------------

The prerequisite of this utility is the same as that of mVMC  or :math:`{\mathcal H}\Phi`.

.. _supported:

Supported quantities
--------------------

This utility supports the Fourier transformation of the following quantities:

One-body correlations

.. math::
   :nowrap:

   \begin{align}
   \langle {\hat c}_{{\bf k} \alpha \uparrow}^{\dagger} {\hat c}_{{\bf k} \beta \uparrow}\rangle
   &\equiv \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot{\bf R}}
   \langle {\hat c}_{{\bf 0} \alpha \uparrow}^{\dagger} {\hat c}_{{\bf R} \beta \uparrow}\rangle
   \\
   \langle {\hat c}_{{\bf k} \alpha \downarrow}^{\dagger} {\hat c}_{{\bf k} \beta \downarrow}\rangle
   &\equiv \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot {\bf R}}
   \langle {\hat c}_{{\bf 0} \alpha \downarrow}^{\dagger} {\hat c}_{{\bf R} \beta \downarrow}\rangle
   \end{align}

Density-density correlation

.. math::

   \begin{align}
   \langle {\hat \rho}_{{\bf k}\alpha} {\hat \rho}_{{\bf k}\beta}\rangle
   \equiv \frac{1}{N_{\bf R}} \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot{\bf R}}
   \langle ({\hat \rho}_{{\bf 0}\alpha} - \langle {\hat \rho}_{{\bf 0}\alpha} \rangle)
           ({\hat \rho}_{{\bf R}\beta} - \langle {\hat \rho}_{{\bf R}\beta} \rangle) \rangle
   \end{align}

Spin-Spin correlations

.. math::
   :nowrap:

   \begin{align}
   \langle {\hat S}_{{\bf k}\alpha}^{z} {\hat S}_{{\bf k}\beta}^{z} \rangle
   &\equiv \frac{1}{N_{\bf R}} \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot{\bf R}}
   \langle {\hat S}_{{\bf 0}\alpha}^{z} {\hat S}_{{\bf R}\beta}^{z} \rangle
   \\
   \langle {\hat S}_{{\bf k}\alpha}^{+} {\hat S}_{{\bf k}\beta}^{-} \rangle
   &\equiv \frac{1}{N_{\bf R}} \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot{\bf R}}
   \langle {\hat S}_{{\bf 0}\alpha}^{+} {\hat S}_{{\bf R}\beta}^{-} \rangle
   \\
   \langle {\hat {\bf S}}_{{\bf k}\alpha} \cdot {\hat {\bf S}}_{{\bf k}\beta} \rangle
   &\equiv \frac{1}{N_{\bf R}} \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot{\bf R}}
   \langle {\hat {\bf S}}_{{\bf 0}\alpha} \cdot {\hat {\bf S}}_{{\bf R}\beta} \rangle
   \end{align}



==> anc/dvmc/doc/en/fourier/tutorial.rst <==
.. _tutorial:

Tutorial
========

In this tutorial, we explain through a sample calculation of
the 8-site Hubbard model on the square lattice.

Run HPhi/vmc.out
----------------

- For :math:`{\mathcal H}\Phi`

  We calculate the ground state and the correlation function with
  the following input file
  
  ::
   
     a0w = 2
     a0l = 2
     a1w = -2
     a1l = 2
     model="Hubbard"
     method="CG"
     lattice="square"
     t=1.0
     U=8.0
     nelec = 8
     2Sz=0
  
  .. code-block:: bash

     $ HPhi -s input

- For mVMC

  First, we optimize the trial wavefunction with the following input
  
  ::
   
     a0w = 2
     a0l = 2
     a1w = -2
     a1l = 2
     model="Hubbard"
     lattice="square"
     t=1.0
     U=8.0
     nelec = 8
     2Sz=0
  
  .. code-block:: bash

     $ vmc.out -s input

  We add the following line to the input file to compute the correlation function.

  ::

     NVMCCalMode = 1

  Compute the correlation function.
  
  .. code-block:: bash

     $ vmc.out -s input output/zqp_opt.dat
         
Then the one- and two-body correlation function are written to files
in the ``output/`` directory.

Related files

- StdFace.def (See the manuals for mVMC/:math:`{\mathcal H}\Phi`)
- zqp_opt.dat (See the manual for mVMC)
- greenone.def (:ref:`greenindex`)
- greentwo.def (:ref:`greenindex`)

Fourier transformation of correlation functions
-----------------------------------------------

Perform the Fourier transformation of the correlation function
by using the utility ``greenr2k``.

.. code-block:: bash

   $ echo "4 20
   G 0 0 0
   X 0.5 0 0
   M 0.5 0.5 0
   G 0 0 0
   16 16 1" >> geometry.dat
   $ greenr2k namelist.def geometry.dat
     
Then the Fourier-transformed correlation functions are
written to a file in ``output/``.

Related files

- output/zvo_cisajs_001.dat (:ref:`zvocisajs`)
- output/zvo_cisajs.dat (:ref:`zvocisajs`)
- output/zvo_cisajscktalt_001.dat (:ref:`zvocisajs`)
- output/zvo_cisajscktalt.dat (:ref:`zvocisajs`)
- geometry.dat (:ref:`geometry`)
- output/zvo_corr.dat (:ref:`zvocorr`)

Display correlation functions
-----------------------------

Plot the correlation function in the *k* space
by using gnuplot.

.. code-block:: gnuplot

   load "kpath.gp"
   plot "output/zvo_corr_eigen0.dat" u 1:12 w l

.. _corplotpng:

.. figure:: ../../figs/corplot.png

   The spin-spin correlation :math:`\langle{\bf S}_{\bf k}\cdot{\bf S}_{\bf k}\rangle`
   (Column 12).

Related files

- kpath.gp (:ref:`gnuplot`)
- output/zvo_corr.dat (:ref:`zvocorr`)


==> anc/dvmc/doc/en/fourier/util.rst <==
Behavior of ``greenr2k`` utility
================================

This utility is used as follows:

.. code-block:: bash

   $ ${PATH}/greenr2k ${NAMELIST} ${GEOMETRY}

where ``${PATH}`` is the path to the directory where
the executable ``fourier`` exists,
${NAMELIST} is the NameList input-file name of :math:`{\mathcal H}\Phi`/mVMC, and
${GEOMETRY} is the path to the :ref:`geometry` file.

The behavior of this utility is slightly different between the correlation functions from
each mode of :math:`{\mathcal H}\Phi` (Lanczos, TPQ, Full diagonalization, LOBCG)
and mVMC.
In the following cases, we assume that
``CDataFileHead`` in the ModPara input file is ``"zvo"`` (default).

HPhi-Lanczos
~~~~~~~~~~~~

In this case, ``HPhi`` writes correlation functions to the files
``zvo_cisajs.dat`` (one body) and ``zvo_cisajscktalt.dat`` (two body)
in ``output/`` directory.
``fourier`` utility reads this files, performs the Fourier transformation, and
generate single file ``zvo_corr.dat`` in ``output/`` directory.

HPhi-TPQ
~~~~~~~~

``HPhi`` writes correlation functions to files
``zvo_cisajs_run*step*.dat`` (one body), ``zvo_cisajscktalt_run*step*.dat`` (two body)
at each trial and TPQ step to the ``output/`` directory.
``fourier`` utility reads the one- and the two-body correlation function at each trial/TPQ-step,
and performs Fourier transformation, and
write to a file ``zvo_corr_run*step*.dat`` in ``output/`` directory.

HPhi-Full diagonalization and LOBCG
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

``HPhi`` writes correlation functions to files
``zvo_cisajs_eigen*.dat`` (one body) and ``zvo_cisajscktalt_eigen*.dat`` (two body)
for each wavefunction to the ``output/`` directory.
``fourier`` utility reads the one- and the two-body correlation function at each state
and performs Fourier transformation, and
write to a file ``zvo_corr_eigen*.dat`` in ``output/``.

mVMC
~~~~

``vmc.out`` performs calculations according to the input parameters ``NDataIdxStart`` and ``NDataQtySmp``
in ``ModPara`` file, and it generates
``zvo_cisajs_???.dat`` (one body) and ``zvo_cisajscktalt_???.dat`` (two body)
in ``output/`` directory.
``fourier`` utility reads all of these files, performs Fourier transformation,
computes the average 

.. math::

   \begin{align}
   \langle A \rangle = \frac{1}{N_{\rm Try}} \sum_{i=1}^{N_{\rm Try}} A_i
   \end{align}

and the standard error

.. math::
   
   \begin{align}
   \delta A = \frac{1}{N_{\rm Try} - 1}
   \sqrt{\frac{1}{N_{\rm Try}} \sum_{i=1}^{N_{\rm Try}} (A_i - \langle A \rangle)^2}
   \end{align}

of the real- and imaginary-part of each correlation function, and
writes them to a file ``zvo_corr_eigen*.dat`` in ``output/`` directory.


==> anc/dvmc/doc/en/index.rst <==
.. test documentation master file, created by
   sphinx-quickstart on Sat Jan  7 22:10:04 2017.
   You can adapt this file completely to your liking, but it should at least
   contain the root `toctree` directive.

Manual for mVMC
===============

.. toctree::
   :maxdepth: 2

   intro.rst
   start.rst
   tutorial.rst
   standard.rst
   expert.rst
   output.rst
   algorithm.rst
   appendix.rst
   fourier/index
   wannier/index
   acknowledge.rst

.. Indices and tables
.. ==================

.. * :ref:`genindex`
.. * :ref:`modindex`
.. * :ref:`search`



==> anc/dvmc/doc/en/intro.rst <==
.. include:: ../bib/ref.txt

What is mVMC?
=============

High-accuracy analyses of theoretical models for quantum many-body
systems are expected to play important role for clarifying the nature of
novel quantum phases such as high-temperature superconductivities and
quantum spin liquids. Furthermore, recent theoretical progress enables
us to obtain low-energy effective models for real materials with
non-empirical way [ImadaMiyake_ ]. To clarify the
electronic structures of real materials and control the physical
properties, it is important to perform the high-accuracy analyses for
the low-energy effective models. One of the most reliable theoretical
tools for treating the strongly correlated electron systems is the exact
diagonalization method. However, applicable range of system size is
strongly limited in the exact diagonalization method. Variational Monte
Carlo method [Gros_ ] is one of promising way to perform
the high-accuracy calculations for the larger system sizes beyond exact
diagonalization method. Although the strong limitation of the
variational wave function is the origin of the poor accuracy of the
variational Monte Carlo method, recent development of the theoretical
method and computers relaxes the limitation of the variational wave
functions and enable us to perform the highly-accurate
calculations [Tahara2008_ , Misawa2014_ , Morita2015_ ].

mVMC (many-variable Variational Monte Carlo method) is a software for
performing the highly-accurate variational Monte Carlo calculations with
the simple and flexible user interface. mVMC also supports the
large-scale parallelization. For the conventional models in strongly
correlated electron systems such as the Hubbard model, the Heisenberg
model, and the Kondo-lattice model, users can perform the calculation by
preparing the one input files whose length is shorter than ten lines. By
using the same input file, users can perform the exact diagonalization
through HPhi [HPhi_ ]. Thus, it is easy to examine the accuracy of the
variational calculation for small system sizes and to perform the
calculations for large system sizes that can not be treated by the exact
diagonalization. A broad spectrum of users including experimental
scientists is cordially welcome.

Overview of mVMC
----------------

By using mVMC, the following calculation can be done:

-  The variational wave function which gives the minimum value of the
   expected value of energy in the range of the degree of freedoms of
   variational parameters is numerically generated. The calculation
   limited to the partial space divided by quantum numbers is also
   possible.

-  The expected values of the physical quantities such as correlation
   functions can be calculated by using the generated variational wave
   functions.

The calculation flow in mVMC is shown as follows:

#. Read input files (\*.def)

#. Optimize variational parameters :math:`\vec{\alpha}` to minimize
   :math:`\langle {\cal H} \rangle`

#. Calculate one body and two body Green functions

#. Output variational parameters and expected values

In calculation, the simple parallelization for the generation of the
real space arrangement :math:`|x\rangle` and the collecting samples and
the calculation result of expected energies is implemented. Following
the procedure for each cluster computers, the parallelized calculation
using MPI is automatically done by indicating the parallel number.
However, mVMC cannot execute under the environment where the MPI job is
forbidden such as the front-end of system B at ISSP. In mVMC, we use
PFAPACK [PFAPACK_ ] to compute the Pfaffian matrix.

License
-------

The distribution of the program package and the source codes for mVMC
follows GNU General Public License version 3 (GPL v3).

We hope that you cite the following URL,
https://github.com/issp-center-dev/mVMC, when you publish the results
using mVMC (after writing the paper for mVMC, we will replace the URL to
the paper’s reference).

Copyright
---------

    *©2016- The University of Tokyo.* *All rights reserved.*

This software is developed under the support of “\ *Project for
advancement of software usability in materials science* " by The
Institute for Solid State Physics, The University of Tokyo.

Contributors
------------

This software is developed by following contributors.

-  ver.1.0.3 (released at 2018/7/23)

-  ver.1.0.2 (released at 2017/8/25)

-  ver.1.0.1 (released at 2017/6/8)

-  ver.1.0.0 (released at 2017/5/23)

-  ver.0.2.0 (released at 2017/3/16)

-  ver.0.1.1 (released at 2016/12/16)

-  ver.0.1.0 (released at 2016/10/26)

   -  Developers

      -  Takahiro Misawa
         (The Institute for Solid State Physics, The University of
         Tokyo)

      -  Satoshi Morita
         (The Institute for Solid State Physics, The University of
         Tokyo)

      -  Takahiro Ogoe
         (Department of Applied Physics, The University of Tokyo)

      -  Kota Ido
         (Department of Applied Physics, The University of Tokyo)

      -  Masatoshi Imada
         (Department of Applied Physics, The University of Tokyo)

      -  Yuichi Motoyama
         (The Institute for Solid State Physics, The University of
         Tokyo)

      -  Mitsuaki Kawamura
         (The Institute for Solid State Physics, The University of
         Tokyo)

      -  Kazusyohi Yoshimi
         (The Institute for Solid State Physics, The University of
         Tokyo)

   -  Project coordinator

      -  Takeo Kato
         (The Institute for Solid State Physics, The University of
         Tokyo)

Operating environment
---------------------

mVMC is tested in the following platform:

-  The supercomputer system-B “sekirei”S in ISSP

-  K computer

-  OpenMPI + Intel Compiler + MKL

-  MPICH + Intel Compiler + MKL

-  MPICH + GNU Compiler + MKL


==> anc/dvmc/doc/en/makefile_doc_en <==

TEX_COMMAND = platex
BIBTEX_COMMAND = bibtex
DVIPDF_COMMAND = dvipdfmx

TEX_FILES = \
chap01_en.tex  \
chap02_en.tex  \
chap03_en.tex  \
chap04_en.tex  \
chap04-02_en.tex  \
chap05_en.tex \
userguide_en.tex

userguide_en.pdf:userguide_en.dvi
	dvipdfmx userguide_en.dvi

userguide_en.dvi:userguide_en.tex $(TEX_FILES)
	platex userguide_en.tex
	bibtex userguide_en.aux
	platex userguide_en.tex; platex userguide_en.tex; platex userguide_en.tex

clean:
	rm -f *.aux *.bbl *.blg *.dvi *.log *.pdf *.toc 



==> anc/dvmc/doc/en/output.rst <==
.. include:: ../bib/ref.txt

.. _OutputFile:
             
Output files
============

The list of output files are shown in Table [Table:Output], where \*\*\*
and xxx are the header indicated by
``CParaFileHead``,``CDataFileHead`` in ``ModPara`` file, respectively.
yyy is a number given by
``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp``,
where both ``NDataIdxStart`` and ``NDataQtySmp`` are defined in
``ModPara`` file and zzz is a number given by ``NDataIdxStart`` in
``ModPara``.

+--------------------------------------+---------------------------------------------------------------+
| Name                                 | Details for corresponding files                               |
+======================================+===============================================================+
| \*\*\*\_opt.dat                      | All optimized parameters.                                     |
+--------------------------------------+---------------------------------------------------------------+
| \*\*\*\_gutzwiller\_opt.dat          | Optimized gutzwiller factors.                                 |
+--------------------------------------+---------------------------------------------------------------+
| \*\*\*\_jastrow\_opt.dat             | Optimized jastrow factors.                                    |
+--------------------------------------+---------------------------------------------------------------+
| \*\*\*\_doublonHolon2site\_opt.dat   | Optimized 2-site doublon-holon correlation factors.           |
+--------------------------------------+---------------------------------------------------------------+
| \*\*\*\_doublonHolon4site\_opt.dat   | Optimized 4-site doublon-holon correlation factors.           |
+--------------------------------------+---------------------------------------------------------------+
| \*\*\*\_orbital\_opt.dat             | Optimized pair orbital factors.                               |
+--------------------------------------+---------------------------------------------------------------+
| xxx\_out\_yyy.dat                    | Energy and deviation.                                         |
+--------------------------------------+---------------------------------------------------------------+
| xxx\_var\_yyy.dat                    | Progress information for optimizing variational parameters.   |
+--------------------------------------+---------------------------------------------------------------+
| xxx\_CalcTimer.dat                   | Computation time for each processes.                          |
+--------------------------------------+---------------------------------------------------------------+
| xxx\_time\_zzz.dat                   | Progress information for MonteCalro samplings.                |
+--------------------------------------+---------------------------------------------------------------+
| xxx\_cisajs\_yyy.dat                 | One body Green’s functions.                                   |
+--------------------------------------+---------------------------------------------------------------+
| xxx\_cisajscktalt\_yyy.dat           | Correlation functions.                                        |
+--------------------------------------+---------------------------------------------------------------+

Output file for variational parameters (\*\*\*\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

The average and deviation values of variational parameters and the
energy optimized by the SR method are outputted in the following order:

.. math::

   \langle H \rangle, \langle H^2 \rangle, g_i, v_{ij},
   \alpha_{2nt}^{d(h)}, \alpha_{4nt}^{d(h)}, f_{ij} \nonumber.

The type of average values is a complex number, while that of the
deviation is a real number. Since the initial values of all variational
parameters are specified at the beginning of the calculation, the
calculation of physical quantities is done by using this file file.
Here, \*\*\* is the header indicated by ``CParaFileHead`` in ``ModPara``
file.

Output files for variational parameters at each steps (xxx\_var\_yyy.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

The average and deviation values of variational parameters and the
energy optimized by the SR method are postscripted by the order same as
$$$\_opt.dat file (the deviation is always outputted as 0). Here, xxx is
the header indicated by ``CDataFileHead`` in ``ModPara`` file and yyy is
a number given by
``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp``,
where both ``NDataIdxStart`` and ``NDataQtySmp`` are defined in
``ModPara`` file.

Output file for gutzwiller factors
(\*\*\*\_gutzwiller\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

The optimized Gutzwiller factors by SR method are outputted. The file
format is same as the ``InGutzwiller`` file defined in Sec.
:ref:`InputParam`.

Output file for jastrow factors
(\*\*\*\_jastrow\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~

The optimized Jastrow factors by SR method are outputted. The file
format is same as the ``InJastrow`` file defined in Sec.
:ref:`InputParam`.

Output file for doublonHolon 2-site factors
(\*\*\*\_doublonHolon2site\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

The optimized 2-site doublon-holon correlation factors by SR method are
outputted. The file format is same as the ``InDH2`` file defined in Sec.
:ref:`InputParam`.

Output file for doublonHolon 4-site factors
(\*\*\*\_doublonHolon4site\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

The optimized 4-site doublon-holon correlation factors by SR method are
outputted. The file format is same as the ``InDH4`` file defined in Sec.
:ref:`InputParam`.

Output file for pair orbitals
(\*\*\*\_orbital\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~

The optimized pair orbitals by SR method are outputted. The file format
is same as the ``InOrbital`` file defined in Sec. :ref:`InputParam`.

xxx\_out\_yyy.dat
~~~~~~~~~~~~~~~~~

The calculation information at each bins are outputted in the order:

.. math::

   \langle H \rangle, \langle H^2 \rangle,
   \frac{\langle H^2 \rangle- \langle H \rangle^2 }{\langle H \rangle^2},
   \langle S^z \rangle, \langle (S^z)^2 \rangle
   \nonumber.

The type of :math:`\langle H \rangle` is a complex number, and that of
the others is a real number. Here, xxx is the header indicated by
``CDataFileHead`` in ``ModPara`` file and yyy is a number given by
``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp``,
where both ``NDataIdxStart`` and ``NDataQtySmp`` are defined in
``ModPara`` file. An example of outputted file is shown as follows.

::

    1.151983765704212992e+01  8.124622418360909482e-01  \
    1.619082955438887268e+02  2.019905203939084959e-01 
    1.288482613817423150e+01  5.006903733262847433e-01  
    1.972000325276957824e+02  1.824505193695792893e-01
    1.308897206011880421e+01  5.701244886956570168e-01  \
    2.072610167083121837e+02  2.029162857569105916e-01
    ...

xxx\_CalcTimer.dat 
~~~~~~~~~~~~~~~~~~~

After finishing calculation, the processing time is outputted in the
order of the name, the number assigned by the process and the seconds at
each processes. An example of outputted file is shown as follows.

::

    All                         [0]     15.90724
    Initialization              [1]      0.04357
      read options             [10]      0.00012
      ReadDefFile              [11]      0.00082
      SetMemory                [12]      0.00002
      InitParameter            [13]      0.03026
    VMCParaOpt                  [2]     15.86367
      VMCMakeSample             [3]     12.85650
    ...

xxx\_time\_zzz.dat 
~~~~~~~~~~~~~~~~~~~

The calculation information at each bins are outputted in the order of
the sampling number, the acceptance ratio for hopping and exchange term
(acc\_hopp, acc\_ex), trial numbers to update for hopping and exchange
term (n\_hopp, n\_ex) and the time stamp. Here, xxx is the header
indicated by ``CDataFileHead`` in ``ModPara`` file and zzz is a number
given by ``NDataIdxStart`` in ``ModPara``. An example of outputted file
is shown as follows.

::

    00000  acc_hop acc_ex  n_hop    n_ex     : Mon Jul 25 14:03:29 2016
    00001  0.59688 0.00000 320      0        : Mon Jul 25 14:03:30 2016
    00002  0.47727 0.00000 176      0        : Mon Jul 25 14:03:30 2016
    00003  0.50000 0.00000 176      0        : Mon Jul 25 14:03:30 2016
    00004  0.49432 0.00000 176      0        : Mon Jul 25 14:03:30 2016
    00005  0.57386 0.00000 176      0        : Mon Jul 25 14:03:30 2016
    00006  0.55114 0.00000 176      0        : Mon Jul 25 14:03:30 2016    
    …

xxx\_cisajs\_yyy.dat 
~~~~~~~~~~~~~~~~~~~~~

This file is the outputted files for one-body Green’s function
:math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle`. The target
components are set in the input file with the keyword "OneBodyG". Here,
xxx is the header indicated by ``CDataFileHead`` in ``ModPara`` file and
yyy is a number given by
``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp``,
where both ``NDataIdxStart`` and ``NDataQtySmp`` are defined in
``ModPara`` file.

An example of the file format is as follows.

::

        0    0    0    0 0.4452776740 0.0000000000
        0    1    0    1 0.4452776740 0.0000000000
        1    0    1    0 0.5000000000 0.0000000000
        1    1    1    1 0.5000000000 0.0000000000
        2    0    2    0 0.4452776740 0.0000000000
        2    1    2    1 0.4452776740 0.0000000000
        3    0    3    0 0.5000000000 0.0000000000
        3    1    3    1 0.5000000000 0.0000000000
        ...

File format
^^^^^^^^^^^

-  [int01]  [int02]  [int03]  [int04]  [double01]  [double02]

Parameters
^^^^^^^^^^

-  [int01], [int03]

   **Type :** Int

   **Description :** The integer of the site number.
   [int01] and [int03] show the
   :math:`i` and :math:`j` site numbers, respectively.

-  [int02], [int04]

   **Type :** Int

   | **Description :** The integer of the spin index:
   | 0: Up-spin
   | 1: Down-spin.
   | [int02] and [int04] show
     :math:`\sigma_1` and :math:`\sigma_2`, respectively.

-  [double01], [double02]

   **Type :** Double

   | **Description :** The value of
     :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle`.
   | [double01] and [double02]
     show the real and imaginary part of
     :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle`,
     respectively.

xxx\_cisajscktalt\_yyy.dat 
~~~~~~~~~~~~~~~~~~~~~~~~~~~

This file is the outputted files for the two-body Green’s function
:math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle`.
The target components are set in the input file with the keyword
"TwoBodyG". Here, xxx is the header indicated by ``CDataFileHead`` in
``ModPara`` file and yyy is a number given by
``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp``,
where both ``NDataIdxStart`` and ``NDataQtySmp`` are defined in
``ModPara`` file. An example of the file format is as follows.

::

        0    0    0    0    0    0    0    0 0.4452776740 0.0000000000
        0    0    0    0    0    1    0    1 0.1843355815 0.0000000000
        0    0    0    0    1    0    1    0 0.1812412105 0.0000000000
        0    0    0    0    1    1    1    1 0.2640364635 0.0000000000
        0    0    0    0    2    0    2    0 0.0279690007 0.0000000000
        0    0    0    0    2    1    2    1 0.2009271524 0.0000000000
        0    0    0    0    3    0    3    0 0.2512810778 0.0000000000
        0    0    0    0    3    1    3    1 0.1939965962 0.0000000000
        ...

File format
^^^^^^^^^^^

-  [int01]  [int02]  [int03]  [int04]  [int05]  [int06]  [int07]  [int08]  [double01]  [double02].

Parameters
^^^^^^^^^^

-  [int01],
   [int03],[int05],
   [int07]

   **Type :** Int

   **Description :** The integer of the site number.
   [int01], [int03],
   [int05], and [int07] show the
   :math:`i`, :math:`j`, :math:`k`, and :math:`l` site numbers,
   respectively.

-  [int02],
   [int04],[int06],
   [int08]

   **Type :** Int

   **Description :** The integer of the spin index:

   0: Up-spin

   1: Down-spin.

   [int02], [int04],
   [int06], and [int08] show
   :math:`\sigma_1`, :math:`\sigma_2`, :math:`\sigma_3`, and
   :math:`\sigma_4`, respectively.

-  [double01], [double02]

   **Type :** Double

   **Description :** The value of
   :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle`.
   [double01] and [double02]
   show the real and imaginary part of
   :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle`,
   respectively.

xxx\_ls\_out\_yyy.dat 
~~~~~~~~~~~~~~~~~~~~~~

This file is the outputted files for :math:`\langle H \rangle`,
:math:`\langle H^2\rangle`, and the optimized parameter :math:`\alpha`
obtained by Power Lanczos method. This file is outputted when
``NVMCCalMode`` = 1, ``NLanczosmode`` = 1 or 2 are set in ``ModPara``
file. Here, xxx is the header indicated by ``CDataFileHead`` in
``ModPara`` file and yyy is a number given by
``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp``,
where both ``NDataIdxStart`` and ``NDataQtySmp`` are defined in
``ModPara`` file.

xxx\_ls\_cisajs\_yyy.dat 
~~~~~~~~~~~~~~~~~~~~~~~~~

This file is the outputted files for one-body Green’s function
:math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle` obtained by
Power Lanczos method. The file format is same as the
xxx\_cisajs\_yyy.dat file. This file is outputted when ``NVMCCalMode`` =
1, ``NLanczosmode`` = 2 are set in ``ModPara`` file.

xxx\_ls\_cisajscktalt\_yyy.dat 
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

This file is the outputted files for the two-body Green’s function
:math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle`
obtained by Power Lanczos method. The file format is same as the
xxx\_cisajscktalt\_yyy.dat file. This file is outputted when
``NVMCCalMode`` = 1, ``NLanczosmode`` = 2 are set in ``ModPara`` file.



==> anc/dvmc/doc/en/spell_check.sh <==
sphinx-build -b spelling -d _build/doctrees . _build_spelling


==> anc/dvmc/doc/en/spelling_wordlist.txt <==
bd
ba
fd
yoshimi
bd
ba
fd
ccf
fe
Hidetoshi
Nishimori
Daisuke
Tahara
Lanczos
diagonalization
ver
Yuichi
Motoyama
Yasuyuki
Kato
Takeo
Hoshi
Tomohiro
Sogabe
Krylov
Bogoliubov
doi
JPSJ
subdiagonal
Mersenne
dSFMT
Iwanami
ies
Shoten
Sugiura
Shimizu
wavefunctions
wavefunction
mTPQ
Lett
Takahiro
Misawa
CalcType
CalcModel
Hund
Ising
CalcMod
ModPara
LocSpin
xxx
Kondo
dat
isite
tmp
idim
mem
Flct
doublon
stp
TMcomponents
TimeKeeper
EigenVector
TPQ
spni
spnj
cisajs
OneBodyG
eigen
cisajscktalt
TwoBodyG
eigenvec
Sz
eigenvetor
Nup
Ndown
recalcvec
tmpvec
onsite
Kagome
Offsite
hoppings
offdiagonal
Yamamoto
Zhang
Fujiwara
LOBCG
BiCG
eigenenergy
Eqn
GC
Yamaji
Knyazev
Yamada
Imamura
Machida
OpenMP
MPI
sdry
mpirun
mpiexec
HPhi
gz
sekirei
maki
fortran
CMake
gcc
hamiltonians
Mitsuaki
Kawamura
Kazuyoshi
Youhei
Todo
Naoki
Kawashima
diagonalizations
Dzyaloshinskii
Moriya
Kitaev
Dagotto
Imada
Takahashi
Jaklič
Prelovšek
Raedt
Nomura
Kurita
Arita
namelist
locspn
zTrans
zInterall
greenone
greentwo
antiferromagnetic
eigenenergies
zvo
eigennumber
indices
Acknowledgement
Sugihara
Murota
http
titech
www
jp
nishimori
titpack
html
hiroshima
SFMT
sz
offsite
modpara
DynamicalGreen
countings
Frommer
calcmod
mVMC
Shinaoka
Moyuru
Ryui
Kaneko
Calro
Pfaffian
Hartree
Fock
vmcdry
holon
Defs
Gutzwiller
legendre
coulombintra
coulombinter
hund
jastrow
OrbitalAntiParallel
orbitalidx
qptransidx
Brillouine
corplot
splot
gnuplot
vmc
zqp
kpoint
gp
Satoshi
Ogoe
Kota
Ido
Masatoshi
Kazusyohi
CDataFileHead
yyy
zzz
doublonHolon
CalcTimer
postscripted
acc
hopp
grandcanonical
trianguler
kagome
Sublattice
bogoliubov
intel
cmake
Wannier
Downfolding
downfolded
Kohn
downfold
pseudopotential
sublattice
Malkov
mvmc
gutzwiller
Malkov
Montecarlo
unconserved
gauge
nd



==> anc/dvmc/doc/en/standard.rst <==
.. include:: ../bib/ref.txt

.. _HOwToStandard:
             
Input files for Standard mode
=============================

An example of input file for the standard mode is shown below:

::

    W = 2
    L = 4
    model = "spin"

    lattice = "triangular lattice"
    //mu = 1.0
    // t = -1.0
    // t' = -0.5
    // U = 8.0
    //V = 4.0
    //V'=2.0
    J = -1.0
    J'=-0.5
    // nelec = 8

**Basic rules for input files**

-  In each line, there is a set of a keyword (before an " ``=``") and a
   parameter(after an " ``=``"); they are separated by " ``=``".

-  You can describe keywords in a random order.

-  Empty lines and lines beginning in a "``//``"(comment outs) are
   skipped.

-  Upper- and lowercase are not distinguished. Double quotes and blanks
   are ignored.

-  There are three kinds of parameters.
      
   1. Parameters that must be specified (if not, ``vmcdry.out`` will
      stop with error messages),

   2. Parameters that is not necessary be specified (if not, default
      values are used),

   3. Parameters that must not be specified (if specified,
      ``vmcdry.out`` will stop with error messages).

   An example of 3 is transfer :math:`t` for the Heisenberg spin
   system. If you choose "model=spin", you should not specify
   ":math:`t`".

We explain each keywords as follows:

Parameters about the kind of a calculation
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

-  ``model``

   **Type :** String (Choose from ``"Fermion Hubbard"``, ``"Spin"``,
   ``"Kondo Lattice"`` , ``"Fermion HubbardGC"``, ``"SpinGC"``,
   ``"Kondo LatticeGC"`` )  [1]_

   **Description :** The target model is specified with this parameter;
   ``"Fermion Hubbard"`` denotes the canonical ensemble of the Fermion
   in the Hubbard model

   .. math::
      :label: hubbard

      \begin{aligned}
      H = -\mu \sum_{i \sigma} c^\dagger_{i \sigma} c_{i \sigma} 
      - \sum_{i \neq j \sigma} t_{i j} c^\dagger_{i \sigma} c_{j \sigma} 
      + \sum_{i} U n_{i \uparrow} n_{i \downarrow}
      + \sum_{i \neq j} V_{i j} n_{i} n_{j},
      \end{aligned}

   ``"Spin"`` denotes canonical ensemble in the Spin
   model( :math:`\{\sigma_1, \sigma_2\}={x, y, z}`)

   .. math::
      :label: spin

      \begin{aligned}
      H &= -h \sum_{i} S_{i z} - \Gamma \sum_{i} S_{i x} + D \sum_{i} S_{i z} S_{i z}
      \nonumber \\
      &+ \sum_{i j, \sigma_1}J_{i j \sigma_1} S_{i \sigma_1} S_{j \sigma_1}+ \sum_{i j, \sigma_1 \neq \sigma_2} J_{i j \sigma_1 \sigma_2} S_{i \sigma_1} S_{j \sigma_2} ,
      \end{aligned}

   ``"Kondo Lattice"`` denotes canonical ensemble in the Kondo lattice
   model

   .. math::
      :label: kondo

      \begin{aligned}
      H = - \mu \sum_{i \sigma} c^\dagger_{i \sigma} c_{i \sigma} 
      - t \sum_{\langle i j \rangle \sigma} c^\dagger_{i \sigma} c_{j \sigma} 
      + \frac{J}{2} \sum_{i} \left\{
      S_{i}^{+} c_{i \downarrow}^\dagger c_{i \uparrow}
      + S_{i}^{-} c_{i \uparrow}^\dagger c_{i \downarrow}
      + S_{i z} (n_{i \uparrow} - n_{i \downarrow})
      \right\}.
      \end{aligned}

   ``"Fermion HubbardGC"``, ``"SpinGC"``, and ``"Kondo LatticeGC"``
   indicate the :math:`S_z`-unconserved Fermion in the Hubbard model
   [Eqn. :eq:`hubbard` ], the :math:`S_z`-unconserved Spin model
   [Eqn. :eq:`spin` ], and the :math:`S_z`-unconserved Kondo
   lattice model [Eqn. :eq:`kondo` ], respectively. Note: Although
   these flags has a word "GC"(=grandcanonical), the number of electrons
   are conserved in these system.

-  ``lattice``

   **Type :** String (Choose from ``"Chain Lattice"``,
   ``"Square Lattice"``, ``"Triangular Lattice"``,
   ``"Honeycomb Lattice"``, ``"Kagome"``, ``"Ladder"``)

   **Description :** The lattice shape is specified with this parameter;
   above words denote the one dimensional chain lattice (Fig.
   :num:`latticepng` (a)), the two dimensional square lattice
   (Fig. :num:`latticepng` (b)), the two dimensional triangular
   lattice (Fig. :num:`latticepng` (c)), the two dimensional
   anisotropic honeycomb lattice (Fig. :num:`honeycombpng` ), the
   Kagome Lattice(Fig. :num:`kagomepng` ), and the ladder lattice (Fig.
   :num:`ladderpng` ), respectively.

   .. _latticepng:
   
   .. figure:: ../figs/chap04_1_lattice.png
      :width: 15.00000cm

      Schematic illustration of (a) one dimensional chain lattice, (b)
      two dimensional square lattice, and (c) two dimensional triangular
      lattice. They have :math:`t`, :math:`V`, and :math:`J` as a
      nearest neighbor hopping, an offsite Coulomb integral, and a
      spin-coupling constant, respectively (magenta solid lines); They
      also have :math:`t'`, :math:`V'`, and :math:`J'` as a next nearest
      neighbor hopping, offsite Coulomb integral, and spin-coupling
      constant, respectively (green dashed line). 

   .. _honeycombpng:

   .. figure:: ../figs/chap04_1_honeycomb.png
      :width: 15.00000cm

      Schematic illustration of the anisotropic honeycomb lattice. The
      nearest neighbor hopping integral, spin coupling, offsite Coulomb
      integral depend on the bond direction. Those between second
      nearest neighbor sites are not supported. 

   .. _kagomepng:

   .. figure:: ../figs/kagome.png
      :width: 10.00000cm

      Schematic illustration of the Kagome lattice. 

   .. _ladderpng:

   .. figure:: ../figs/ladder.png
      :width: 10.00000cm

      Schematic illustration of the ladder lattice.

Parameters for the lattice
~~~~~~~~~~~~~~~~~~~~~~~~~~

Chain lattice
^^^^^^^^^^^^^

Fig. :num:`latticepng` (a)

-  ``L``

   **Type :** Integer

   **Description :** The length of the chain is specified with this
   parameter.

Ladder lattice
^^^^^^^^^^^^^^

Fig. :num:`ladderpng`

-  ``L``

   **Type :** Integer

   **Description :** The length of the ladder is specified with this
   parameter.

-  ``W``

   **Type :** Integer

   **Description :** The number of the ladder is specified with this
   parameter.

   .. _unitlatticepng:

   .. figure:: ../figs/chap04_1_unitlattice.png
      :width: 15.00000cm

      The shape of the numerical cell when
      :math:`{\vec a}_0 = (6, 2), {\vec a}_1 = (2, 4)` in the triangular
      lattice. The region surrounded by :math:`{\vec a}_0` (Magenta dashed
      arrow) and :math:`{\vec a}_1` (Green dashed arrow) becomes the cell
      to be calculated (20 sites). 

Square lattice , Triangular lattice, Honeycomb lattice, Kagome lattice
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

Square lattice [Fig. :num:`latticepng` (b)], Triangular lattice[Fig. :num:`latticepng` (c)], Honeycomb lattice(Fig. :num:`honeycombpng` ), Kagome lattice(Fig. :num:`kagomepng` )

In these lattices, we can specify the shape of the numerical cell by
using the following two methods.

-  ``W``, ``L``

   **Type :** Integer

   **Description :** The alignment of original unit cells (dashed black
   lines in Figs. :num:`latticepng`  - :num:`kagomepng` ) is
   specified with these parameter.

-  ``a0W``, ``a0L``, ``a1W``, ``a1L``

   **Type :** Integer

   **Description :** We can specify two vectors
   (:math:`{\vec a}_0, {\vec a}_1`) that surrounds the numerical cell
   (Fig. :num:`unitlatticepng` ). These vectors should be
   specified in the Fractional coordinate.

If we use both of these method, ``vmcdry.out`` stops.

We can check the shape of the numerical cell by using a file
``lattice.gp`` (only for square, trianguler, honeycomb, and kagome
lattice) which is written in the Standard mode. This file can be read by
``gnuplot`` as follows:

.. code-block:: bash

   $ gnuplot lattice.gp

Sublattice
~~~~~~~~~~

By using the following parameters, we can force the pair-orbital
symmetrical to the translation of the sublattice.

-  ``a0Wsub``, ``a0Lsub``, ``a1Wsub``, ``a1Lsub``, ``Wsub``, ``Lsub``

   **Type :** Positive integer. In the default setting, ``a0Wsub=a0W``,
   ``a0Lsub=a0L``, ``a1Wsub=a1W``, ``a1Lsub=a1L``, ``Wsub=W``, and
   ``Lsub=L``. Namely, there is no sublattice.

   **Description :** We can specify these parameter as we specify
   ``a0W``, ``a0L``, ``a1W``, ``a1L``, ``W``, ``L``. If the sublattice
   is incommensurate with the original lattice, ``vmcdry.out`` stops.

Parameters for the Hamiltonian
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

A default value is set as :math:`0` unless a specific value is not
defined in a description. Table [table\_interactions] shows the
parameters for each models. In the case of a complex type, a file format
is " *a real part, an imaginary part* " while in the case of a real
type, only " *a real part* ".

Local terms
^^^^^^^^^^^

-  ``mu``

   **Type :** Real

   **Description :** (Hubbard and Kondo lattice model) The chemical
   potential :math:`\mu` (including the site potential) is specified
   with this parameter.

-  ``U``

   **Type :** Real

   **Description :** (Hubbard and Kondo lattice model) The onsite
   Coulomb integral :math:`U` is specified with this parameter.

-  ``Jx``, ``Jy``, ``Jz``, ``Jxy``, ``Jyx``, ``Jxz``, ``Jzx``, ``Jyz``,
   ``Jzy``

   **Type :** Real

   **Description :** (Kondo lattice model) The spin-coupling constant
   between the valence and the local electrons is specified with this
   parameter. If the exchange coupling ``J`` is specified in the input
   file, instead of ``Jx, Jy, Jz``, the diagonal exchange couplings,
   ``Jx, Jy, Jz``, are set as ``Jx = Jy = Jz = J``. When both the set of
   exchange couplings (``Jx``, ``Jy``, ``Jz``) and the exchange coupling
   ``J`` are specified in the input file, ``vmcdry.out`` will stop.

-  ``h``, ``Gamma``, ``D``

   **Type :** Real

   **Description :** (Spin model) The longitudinal magnetic field,
   transverse magnetic field, and the single-site anisotropy parameter
   are specified with these parameters. The single-site anisotropy
   parameter is not available for ``model=SpinGCBoost``.

The non-local terms described below should be specified in different
ways depending on the lattice structure: For ``lattice=Ladder``, the
non-local terms are specified in the different way from
``lattice=Chain Lattice``, ``Square Lattice``, ``Triangular Lattice``,
``Honeycomb Lattice``, ``Kagome``. Below, the available parameters for
each lattice are shown in Table [table\_interactions].

================================ ======== ========= ============= ========= ====== ======
Interactions                     1D chain 2D square 2D triangular Honeycomb Kagome Ladder
================================ ======== ========= ============= ========= ====== ======
``J``, ``t``, ``V`` (simplified) OK       OK        OK            OK        OK     NG                       
``J'``, ``t'``, ``V'``           OK       OK        OK            OK        OK     NG                       
``J0``, ``t0``, ``V0``           OK       OK        OK            OK        OK     OK           
``J1``, ``t1``, ``V1``           NG       OK        OK            OK        OK     OK           
``J2``, ``t2``, ``V2``           NG       NG        OK            OK        OK     OK           
``J1'``, ``t1'``, ``V1'``        NG       NG        NG            NG        NG     OK           
``J2'``, ``t2'``, ``V2'``        NG       NG        NG            NG        NG     OK           
================================ ======== ========= ============= ========= ====== ======

Table: Interactions for each models defined in an input file. We can
define spin couplings as matrix format.

Non-local terms for Ladder lattice
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

Fig. :num:`ladderpng`

-  ``t0``, ``t1``, ``t1'``, ``t2``, ``t2'``

   **Type :** Complex

   **Description :** (Hubbard and Kondo lattice model) Hopping integrals
   in the ladder lattice (See Fig. :num:`ladderpng` ) is specified with this
   parameter.

-  ``V0``, ``V1``, ``V1'``, ``V2``, ``V2'``

   **Type :** Real

   **Description :** (Hubbard and Kondo lattice model) Offsite Coulomb
   integrals on the ladder lattice (Fig. :num:`honeycombpng`  are
   specified with these parameters.

-  ``J0x``, ``J0y``, ``J0z``, ``J0xy``, ``J0yx``, ``J0xz``, ``J0zx``,
   ``J0yz``, ``J0zy``

-  ``J1x``, ``J1y``, ``J1z``, ``J1xy``, ``J1yx``, ``J1xz``, ``J1zx``,
   ``J1yz``, ``J1zy``

-  ``J1'x``, ``J1'y``, ``J1'z``, ``J1'xy``, ``J1'yx``, ``J1'xz``,
   ``J1'zx``, ``J1'yz``, ``J1'zy``

-  ``J2x``, ``J2y``, ``J2z``, ``J2xy``, ``J2yx``, ``J2xz``, ``J2zx``,
   ``J2yz``, ``J2zy``

-  ``J2'x``, ``J2'y``, ``J2'z``, ``J2'xy``, ``J2'yx``, ``J2'xz``,
   ``J2'zx``, ``J2'yz``, ``J2'zy``

   **Type :** Real

   **Description :** (Spin model) Spin-coupling constants in the ladder
   lattice (See Fig. :num:`ladderpng` ) are specified with these parameter.
   If the simplified parameter ``J0`` is specified in the input file
   instead of the diagonal couplings, ``J0x, J0y, J0z``, these diagonal
   couplings are set as ``J0x = J0y = J0z = J0``. If both ``J0`` and the
   set of the couplings (``J0x, J0y, J0z``) are specified,
   ``vmcdry.out`` will stop. The above rules are also valid for the
   simplified parameters, ``J1``, ``J1'``, ``J2``, and ``J2'``.

Non-local terms for other than Ladder
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

Figs. :num:`latticepng` , :num:`honeycombpng` , :num:`kagomepng`

-  ``t0``, ``t1``, ``t2``

   **Type :** Complex

   **Description :** (Hubbard and Kondo lattice model) Nearest neighbor
   hoppings for each direction (See Figs.
   :num:`latticepng` -:num:`kagomepng` . These bonds are depicted
   with different line styles.) are specified with these parameter. If
   there is no bond dependence of the nearest-neighbor hoppings, the
   simplified parameter ``t`` is available to specify ``t0``, ``t1``,
   and ``t2`` as ``t0 = t1 = t2 = t``. If both ``t`` and the set of the
   hoppings (``t0``, ``t1``, ``t2``) are specified, ``vmcdry.out`` will
   stop.

-  ``V0``, ``V1``, ``V2``

   **Type :** Real

   **Description :** (Hubbard and Kondo lattice model) Nearest-neighbor
   offsite Coulomb integrals :math:`V` for each direction (See Figs.
   :num:`latticepng` -:num:`kagomepng` . These bonds are depicted
   with different line styles.) are specified with these parameters. If
   there is no bond dependence of the nearest-neighbor offsite Coulomb
   integrals, the simplified parameter ``V`` is available to specify
   ``V0``, ``V1``, and ``V2`` as ``V0 = V1 = V2 = V``. If both ``V`` and
   the set of the Coulomb integrals (``V0``, ``V1``, ``V2``) are
   specified, ``vmcdry.out`` will stop.

-  ``J0x``, ``J0y``, ``J0z``, ``J0xy``, ``J0yx``, ``J0xz``, ``J0zx``,
   ``J0yz``, ``J0zy``

-  ``J1x``, ``J1y``, ``J1z``, ``J1xy``, ``J1yx``, ``J1xz``, ``J1zx``,
   ``J1yz``, ``J1zy``

-  ``J2x``, ``J2y``, ``J2z``, ``J2xy``, ``J2yx``, ``J2xz``, ``J2zx``,
   ``J2yz``, ``J2zy``

   **Type :** Real

   **Description :** (Spin model) Nearest-neighbor exchange couplings
   for each direction are specified with thees parameters. If the
   simplified parameter ``J0`` is specified, instead of
   ``J0x, J0y, J0z``, the exchange couplings, ``J0x, J0y, J0z``, are set
   as ``J0x = J0y = J0z = J0``. If both ``J0`` and the set of the
   exchange couplings (``J0x, J0y, J0z``) are specified, ``vmcdry.out``
   will stop. The above rules are valid for ``J1`` and ``J2``.

   If there is no bond dependence of the nearest-neighbor exchange
   couplings, the simplified parameters, ``Jx``, ``Jy``, ``Jz``,
   ``Jxy``, ``Jyx``, ``Jxz``, ``Jzx``, ``Jyz``, ``Jzy``, are available
   to specify the exchange couplings for every bond as
   ``J0x = J1x = J2x = Jx``. If any simplified parameter
   (``Jx`` :math:`\sim` ``Jzy``) is specified in addition to its
   counter parts (``J0x`` :math:`\sim` ``J2zy``), ``vmcdry.out`` will
   stop. Below, examples of parameter sets for nearest-neighbor exchange
   couplings are shown.

   -  If there are no bond-dependent, no anisotropic and offdiagonal
      exchange couplings (such as :math:`J_{x y}`), please specify ``J``
      in the input file.

   -  If there are no bond-dependent and offdiagonal exchange couplings
      but are anisotropic couplings, please specify the non-zero
      couplings in the diagonal parameters, ``Jx, Jy, Jz``.

   -  If there are no bond-dependent exchange couplings but are
      anisotropic and offdiagonal exchange couplings, please specify the
      non-zero couplings in the nine parameters,
      ``Jx, Jy, Jz, Jxy, Jyz, Jxz, Jyx, Jzy, Jzx``.

   -  If there are no anisotropic and offdiagonal exchange couplings,
      but are bond-dependent couplings, please specify the non-zero
      couplings in the three parameters, ``J0, J1, J2``.

   -  If there are no anisotropic exchange couplings, but are
      bond-dependent and offdiagonal couplings, please specify the
      non-zero couplings in the nine parameters,
      ``J0x, J0y, J0z, J1x, J1y, J1z, J2x, J2y, J2z``.

   -  If there are bond-dependent, anisotropic and offdiagonal exchange
      couplings, please specify the non-zero couplings in the
      twenty-seven parameters from ``J0x`` to ``J2zy``.

-  ``t'``

   **Type :** Complex

   **Description :** (Hubbard and Kondo lattice model) Nearest neighbor
   hoppings for each direction (See Figs.
   :num:`latticepng` -:num:`kagomepng` ) are specified with these
   parameter.

-  ``V'``

   **Type :** Real

   **Description :** (Hubbard and Kondo lattice model) Nearest
   neighbor-offsite Coulomb integrals :math:`V` for each direction (See
   Figs. :num:`latticepng` -:num:`kagomepng` ) are specified with
   these parameters.

-  ``J'x``, ``J'y``, ``J'z``, ``J'xy``, ``J'yx``, ``J'xz``, ``J'zx``,
   ``J'yz``, ``J'zy``

   **Type :** Real

   **Description :** (Spin model) Second nearest-neighbor exchange
   couplings are specified. However, for ``lattice = Honeycomb Lattice``
   and ``lattice = Kagome`` with ``model=SpinGCBoost``, the second
   nearest-neighbor exchange couplings are not available in the
   :math:`Standard` mode. If the simplified parameter ``J'`` is
   specified, instead of ``J'x, J'y, J'z``, the exchange couplings are
   set as ``J'x = J'y = J'z = J'``. If both ``J'`` and the set of the
   couplings (``J'x, J'y, J'z``), ``vmcdry.out`` will stop.

-  ``phase0``, ``phase1``

   **Type :** Double (``0.0`` as defaults)

   **Description :** We can specify the phase for the hopping through
   the cell boundary with these parameter (unit: degree). These factors
   for the :math:`\vec{a}_0` direction and the :math:`\vec{a}_1`
   direction can be specified independently. For the one-dimensional
   system, only ``phase0`` can be used. For example, a fopping from
   :math:`i`-th site to :math:`j`-th site through the cell boundary with
   the positive direction becomes as

   .. math::

      \begin{aligned}
      \exp(i \times {\rm phase0}\times\pi/180) \times t {\hat c}_{j \sigma}^\dagger {\hat c}_{i \sigma}
      + \exp(-i \times {\rm phase0}\times\pi/180) \times t^* {\hat c}_{i \sigma}^\dagger {\hat c}_{j \sigma}
      \end{aligned}

Parameters for the numerical condition
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

-  ``nelec``

   **Type :** int-type (must be specified)

   **Description :** The number of itinerant electrons. It is the sum of
   the :math:`\uparrow` and :math:`\downarrow` electrons.

-  ``NVMCCalMode``

   **Type :** int-type (default value: 0)

   **Description :** [0] Optimization of variational parameters, [1]
   Calculation of one body and two body Green’s functions.

-  ``NDataIdxStart``

   **Type :** int-type (default value: 1)

   **Description :** An integer for numbering of output files. For
   ``NVMCCalMode`` = 0 , ``NDataIdxStart`` is added at the end of the
   output files. For ``NVMCCalMode`` = 1, the files are outputted with
   the number from ``NDataIdxStart`` to
   ``NDataIdxStart`` + ``NDataQtySmp``-1.

-  ``NDataQtySmp``

   **Type :** int-type (default value: 1)

   **Description :** The set number for outputted files (only used for
   ``NVMCCalMode`` = 1).

-  ``NSPGaussLeg``

   **Type :** int-type (Positive integer, default value is 8 for
   ``2Sz=0``)

   **Description :** The mesh number for the Gauss-legendre quadrature
   about :math:`\beta` integration (:math:`S_y` rotation) for the spin
   quantum-number projection in actual numerical calculation.

-  ``NSPStot``

   **Type :** int-type ( greater equal 0, default value is 0 for
   ``2Sz=0``)

   **Description :** The total spin quantum-number.

-  ``2Sz``

   **Type :** int-type ( greater equal 0, default value is 0)

   **Description :** The spin quantum-number :math:`S_z`.

-  ``NMPTrans``

   **Type :** int-type (Positive integer. Default ``1``)

   **Description :** The number of the momentum and lattice
   translational quantum-number projection. In the case of not to apply
   the projection, this value must be set as 1.

-  ``NSROptItrStep``

   **Type :** int-type (Positive integer, default value: 1000)

   **Description :** The whole step number to optimize variational
   parameters by SR method. Only used for ``NVMCCalMode`` =0.

-  ``NSROptItrSmp``

   **Type :** int-type (Positive integer, default value:
   ``NSROptItrStep``/10)

   **Description :** In the ``NSROptItrStep`` step, the average values
   of the each variational parameters at the ``NSROptItrStep`` step are
   adopted as the optimized values. Only used for ``NVMCCalMode`` =0.

-  ``DSROptRedCut``

   **Type :** double-type (default value: 0.001)

   **Description :** The stabilized factor for the SR method by
   truncation of redundant directions corresponding to
   :math:`\varepsilon_{\rm wf}` in the ref.
   [Tahara2008_ ].

-  ``DSROptStaDel``

   **Type :** double-type (default value: 0.02)

   **Description :** The stabilized factor for the SR method by
   modifying diagonal elements in the overwrap matrix corresponding to
   :math:`\varepsilon` in the ref. [Tahara2008_ ].

-  ``DSROptStepDt``

   **Type :** double-type (default value: 0.02)

   **Description :** The time step using in the SR method.

-  ``NVMCWarmUp``

   **Type :** int-type (Positive integer, default value: 10)

   **Description :** Idling number for the Malkov chain Montecarlo
   Methods.

-  ``NVMCInterval``

   **Type :** int-type (Positive integer, default value: 1)

   **Description :** The interval step between samples. The local update
   will be performed ``Nsite`` × ``NVMCInterval`` times.

-  ``NVMCSample``

   **Type :** int-type (Positive integer, default value: 1000)

   **Description :** The sample numbers to calculate the expected
   values.

-  ``NExUpdatePath``

   **Type :** int-type (Positive integer)

   **Description :** The option for local update about exchange terms.
   0: not update, 1: update. The default value is set as 1 when the
   local spin exists, otherwise 0.

-  ``RndSeed``

   **Type :** int-type (default value: 123456789)

   **Description :** The initial seed of generating random number. For
   MPI parallelization, the initial seeds are given by ``RndSeed`` +my
   rank+1 at each ranks.

-  ``NSplitSize``

   **Type :** int-type (Positive integer, default value: 1)

   **Description :** The number of processes of MPI parallelization.

-  ``NStore``

   **Type :** int-type (0 or 1, default value: 1)

   **Description :** The option of applying matrix-matrix product to
   calculate expected values :math:`\langle O_k O_l \rangle` (0: off, 1:
   on). This speeds up calculation but increases the amount of memory
   usage from :math:`O(N_\text{p}^2)` to
   :math:`O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})`, where
   :math:`N_\text{p}` is the number of the variational parameters and
   :math:`N_\text{MCS}` is the number of Monte Carlo sampling.

-  ``NSRCG``

   **Type :** int-type (0 or 1, default value: 0)

   **Description :** The option of solving :math:`Sx=g` in the SR method
   without constructing :math:`S`
   matrix [NeuscammanUmrigarChan_ ]. (0: off, 1: on).
   This reduces the amount of memory usage from
   :math:`O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})` to
   :math:`O(N_\text{p}) + O(N_\text{p}N_\text{MCS})` when
   :math:`N_\text{p} > N_\text{MCS}`.

-  ``ComplexType``

   **Type :** int-type (``0`` or ``1``. Default value is ``0`` for the
   :math:`S_z`-conserved system and ``1`` for the
   :math:`S_z`-unconserved system.)

   **Description :** If it is ``0``, only the real part of the
   variational parameters are optimized. And the real and the imaginary
   part of them are optimized if this parameter is ``1``.

-  ``OutputMode``

   **Type :** Choose from ``"none"``, ``"correlation"``, and ``"full"``
   (``correlation`` as a default)

   **Description :** Indices of correlation functions are specified with
   this keyword. ``"none"`` indicates correlation functions will not
   calculated. When ``outputmode="correlation"``, the correlation
   function supported by the utility ``fourier`` is computed. For more
   details, see the document in ``doc/fourier/``. If ``"full"`` is
   selected, :math:`\langle c_{i \sigma}^{\dagger}c_{j \sigma'} \rangle`
   is computed at all :math:`i, j, \sigma, \sigma'`, and
   :math:`\langle c_{i_1 \sigma}^{\dagger}c_{i_2 \sigma} c_{i_3 \sigma'}^{\dagger}c_{i_4 \sigma'} \rangle`
   is computed at all :math:`i_1, i_2, i_3, i_4, \sigma, \sigma'`.

   In spin system, indices are specified as those on the Bogoliubov
   representation (See [sec\_bogoliubov\_rep]).

-  ``CDataFileHead``

   **Type :** string-type (default : ``"zvo"``)

   **Description :** A header for output files. For example, the output
   filename for one body Green’s function becomes
   " **xxx\_cisajs\_yyy.dat**" (xxx are characters set by
   ``CDataFileHead`` and yyy are numbers given by numbers from
   ``NDataIdxStart`` to ``NDataIdxStart`` + ``NDataQtySmp``).

-  ``CParaFileHead``

   **Type :** string-type (default : ``"zqp"``)

   **Description :** A header for output files of the optimized
   variational parameters. For example, the optimized variational
   parameters are outputted as **zzz\_opt\_yyy.dat** (zzz are characters
   set by ``CParaFileHead`` and yyy are numbers given by numbers from
   ``NDataIdxStart`` to ``NDataIdxStart`` + ``NDataQtySmp`` -1).

.. [1]
   GC=Grand Canonical


==> anc/dvmc/doc/en/start.rst <==
How to use mVMC?
================

Prerequisite
------------

mVMC requires the following packages:

-  C compiler (intel, Fujitsu, GNU, etc. )

-  MPI library

-  Option: ScaLAPACK library (intel MKL, Fujitsu, ATLAS, etc.)

.. note::
   
   **Settings of intel compiler**

   When you use the intel compiler, you can use easily scripts attached to
   the compiler. In the case of the bash in 64 bit OS, write the following
   in your ``~/.bashrc``:

   .. code-block:: bash

      $ source /opt/intel/bin/compilervars.sh intel64

   or

   .. code-block:: bash

      $ source /opt/intel/bin/iccvars.sh intel64
      $ source /opt/intel/mkl/bin/mklvars.sh

   Please read manuals of your compiler/library for more information.

Installation
------------

You can download mVMC in the following place.
https://github.com/issp-center-dev/mVMC/releases

You can obtain the mVMC directory by typing

.. code-block:: bash

   $ tar xzvf mVMC-xxx.tar.gz

There are two kind of procedures to install mVMC.

Using ``mVMCconfig.sh``
~~~~~~~~~~~~~~~~~~~~~~~

Please run ``mVMCconfig.sh`` script in the mVMC directory as follow (for
ISSP system-B "sekirei"):

.. code-block:: bash

   $ bash mVMCconfig.sh sekirei

Then environmental configuration file ``make.sys`` is generated in
``src/`` directory. The command-line argument of ``mVMCconfig.sh`` is as
follows:

-  ``sekirei`` : ISSP system-B "sekirei"

-  ``kei`` : K computer and ISSP system-C "maki"

-  ``intel-openmpi`` : Intel compiler + OpenMPI

-  ``intel-mpich`` : Intel compiler + MPICH2

-  ``intel-intelmpi`` : Intel compiler + IntelMPI

-  ``gcc-openmpi`` : GCC + OpenMPI

-  ``gcc-mpich-mkl`` : GCC + MPICH + MKL

``make.sys`` is as follows (for ISSP-system-B "sekirei"):

.. code-block:: makefile

   CC = mpicc
   F90 = mpif90
   CFLAGS = -O3 -no-prec-div -xHost -qopenmp -Wno-unknown-pragmas
   FFLAGS = -O3 -implicitnone -xHost
   LIBS = -L $(MKLROOT)/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 \
           -lmkl_intel_thread -lmkl_core -lmkl_blacs_sgimpt_lp64 -lpthread -lm
   SFMTFLAGS = -no-ansi-alias -DHAVE_SSE2

We explain macros of this file as:

-  ``CC`` : C compiler (``mpicc``, ``mpifccpx``)

-  ``F90`` : fortran compiler (``ifort``, ``frtpx``)

-  ``Libs`` : Linker option

-  ``CFLAGS`` : C compile option

-  ``FFLAGS`` : fortran compile option

Then you are ready to compile mVMC. Please type

.. code-block:: bash

   $ make mvmc

and obtain ``vmc.out`` and ``vmcdry.out`` in ``src/`` directory; you
should add this directory to the ``$PATH``.

You can make a PATH to mVMC as follows:
``$ export PATH=${PATH}:``\ *mVMC\_top\_directory*\ ``/src/``
If you keep this PATH, you should write above in ``~/.bashrc`` (for
``bash`` as a login shell)

Using ``cmake``
~~~~~~~~~~~~~~~

We can compile mVMC as

.. code-block:: bash

   cd $HOME/build/mvmc
   cmake -DCONFIG=gcc $PathTomvmc
   make

Here, we set a path to mVMC as ``$PathTomvmc`` and to a build directory
as `` $HOME/build/mvmc``. After compilation, ``src`` directory is
constructed below a ``$HOME/build/mvmc`` directory and we obtain an
executable ``vmc.out`` in ``src/`` directory.

In the above example, we compile mVMC by using a gcc compiler. We can
select a compiler by using the following options:

-  ``sekirei`` : ISSP system-B "sekirei"

-  ``fujitsu`` : Fujitsu compiler

-  ``intel`` : Intel compiler + Linux PC

-  ``gcc`` : GCC compiler + Linux PC.

An example of compiling mVMC by using the Intel compiler is shown as
follows:

.. code-block:: bash

   mkdir ./build
   cd ./build
   cmake -DCONFIG=intel ../
   make

After compilation, ``src/`` directory is created below the ``build/`` directory
and an execute ``vmc.out`` in the ``src/`` directory. We can select
ScaLAPACK instead of LAPACK for vmc calculation by adding the following
as the cmake option

::

    -DUSE_SCALAPACK=ON -DSCALAPACK_LIBRARIES="xxx".

Here, xxx is the libraries to use ScaLAPACK. Please note that we must
delete the ``build/`` directory and repeat the above operations when we
change the compiler.

.. note::

   Before using cmake for sekirei, you must type

   .. code-block:: bash

      $ source /home/issp/materiapps/tool/env.sh

   When we type the following in sekirei,

   .. code-block:: bash

      $ cmake -DCONFIG=sekirei ../ -DUSE_SCALAPACK=ON ,

   ``-DSCALAPACK_LIBRARIES`` is automatically set as

   ::

      -DSCALAPACK_LIBRARIES="\${MKLROOT}/lib/intel64 -lmkl_scalapack_lp64 
      -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core
      -lmkl_blacs_sgimpt_lp64".

   When the path to libraries for ScaLAPACK is different in your
   circumstance, please set ``-DSCALAPACK_LIBRARIES`` as the correct path.

Directory structure
-------------------

| When mVMC-xxx.tar.gz is unzipped, the following directory structure is
  composed.
| ├──COPYING
| ├──mVMCconfig.sh
| ├──doc/
| │      ├──bib/
| │      │      ├──elsart-num\_mod.bst
| │      │      └──userguide.bib
| │      ├──figs/
| │      │      ├──\*.pdf
| │      │      └──\*.xbb
| │      ├──fourier/
| │      │      ├──en/
| │      │      ├──figs/
| │      │      └──ja/
| │      ├──jp/
| │      │      └──\*.tex
| │      └──en/
| │             └──\*.tex
| ├──sample/
| │      └──Standard/
| │                  ├──Hubbard/
| │                  │      ├─square/
| │                  │      │      ├──StdFace.def
| │                  │      │      └──reference/
| │                  │      │                 └──\*\*.dat
| │                  │      └─triangular/
| │                  │            └──\ :math:`\cdots`
| │                  ├──Kondo/
| │                  │      └─chain/
| │                  │            └──\ :math:`\cdots`
| │                  └──Spin/
| │                              ├─HeisenbergChain/
| │                              │      └──\ :math:`\cdots`
| │                              ├─HeisenbergSquare/
| │                              │      └──\ :math:`\cdots`
| │                              └─Kagome/
| │                                     └──\ :math:`\cdots`
| ├──src/
| │          ├──mVMC/
| │          │      ├─ \*\*.c
| │          │      └──include/
| │          │              └──\*\*.h
| │          ├──ComplexUHF/
| │          │      ├─ \*\*.c
| │          │      └──include/
| │          │              └──\*\*.h
| │          ├──StdFace/
| │          │       ├──\*\*.c
| │          │       └──\*\*.h
| │          ├──pfapack/
| │          │       ├──makefile\_pfapack
| │          │       └──\*\*.f
| │          └──sfmt/
| │                  ├──makefkie\_sfmt
| │                  ├──\*\*.c
| │                  └──\*\*.h
| └──tool/
|            ├──\*\*.f90
|            └──makefile\_tool

Basic usage
-----------

mVMC works as whether the following two modes:

-  Expert mode

   mVMC supports the arbitrary fermion-/spin-lattice system; we can
   specify the hopping, etc. at each site independently. Although this
   makes us able to specify flexibly the target this requires many
   input-files, and the setup of the calculation is complicated.

-  Standard mode

   For some typical models (such as the Heisenberg model on the square
   lattice), we can start calculation with a few parameters (for
   example, the size of the simulation cell, the common coupling
   parameter). In this case, the input-files for Expert mode are
   automatically generated. Although the number of available systems is
   smaller than that number of Expert mode, the setup of the calculation
   is easier than in Expert mode.

We can calculate by using these modes as follows:

#. Prepare a minimal input file

   You can choose a model (the Heisenberg model, the Hubbard model,
   etc.) and a lattice (the square lattice, the triangular lattice,
   etc.) from ones provided; you can specify some parameters (such as
   the first/second nearest neighbor hopping integrals, the on-site
   Coulomb integral, etc.) for them. The input file format is described
   in :ref:`HowToStandard`.

#. Run

   Run a executable ``vmc.out`` in terminal by specifying the name of
   input file written in previous step (option ``-s`` is required).

   .. code-block:: bash

      $ mpiexec -np number-of-processes Path/vmc.out -s Input-file-name

   When you use a queuing system in workstations or super computers,
   sometimes the number of processes is specified as an argument for the
   job-submitting command. If you need more information, please refer
   manuals for your system.

#. Watch calculation logs

   Log files are outputted in the ``output/`` directory which is
   automatically made in the directory for a calculation scenario. The
   details of output files are shown in :ref:`OutputFile`.

#. Results

   If the calculation is finished normally, the result files are
   outputted in the ``output/`` directory. The details of output files
   are shown in :ref:`OutputFile`.

#. Prepare and run Expert mode

   In the above case, the calculation starts as soon as input files for
   Expert mode are generated. If we only generate files without starting
   the calculation, we can use a executable ``vmcdry.out`` as follows
   (MPI is not used in this step):

   .. code-block:: bash

      $ Path/vmcdry.out Input-file-name

   Then, we can edit generated files by hand and run a executable
   ``vmc.out`` with ``namelist.def`` as an argument (option ``-e`` is
   required) as follows:

   .. code-block:: bash

      $ mpiexec -np number-of-processes Path/vmc.out -e namelist.def

.. note::
      
   **The number of threads for OpenMP**

   If you specify the number of OpenMP threads for mVMC, you should set it
   as follows (in case of 16 threads) before the running:

   .. code-block:: bash

      $ export OMP_NUM_THREADS=16

Printing version ID
-------------------

By using ``-v`` option as follows, you can check which version of mVMC
you are using.

.. code-block:: bash

   $ PATH/vmcdry.out -v
   $ PATH/vmc.out -v


==> anc/dvmc/doc/en/tutorial.rst <==
Tutorial
========

List of sample files
--------------------

There are following tutorials in ``samples/Standard/``.

-  The Hubbard model on the two dimensional square lattice

   (``samples/Standard/Hubbard/square/``)

-  The Hubbard model on the two dimensional triangular lattice

   (``samples/Standard/Hubbard/triangular/``)

-  The one dimensional Kondo chain

   (``samples/Standard/Kondo/chain/``)

-  The one dimensional antiferromagnetic Heisenberg chain

   (``samples/Standard/Spin/HeisenbergChain/HeisenbergChain/``)

-  The antiferromagnetic Heisenberg model on the two dimensional square
   lattice

   (``samples/Standard/Spin/HeisenbergSquare/``)

-  The antiferromagnetic Heisenberg model on the two dimensional Kagome
   lattice

   (``samples/Standard/Spin/Kagome/``)

We can perform these tutorials in the same way. In the following, the
tutorial of the one dimensional antiferromagnetic Heisenberg chain is
shown.

Heisenberg model
----------------

This tutorial should be performed in

::

    sample/Standard/Spin/HeisenbergChain/.

This directory contains the following things:

The input file: StdFace.def

reference outputs: reference/

In this case, we treat the one dimensional antiferromagnetic Heisenberg
chain which has a nearest neighbor spin coupling.

.. math::

   \begin{aligned}
   {\hat H} = J \sum_{i=1}^{L} {\hat {\boldsymbol S}}_i \cdot {\hat {\boldsymbol S}}_{i+1}
   \end{aligned}

The input file is as follows:

::

    L = 16
    Lsub=4
    model = "Spin"
    lattice = "chain lattice"
    J = 1.0
    2Sz = 0
    NMPtrans=1

In this tutorial, J and the number of sites are set to 1 (arbitrary
unit) and 16 respectively.

Running
^^^^^^^

We execute the following command.

.. code-block:: bash

   $ mpiexec -np number-of-processes Path/vmcdry.out -s StdFace.def

The MPI command depends on your system (such as ``mpiexec``, ``mpirun``,
``mpijob``, ``poe``, etc.). Then, the calculation starts and the
following standard message is outputted in the terminal.

::

    ######  Standard Intarface Mode STARTS  ######

      Open Standard-Mode Inputfile StdFace.def 

      KEYWORD : l                    | VALUE : 16 
      KEYWORD : lsub                 | VALUE : 4 
      KEYWORD : model                | VALUE : spin 
      KEYWORD : lattice              | VALUE : chain 
      KEYWORD : j                    | VALUE : 1.0 
      KEYWORD : nmptrans             | VALUE : 1 

    #######  Parameter Summary  #######

      @ Lattice Size & Shape

                    L = 16 
                 Lsub = 4         
                    L = 16        
                    W = 1         
               phase0 = 0.00000     ######  DEFAULT VALUE IS USED  ######

      @ Hamiltonian 

                   2S = 1           ######  DEFAULT VALUE IS USED  ######
                    h = 0.00000     ######  DEFAULT VALUE IS USED  ######
                Gamma = 0.00000     ######  DEFAULT VALUE IS USED  ######
                    D = 0.00000     ######  DEFAULT VALUE IS USED  ######
                  J0x = 1.00000   
                  J0y = 1.00000   
                  J0z = 1.00000   

      @ Numerical conditions

                 Lsub = 4         
                 Wsub = 1         
          ioutputmode = 1           ######  DEFAULT VALUE IS USED  ######

    ######  Print Expert input files  ######

        qptransidx.def is written.
             filehead = zvo         ######  DEFAULT VALUE IS USED  ######
             filehead = zqp         ######  DEFAULT VALUE IS USED  ######
          NVMCCalMode = 0           ######  DEFAULT VALUE IS USED  ######
         NLanczosMode = 0           ######  DEFAULT VALUE IS USED  ######
        NDataIdxStart = 1           ######  DEFAULT VALUE IS USED  ######
          NDataQtySmp = 1           ######  DEFAULT VALUE IS USED  ######
          NSPGaussLeg = 8           ######  DEFAULT VALUE IS USED  ######
             NMPTrans = 1         
        NSROptItrStep = 1000        ######  DEFAULT VALUE IS USED  ######
         NSROptItrSmp = 100         ######  DEFAULT VALUE IS USED  ######
           NVMCWarmUp = 10          ######  DEFAULT VALUE IS USED  ######
         NVMCInterval = 1           ######  DEFAULT VALUE IS USED  ######
           NVMCSample = 1000        ######  DEFAULT VALUE IS USED  ######
        NExUpdatePath = 2         
              RndSeed = 123456789   ######  DEFAULT VALUE IS USED  ######
           NSplitSize = 1           ######  DEFAULT VALUE IS USED  ######
               NStore = 0           ######  DEFAULT VALUE IS USED  ######
         DSROptRedCut = 0.00100     ######  DEFAULT VALUE IS USED  ######
         DSROptStaDel = 0.02000     ######  DEFAULT VALUE IS USED  ######
         DSROptStepDt = 0.02000     ######  DEFAULT VALUE IS USED  ######
              NSPStot = 0           ######  DEFAULT VALUE IS USED  ######
          ComplexType = 0           ######  DEFAULT VALUE IS USED  ######
        locspn.def is written.
        trans.def is written.
        interall.def is written.
        jastrowidx.def is written.
        coulombintra.def is written.
        coulombinter.def is written.
        hund.def is written.
        exchange.def is written.
        orbitalidx.def is written.
        gutzwilleridx.def is written.
        namelist.def is written.
        modpara.def is written.
        greenone.def is written.
        greentwo.def is written.

    ######  Input files are generated.  ######
    -----------
    Start: Read *def files.
      Read File namelist.def .
      Read File 'modpara.def' for ModPara.
      Read File 'locspn.def' for LocSpin.
      Read File 'trans.def' for Trans.
      Read File 'coulombintra.def' for CoulombIntra.
      Read File 'coulombinter.def' for CoulombInter.
      Read File 'hund.def' for Hund.
      Read File 'exchange.def' for Exchange.
      Read File 'gutzwilleridx.def' for Gutzwiller.
      Read File 'jastrowidx.def' for Jastrow.
      Read File 'orbitalidx.def' for Orbital.
      Read File 'qptransidx.def' for TransSym.
      Read File 'greenone.def' for OneBodyG.
      Read File 'greentwo.def' for TwoBodyG.
    End  : Read *def files.
    Start: Read parameters from *def files.
    End  : Read parameters from *def files.
    Start: Set memories.
    End  : Set memories.
    Start: Initialize parameters.
    End  : Initialize parameters.
    Start: Initialize variables for quantum projection.
    End  : Initialize variables for quantum projection.
    Start: Optimize VMC parameters.
    End  : Optimize VMC parameters.
    -----------

In the beginning of this run, files describing the detail of considered
Hamiltonian

-  ``locspin.def``

-  ``trans.def``

-  ``coulombinter.def``

-  ``coulombintra.def``

-  ``exchange.def``

-  ``hund.def``

-  ``namelist.def``

-  ``modpara.def``

and files for setting variational parameters

-  ``gutzwilleridx.def``

-  ``jastrowidx.def``

-  ``orbitalidx.def``

-  ``qptransidx.def``

and files specifying elements of correlation functions that will be
calculated

-  ``greenone.def``

-  ``greentwo.def``

are generated. The details of these files are shown in :ref:`HowToExpert`.

During the calculation, the following files are outputted in
``output`` directory:

::

    zvo_SRinfo.dat
    zvo_out_001.dat
    zvo_time_001.dat
    zvo_var_001.dat
    zvo_CalcTimer.dat

In ``zvo_out_001.dat``, the following quantities are outputted at each
bins

.. math::

   \langle H \rangle, \langle H^2 \rangle,
   \frac{\langle H^2 \rangle- \langle H \rangle^2 }{\langle H \rangle^2} \nonumber.

By seeing these informations, the conversion of the calculation can be
judged. By using gnuplot, we can check the evolution of
:math:`\langle H \rangle` as follows:

.. code-block:: gnuplot

   gnuplot> plot "zvo_out_001.dat" u 1

The details of these outputted files are shown in :ref:`OutputFile`.

Output results
^^^^^^^^^^^^^^

After finishing calculation normally, the files for the energy, the
deviation, the optimized variational parameters and the time of
execution for each calculation steps are outputted in ``output/``
directory. In the following, the outputted files are shown

::

    gutzwiller_opt.dat
    jastrow_opt.dat
    orbital_opt.dat
    zqp_opt.dat
    ClacTimer.dat

The details of these outputted files are shown in :ref:`OutputFile`.

Calculation of Green functions
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

After changing the value of ``NVMCCalMode`` from 0 to 1 in
``modpara.def`` file, we execute the following command. When we add
``"zqp_opt.dat"`` after ``"namelist.dat"`` as a command-line argument as
follows, the calculation of Green functions is done by using the
optimized variational parameters.

.. code-block:: bash
                
   $ Path/vmc.out -e namelist.def output/zqp_opt.dat

After the calculation finishes, the following files are outputted in
``output/`` directory.

::

    zvo_cisajs_001.dat
    zvo_cisajscktalt_001.dat

The details of these outputted files are shown in :ref:`OutputFile`.

Input files for Expert mode
---------------------------

In mVMC, the calculation is done by reading input files categorized by
the following six parts.

(1) List:
    Specify the kinds and names of input files.

(2) Basic parameters:
    Specify the basic parameters.

(3) Set Hamiltonian:
    Specify the Hamiltonian.

(4) Set condition of variational parameters :
    Specify the variational parameters to be optimized.

(5) Initial variational parameters:
    Specify the initial values of the variational parameters.

(6) Output:
    Specify the components of one-body and two-body Green’s functions to
    be outputted.

The calculation for complex models can be done by directly making above
input files. The details for each files are shown in :ref:`HowToExpert`.

Fourier transformation of correlation functions
-----------------------------------------------

This package has a utility which performs the Fourier transformation of
the correlation function and plots that function.
For more details, please see :ref:`fourier`.


==> anc/dvmc/doc/en/userguide_en.tex <==
%----------------------------------------------------------------
% [Manual]
%
% [Author]
% Takahiro Misawa   
% [manuscript version]
%   (begin to write on 2015.05.12)
%----------------------------------------------------------------
%
%
\documentclass[a4paper,12pt,openany]{../package/mybook}
%
\usepackage{atbegshi}
\ifnum 42146=\euc"A4A2
  \AtBeginShipoutFirst{\special{pdf:tounicode EUC-UCS2}}
\else
  \AtBeginShipoutFirst{\special{pdf:tounicode 90ms-RKSJ-UCS2}}
\fi
\usepackage{amsmath, amsfonts, amsthm, amssymb}
\usepackage[dvipdfmx]{graphicx}
\usepackage{color}
\usepackage{bm}
\usepackage{cite}
\usepackage{float}
\usepackage{enumerate}
\usepackage{ascmac}
\usepackage{url}
\usepackage[dvipdfmx]{hyperref}
\def\vec#1{\boldsymbol #1}
\newcommand{\bR}{\mbox{\boldmath $R$}}
\newcommand{\tcy}[1]{\textcolor{black}{#1}}
\newcommand{\tn}[1]{\textcolor{black}{#1}}
\newcommand{\tm}[1]{\textcolor{black}{#1}}
%\newcommand{\tms}[1]{\textcolor{magenta}{\sout{#1}}}
\newcommand{\tr}[1]{\textcolor{red}{#1}}
\newcommand{\trr}[1]{\textcolor{black}{#1}}
\newcommand{\tmm}[1]{\textcolor{black}{#1}}
\newcommand{\tmmm}[1]{\textcolor{black}{#1}}
%\newcommand{\trs}[1]{\textcolor{red}{\sout{#1}}}
\newcommand{\tb}[1]{\textcolor{black}{#1}}
\newcommand{\tbb}[1]{\textcolor{black}{#1}}%\newcommand{\tbs}[1]{\textcolor{blue}{\sout{#1}}}
\newcommand{\tg}[1]{\textcolor{black}{#1}}
\newcommand{\tgg}[1]{\textcolor{black}{#1}}%\newcommand{\tgs}[1]{\textcolor{green}{\sout{#1}}}
\newcommand{\tgf}[1]{\textcolor{black}{#1}}
\def\vec#1{\boldsymbol #1}
%
\newcommand{\Ha}{\mathcal{H}}
\newcommand{\mh}{\mathsf{h}}
\newcommand{\mA}{\mathsf{A}}
\newcommand{\mB}{\mathsf{B}}
\newcommand{\mC}{\mathsf{C}}
\newcommand{\mS}{\mathsf{S}}
\newcommand{\mU}{\mathsf{U}}
\newcommand{\mX}{\mathsf{X}}
\newcommand{\sP}{\mathcal{P}}
\newcommand{\sL}{\mathcal{L}}
\newcommand{\sO}{\mathcal{O}}
%
\newcommand{\la}{\langle}
\newcommand{\ra}{\rangle}
\newcommand{\ga}{\alpha}
\newcommand{\gb}{\beta}
\newcommand{\gc}{\gamma}
\newcommand{\gs}{\sigma}
\newcommand{\vk}{{\bm{k}}}
\newcommand{\vq}{{\bm{q}}}
%\newcommand{\vr}{{\bm{r}}}
\newcommand{\vR}{{\bm{R}}}
\newcommand{\vQ}{{\bm{Q}}}
\newcommand{\vga}{{\bm{\alpha}}}
\newcommand{\vgc}{{\bm{\gamma}}}
\newcommand{\Ns}{\mbox{N_{\text{s}}}}
\newcommand{\xx}{\mbox{$x^2-y^2$}}
\newcommand{\zz}{\mbox{$z^2$}}
\newcommand{\Ham}{\hat{\mathcal{H}}}
\newcommand{\HPhi}{\hat{\mathcal{H}}\Phi}
\usepackage{ulem}
%
%BINDER STYLE---------------------
%\usepackage[binder]{mythesis}
\usepackage{../package/mythesis}
%---------------------------------
%
%
\bibliographystyle{../bib/elsart-num_mod}
\renewcommand\bibname{References}
%
%---------------------------------
% def and newcommand definition
%
%---------------------------------
%
%
\begin{document}
%================================================================
%  title page
%================================================================
%
\mytitlepage{%
Manual for mVMC \\
ver. 1.0.3%
}
{
  \includegraphics[width=6cm]{../figs/mVMC_logo1.pdf}
}
{%
\today
}
%
%================================================================
%  front page
%================================================================
\frontmatter
%Acknowledgments
%  \input{ackn01_en.tex}
%Abstract
%  \input{abst01_en.tex}
%----------------------------------------------------------------
\tableofcontents
\mainmatter
%================================================================
%  main page
%================================================================
  \input{chap01_en.tex}
  \input{chap02_en.tex}
  \input{chap03_en.tex}
  \input{chap04_en.tex}
  \input{chap05_en.tex}
  \input{chap06_en.tex}
  \input{appendix.tex}
%
%\appendix
%  \input{ap01_en.tex}
%================================================================
%  back page
%================================================================
%\backmatter
%  \input{bib01_en.tex}
%----------------------------------------------------------------
%
\bibliography{../bib/userguide}


\end{document}


==> anc/dvmc/doc/en/wannier/contact.rst <==
Contact
=======

If you have any comments, questions, bug reports etc. about this utility, 
please contact to the main developer (Mitsuaki Kawamura) by
sending the e-mail (the address is shown below).

::

    mkawamura_at_issp.u-tokyo.ac.jp

Please change ``_at_`` into ``@``, when you will send the e-mail.


==> anc/dvmc/doc/en/wannier/format.rst <==
File format
===========

Standard mode of HPhi/mVMC reads the following files.
We can obtain these files by executing the utility ``respack2wan90.py`` in the directory
where the programs of RESPACK are executed.
``respack2wan90.py`` is included in HPhi/mVMC package.

Geometry
--------

The file name is ``[CDataFileHeat]_geom.dat``.
By editing this file, we can modify the number of orbitals treated in HPhi/mVMC.

::

   -1.917800 1.917800 6.280100
   1.917800 -1.917800 6.280100
   1.917800 1.917800 -6.280100
   3
   0.000000 -0.000000 -0.000000
   -0.000000 -0.000000 -0.000000
   0.000000 0.000000 0.000000

* Lines 1 - 3

  Unit lattice vectors in the Cartesian coordinate (arbitrary unit).

* Line 4

  The number of orbitals par unit cell treated by mVMC/HPhi.
  When this file is generated by ``respack2wan90.py``,
  this number is the same as the number of Wannier functions in RESPACK.
  When we reduce the number by editing this file,
  the model including the same number of orbitals from the top.

* Line 5 - end

  Wannier centers in the fractional coordinate. They are used by the Fourier utility.
  
Hopping, Coulomb, exchange integrals
------------------------------------

The file name is ``[CDataFileHeat]_hr.dat``, ``[CDataFileHeat]_ur.dat``,
and ``[CDataFileHeat]_jr.dat``, respectively.
They are formatted as the hopping-integral file of Wannier90 is used.


==> anc/dvmc/doc/en/wannier/index.rst <==
.. test documentation master file, created by
   sphinx-quickstart on Sat Jan  7 22:10:04 2017.
   You can adapt this file completely to your liking, but it should at least
   contain the root `toctree` directive.

.. _wannier:
   
Downfolding with Wannier functions
==================================
.. toctree::
   :maxdepth: 3

   overview
   tutorial
   parameter
   format
   contact

.. Indices and tables
.. ==================

.. * :ref:`genindex`
.. * :ref:`modindex`
.. * :ref:`search`



==> anc/dvmc/doc/en/wannier/overview.rst <==
Overview
========

In this document, we introduce how we compute downfolded models
with mVMC or :math:`{\mathcal H}\Phi` in conjunction to
`RESPACK <https://sites.google.com/view/kazuma7k6r>`_.

.. math::

   \begin{aligned}
   {\cal H} &=
   \sum_{i, j, \alpha, \beta, \sigma}
   t_{i \alpha j \beta} c_{i \alpha \sigma}^{\dagger} c_{j \beta \sigma}
   \nonumber \\
   &+ \sum_{i, \alpha}
   U_{i \alpha i \alpha} n_{i \alpha \uparrow} n_{j \alpha \downarrow}
   + \sum_{(i, \alpha) \lt (j, \beta)}
   U_{i \alpha j \beta} n_{i \alpha} n_{j \beta}
   - \sum_{(i, \alpha) \lt (j, \beta)}
   J_{i \alpha j \beta} (n_{i \alpha \uparrow} n_{j \beta \uparrow}
   + n_{i \alpha \downarrow} n_{j \beta \downarrow})
   \nonumber \\
   &+ \sum_{(i, \alpha) \lt (j, \beta)}
   J_{i \alpha j \beta} (
   c_{i \alpha \uparrow}^{\dagger} c_{j \beta \downarrow}^{\dagger}
   c_{i \alpha \downarrow} c_{j \beta \uparrow} +
   c_{j \beta \uparrow}^{\dagger} c_{i \alpha \downarrow}^{\dagger}
   c_{j \beta \downarrow} c_{j \alpha \uparrow} )
   \nonumber \\
   &+ \sum_{(i, \alpha) \lt (j, \beta)}
   J_{i \alpha j \beta} (
   c_{i \alpha \uparrow}^{\dagger} c_{i \alpha \downarrow}^{\dagger}
   c_{j \beta \downarrow} c_{j \beta \uparrow} +
   c_{j \beta \uparrow}^{\dagger} c_{j \beta \downarrow}^{\dagger}
   c_{i \alpha \downarrow} c_{i \alpha \uparrow} )
   \end{aligned}

Prerequisite
------------

We compute the Kohn-Sham orbitals with
`QuantumESPRESSO <http://www.quantum-espresso.org/>`_
or
`xTAPP <http://xtapp.cp.is.s.u-tokyo.ac.jp/>`_,
and obtain the Wannier function, the dielectric function,
the effective interaction with RESPACK,
and simulate quantum lattice models with
mVMC or :math:`{\mathcal H}\Phi`.
Therefore, these programs must be available in our machine.


==> anc/dvmc/doc/en/wannier/parameter.rst <==
Input parameter for Standard mode
=================================

We show the following example of the input file.

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/stan.in

The input parameters for the Standard mode to perform calculation
of the downfolded model are as follows: 
                    
* ``lattice = "wannier90"``

* ``cutoff_t``, ``cutoff_u``, ``cutoff_j``

   **Type :** float

   **Default :** ``1.0e-8``

   The cutoff for the hopping, Coulomb, exchange integrals.
   We ignore these integrals smaller than cutoffs.

*  ``W``, ``L``, ``Height``
*  ``a0W``, ``a0L``, ``a0H``, ``a1W``, ``a1L``, ``a1H``, ``a2W``, ``a2L``, ``a2H``
*  ``Wsub``, ``Lsub``, ``Hsub``
*  ``a0Wsub``, ``a0Lsub``, ``a0Hsub``, ``a1Wsub``, ``a1Lsub``, ``a1Hsub``, ``a2Wsub``, ``a2Lsub``, ``a2Hsub``

   The third dimension appears.


==> anc/dvmc/doc/en/wannier/tutorial.rst <==
.. _tutorialwannier:

Tutorial
========

In this tutorial, we downfold Sr\ :sub:`2`\ VO\ :sub:`4`
into three-orbitals 2D Hubbard model,
and simulate that model with HPhi/mVMC.
We employ QuantumESPRESSO for the DFT calculation.

SCF calculation of charge density
---------------------------------

First, we perform the SCF calculation of the charge density.
The input file is as follows:

:download:`scf.in <../../../samples/Wannier/Sr2VO4/scf.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/scf.in

The pseudopotential (UPF file) are downloaded from
`The SG15 Optimized Norm-Conserving Vanderbilt (ONCV) pseudopotentials <www.quantum-simulation.org/potentials/sg15_oncv/>`_.

http://www.quantum-simulation.org/potentials/sg15_oncv/sg15_oncv_upf_2015-10-07.tar.gz

We use the program ``pw.x`` in QuantumESPRESSO as follows.

.. code-block:: bash

   $ pw.x -in scf.in

(Optional) Band structure
-------------------------

:download:`band.in <../../../samples/Wannier/Sr2VO4/band.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/band.in

We use ``pw.x``.
                    
.. code-block:: bash

   $ pw.x -in band.in

:download:`bands.in <../../../samples/Wannier/Sr2VO4/bands.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/bands.in

We use ``bands.x`` QuantumESPRESSO.
                    
.. code-block:: bash

   $ bands.x -in bands.in

We can plot the band structure by reading output ``bands.out.gnu`` from
GnuPlot etc.
   
Kohn-Sham orbitals for Wannier
------------------------------

:download:`nscf.in <../../../samples/Wannier/Sr2VO4/nscf.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/nscf.in

We use ``pw.x`` as
                    
.. code-block:: bash

   $ pw.x -in nscf.in

Then, we use the utility ``qe2respack.sh`` which is included in the RESPACK package.
The command-line argument is the name of ``[prefix].save`` directory.

.. code-block:: bash

   $ qe2respack.sh sr2cuo3.save
                
Wannier function, dielectric function, effective interaction
------------------------------------------------------------

:download:`respack.in <../../../samples/Wannier/Sr2VO4/respack.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/respack.in

We use ``calc_wannier``, ``calc_chiqw``, ``calc_j3d``,
``calc_w3d`` in RESPACK.
                    
.. code-block:: bash

   $ calc_wannier < respack.in
   $ calc_chiqw < respack.in
   $ calc_w3d < respack.in
   $ calc_j3d < respack.in

Quantum lattice mode for HPhi/mVMC
----------------------------------

First, we translate the hopping file etc. created by RESPACK
into the Wannier90 format.
For this purpose, we use the utility ``respack2wan90.py`` included in HPhi/mVMC.
The command-line argument should be the same as the input parameter ``CDataFileHead``
for Standard mode of HPhi/mVMC.
If we do not specify that argument, the default value ``zvo`` is used.

.. code-block:: bash

   $ respack2wan90.py zvo

Then we can run HPhi/mVMC with the standard mode.
                    
:download:`respack.in <../../../samples/Wannier/Sr2VO4/stan.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/stan.in

.. code-block:: bash

   $ vmc.out -s stan.in


==> anc/dvmc/doc/figs/chap04_1_honeycomb.xbb <==
%%Title: ./chap04_1_honeycomb.pdf
%%Creator: extractbb 20130405
%%BoundingBox: 0 0 680 278
%%HiResBoundingBox: 0.000000 0.000000 680.314941 277.795258
%%PDFVersion: 1.5
%%Pages: 1
%%CreationDate: Mon Jun 20 19:24:11 2016



==> anc/dvmc/doc/figs/chap04_1_lattice.xbb <==
%%Title: ./chap04_1_lattice.pdf
%%Creator: extractbb 20130405
%%BoundingBox: 0 0 458 383
%%HiResBoundingBox: 0.000000 0.000000 457.795258 382.677155
%%PDFVersion: 1.5
%%Pages: 1
%%CreationDate: Mon Jun 20 19:24:17 2016



==> anc/dvmc/doc/figs/chap04_1_unitlattice.xbb <==
%%Title: ./chap04_1_unitlattice.pdf
%%Creator: extractbb 20130405
%%BoundingBox: 0 0 497 280
%%HiResBoundingBox: 0.000000 0.000000 497.480316 279.779510
%%PDFVersion: 1.5
%%Pages: 1
%%CreationDate: Mon Jun 20 19:24:23 2016



==> anc/dvmc/doc/figs/kagome.xbb <==
%%Title: ./kagome.pdf
%%Creator: extractbb 20130405
%%BoundingBox: 0 0 595 349
%%HiResBoundingBox: 0.000000 0.000000 595.275574 348.661407
%%PDFVersion: 1.5
%%Pages: 1
%%CreationDate: Mon Jun 20 19:24:29 2016



==> anc/dvmc/doc/figs/ladder.xbb <==
%%Title: ./ladder.pdf
%%Creator: extractbb 20130405
%%BoundingBox: 0 0 454 340
%%HiResBoundingBox: 0.000000 0.000000 453.543304 340.157471
%%PDFVersion: 1.5
%%Pages: 1
%%CreationDate: Mon Jun 20 19:24:33 2016



==> anc/dvmc/doc/figs/mVMC_logo1.xbb <==
%%Title: ./mVMC_logo1.pdf
%%Creator: extractbb 20130405
%%BoundingBox: 0 0 417 510
%%HiResBoundingBox: 0.000000 0.000000 417.350006 509.850006
%%PDFVersion: 1.5
%%Pages: 1
%%CreationDate: Tue Apr 18 12:02:26 2017



==> anc/dvmc/doc/figs/mVMC_logo2.xbb <==
%%Title: ./mVMC_logo2.pdf
%%Creator: extractbb 20130405
%%BoundingBox: 0 0 417 510
%%HiResBoundingBox: 0.000000 0.000000 417.351990 509.847992
%%PDFVersion: 1.5
%%Pages: 1
%%CreationDate: Tue Apr 18 12:02:28 2017



==> anc/dvmc/doc/jp/acknowledge.rst <==
謝辞
====

mVMCの開発は田原大資氏か開発された
変分モンテカルロ法のコードをもとに行いました。
コードを提供していただいた田原大資氏に感謝します。
また、田原大資氏のコードを改良していく段階で、
品岡寛氏、山地洋平氏、栗田萌氏、金子隆威氏に協力して頂きました。
この場を借りて、この方々に感謝します。

mVMC ver.0.1, ver. 0.2, ver. 1.0は、 東京大学物性研究所
ソフトウェア高度化プロジェクト (2016 年度)
の支援を受け開発されました。この場を借りて感謝します。


==> anc/dvmc/doc/jp/algorithm.rst <==
.. include:: ../bib/ref.txt

アルゴリズム
============

変分モンテカルロ法
------------------

変分モンテカルロ法では, 試行波動関数を用意して,
その試行波動関数が含むパラメータを
変分原理に従って最適化することで量子多体系の基底状態(または低励起エネルギー状態)の波動関数を
近似的に求めます。 試行波動関数に対する物理量の期待値を計算する部分で,
マルコフ連鎖モンテカルロ法を利用し,
効率よく重み付きサンプリングを行います。

本パッケージでは,
サンプリングに用いる完全系として電子の実空間配置 :math:`| x\rangle` をとっています:

.. math::

   | x\rangle = \prod_{n=1}^{N/2} c_{r_{n\uparrow}}^{\dagger} \prod_{n=1}^{N/2}
   c_{r_{n\downarrow}}^{\dagger} |0 \rangle

ここで,
:math:`r_{n\sigma}` は :math:`n` 番目の電子(スピン :math:`\sigma`)の位置,
:math:`c_{r_{n\sigma}}^{\dagger}` はその位置での
電子(スピン :math:`\sigma`)の生成演算子を表します。この基底を用いると,
演算子 :math:`A` の期待値は

.. math::

   \langle A \rangle =\frac{\langle \psi| A| \psi \rangle}{\langle \psi | \psi \rangle} 
   =\sum_x \frac{\langle \psi| A | x\rangle \langle x| \psi \rangle}{\langle \psi |\psi \rangle}

となるため, マルコフ連鎖の重みを

.. math:: \rho(x)=\frac{|\langle x| \psi \rangle|^2}{\langle \psi | \psi \rangle} \ge 0, \quad \sum_{x} \rho(x)=1

 と定義して,

.. math::

   \langle A \rangle =\sum_x \rho(x) \frac{\langle \psi| A | x\rangle }{\langle \psi |x \rangle}


と書き直した後、:math:`x` に関する和をマルコフ連鎖モンテカルロ法により
評価しています。Local Green’s function
:math:`G_{ij\sigma\sigma'}(x)` は

.. math::

   G_{ij\sigma\sigma'}(x)=\frac{\langle \psi | c_{i\sigma}^{\dagger} c_{j\sigma'}
   | \psi \rangle}{\langle \psi | x \rangle}

と定義されますが,
これも演算子 :math:`A` を :math:`c_{i\sigma}^{\dagger} c_{j\sigma'}` ととることで,
同じ方法により重み付きサンプリングを行うことができます。 なお,
サンプリングに使用する乱数生成については,
メルセンヌツイスター法を使用しています[Mutsuo2008_ ]。

.. _BogoliubovRep:

Bogoliubov表現
--------------

スピン系の計算において一体項( ``transfer``),
``InterAll`` 形式での相互作用,
相関関数のインデックスの指定にはBogoliubov表現が使われています。
一般に、スピンの演算子は次のようにフェルミオンの生成 :math:`\cdot` 消滅演算子 :math:`c_{i \sigma}`,
:math:`c_{i \sigma}^\dagger` によって書き換えることができます:

.. math::

   \begin{aligned}
   S_{i z} &= \sum_{\sigma = -S}^{S} \sigma c_{i \sigma}^\dagger c_{i \sigma}
   \\
   S_{i}^+ &= \sum_{\sigma = -S}^{S-1} 
   \sqrt{S(S+1) - \sigma(\sigma+1)} 
   c_{i \sigma+1}^\dagger c_{i \sigma}
   \\
   S_{i}^- &= \sum_{\sigma = -S}^{S-1} 
   \sqrt{S(S+1) - \sigma(\sigma+1)} 
   c_{i \sigma}^\dagger c_{i \sigma+1}
   \end{aligned}

本パッケージでは、 :math:`S=1/2` のスピン系のみ取り扱っており、上記の式で
:math:`S=1/2` と置いたものを用いています。

.. _PuffAndSlater:
      
パフィアン-スレーター行列式の性質
---------------------------------

この節では,
パフィアン-スレーター行列式のもつ性質について簡単にまとめます。
:ref:`次節 <PfaffianAP>` と :ref:`次々節 <PfaffianP>` でパフィアン-スレーター行列式と単一スレーター行列式の間の関係を導出し、
:ref:`最後 <PfaffianSingular>` に :math:`f_{ij}` の特異値分解の意味について説明します。

.. _PfaffianAP:

:math:`f_{ij}` と :math:`\Phi_{in\sigma}` の関係 (スピン反平行の場合)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

多変数変分モンテカルロ法で試行波動関数の一体部分として用いられるパフィアン-スレーター行列式は

.. math::

   |\phi_{\rm Pf}\rangle=\Big(\sum_{i,j=1}^{N_{s}}f_{ij}
   c_{i\uparrow}^{\dagger}c_{j\downarrow}^{\dagger}\Big)^{N_{\rm e}/2}|0\rangle,

のように定義されます。ここで, :math:`N_{s}` はサイト数,
:math:`N_{e}` は全電子数, :math:`f_{ij}` は変分パラメータです。
簡単化のため, 以降 :math:`f_{ij}` は実数と仮定します。また,
単一スレーター行列式として

.. math::

   \begin{aligned}
   |\phi_{\rm SL}\rangle&=\Big(\prod_{n=1}^{N_{e}/2}\psi_{n\uparrow}^{\dagger}\Big)
   \Big(\prod_{m=1}^{N_{e}/2}\psi_{m\downarrow}^{\dagger}\Big)|0\rangle, \\
   \psi_{n\sigma}^{\dagger}&=\sum_{i=1}^{N_{s}}\Phi_{in\sigma}c^{\dagger}_{i\sigma}.
   \end{aligned}

を定義します。ただし, :math:`\Phi` は正規直交基底であり,
クロネッカーのデルタ :math:`\delta_{nm}` を用い

.. math::

   \sum_{i=1}^{N_{s}}\Phi_{in\sigma}\Phi_{im\sigma}=\delta_{nm},

で表されます。この直交性の関係から, 以下の関係式

.. math::

   \begin{aligned}
   [\psi^{\dagger}_{n\sigma},\psi_{m\sigma}]_{+}&=\delta_{nm},\\
   G_{ij\sigma}=\langle c_{i\sigma}^{\dagger}c_{j\sigma}\rangle 
   &=\frac{\langle \phi_{\rm SL}| c_{i\sigma}^{\dagger}c_{j\sigma} | \phi_{\rm SL}\rangle}{\langle \phi_{\rm SL}|\phi_{\rm SL}\rangle } \\
   &=\sum_{n} \Phi_{in\sigma} \Phi_{jn\sigma}.
   \end{aligned}

が導かれます。

次に, :math:`|\phi_{\rm SL}\rangle` を変形し,
:math:`f_{ij}` と :math:`\Phi_{in\sigma}` の間に成り立つ関係式を示します。
:math:`\psi^{\dagger}_{n\sigma}` の交換関係を用いると,
:math:`|\phi_{\rm SL}\rangle` は

.. math::

   \begin{aligned}
   |\phi_{\rm SL}\rangle \propto \prod_{n=1}^{N_{e}/2}
   \Big(\psi_{n\uparrow}^{\dagger}\psi_{\mu(n)\downarrow}^{\dagger}\Big)|0\rangle,
   \end{aligned}

と書き換えられます。ここで,
:math:`\mu(n)` は :math:`n= 1, 2, \cdots, N_{e}/2` の置換を表します。
議論を簡単にするため,
同一のペア :math:`n=\mu(n)` となる場合を考えましょう。 このとき,
:math:`K_{n}^{\dagger}=\psi_{n\uparrow}^{\dagger}\psi_{n\downarrow}^{\dagger}` として,
:math:`K_{n}^{\dagger}K_{m}^{\dagger}=K_{m}^{\dagger}K_{n}^{\dagger}` の関係を用いることで,

.. math::

   \begin{aligned}
   |\phi_{\rm SL}\rangle &\propto \prod_{n=1}^{N_{e}/2}\Big(\psi_{n\uparrow}^{\dagger}\psi_{n\downarrow}^{\dagger}\Big)|0\rangle
   =\prod_{n=1}^{N_{e}/2} K_{n}^{\dagger}|0\rangle \\
   &\propto\Big(\sum_{n=1}^{\frac{N_{e}}{2}}K_{n}^{\dagger}\Big)^{\frac{N_{e}}{2}} |0\rangle
   =\Big(\sum_{i,j=1}^{N_{s}}\Big[\sum_{n=1}^{\frac{N_{e}}{2}}\Phi_{in\uparrow}\Phi_{jn\downarrow}\Big]
   c_{i\uparrow}^{\dagger}c_{j\downarrow}^{\dagger}\Big)^{N_e/2}|0\rangle,
   \end{aligned}

の関係が得られます。これより :math:`f_{ij}` は単一スレーター行列式の係数により

.. math::

   \begin{aligned}
   f_{ij}=\sum_{n=1}^{\frac{N_{e}}{2}}\Phi_{in\uparrow}\Phi_{jn\downarrow}.
   \end{aligned}

として表されることが分かります。なお,
この形式は単一スレーター行列式で与えられる :math:`f_{ij}` の表式の一つであり,
実際にはペアを組む自由度(どの :math:`\mu(n)` を選ぶか)およびゲージの自由度
(すなわち :math:`\Phi_{in\sigma}` の符号の自由度)に依存します。
この自由度の多さが :math:`f_{ij}` の冗長性につながっています。

.. _PfaffianP:

:math:`F_{IJ}` と :math:`\Phi_{In\sigma}` の関係 (スピン平行も含めた場合)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

前節で考察したパフィアン-スレーター波動関数と単一スレーター波動関数の間の関係は、
同種スピンのペアリングも考えた場合に拡張することができます。
パフィアン-スレーター波動関数とスレーター波動関数をそれぞれ

.. math::

   \begin{aligned}
   |\phi_{\rm Pf}\rangle&=\Big(\sum_{I,J=1}^{2N_{s}}F_{IJ}c_{I}^{\dagger}c_{J}^{\dagger}\Big)^{N_{\rm e}/2}|0\rangle, \\
   |\phi_{\rm SL}\rangle&=\Big(\prod_{n=1}^{N_{e}}\psi_{n}^{\dagger}\Big)|0\rangle,~~\psi_{n}^{\dagger}=\sum_{I=1}^{2N_{s}}\Phi_{In}c^{\dagger}_{I}.\end{aligned}

と定義します。ここで :math:`I,J` はスピン自由度も含めたサイトのインデックスです。
スピン反平行の場合とほぼ同様の議論を用いることで,

.. math::

   \begin{aligned}
   F_{IJ}=\sum_{n=1}^{\frac{N_{e}}{2}}\Big(\Phi_{In}\Phi_{Jn+1}-\Phi_{Jn}\Phi_{In+1}\Big).
   \end{aligned}

の関係を示すことができます。これはスピン反平行のペアリングにもそのまま適用できるので,
mVMC ver1.0以降ではこの表式を使用しています。

.. _PfaffianSingular:

:math:`f_{ij}` の特異値分解
~~~~~~~~~~~~~~~~~~~~~~~~~~~~

行列 :math:`F`, :math:`\Phi_{\uparrow}`, :math:`\Phi_{\downarrow}`,
:math:`\Sigma` を

.. math::

   \begin{aligned}
   &(F)_{ij}=f_{ij},~~~ 
   (\Phi_{\uparrow})_{in}=\Phi_{in\uparrow},~~~ 
   (\Phi_{\downarrow})_{in}=\Phi_{in\downarrow}, \\
   &\Sigma={\rm diag}[\underbrace{1,\cdots,1}_{N_e/2},0,0,0],\end{aligned}

として定義します。前節のように :math:`f_{ij}` (すなわち:math:`F`)が単一スレーター行列と関係づけられて
いるとき、 :math:`F` の特異値分解は

.. math::

   \begin{aligned}
   F=\Phi_{\uparrow}\Sigma\Phi_{\downarrow}^{t}.\end{aligned}

となることを示すことができます。
この結果は、一般に :math:`F` を特異値分解したとき、非ゼロの特異値が :math:`N_{e}/2` 個存在し,
かつ全ての :math:`F` の非ゼロの特異値が :math:`1` であった場合,
:math:`f_{ij}` が単一スレーター波動関数を
記述すること(つまり平均場近似解として記述できること)を表しています。
言い換えると, 特異値の非ゼロ成分の数とその値が,
シングルスレータ行列式からパフィアンスレーター行列式がどのようにしてずれるのか,
という点について定量的な基準を与えることを示しています。

Power-Lanczos法
---------------

このセクションでは,
Power-Lanczos法での最適化パラメータ :math:`\alpha` の決定方法について述べます。
また,
ここではシングルステップのLanczos法を適用した後の物理量の計算についても説明します。

:math:`\alpha` の決定
~~~~~~~~~~~~~~~~~~~~~~

最初に, 変分モンテカルロ法のサンプリングに関して簡単に説明します。
物理量 :math:`\hat{A}` は以下の手順で計算されます:

.. math::

   \begin{aligned}
   &\langle \hat{A}\rangle = \frac{\langle \phi| \hat{A}|\phi \rangle}{\langle \phi| \phi \rangle} = \sum_{x} \rho(x) F(x, {\hat{A}}),\\
   & \rho(x)=\frac{|\langle \phi|x\rangle|^2}{\langle \phi | \phi \rangle}, ~~~~F(x,  {\hat{A}}) =  \frac{\langle x| \hat{A}|\phi \rangle}{\langle x| \phi \rangle}.\end{aligned}

演算子の積 :math:`\hat{A}\hat{B}` を計算する場合には,
以下の二通りの方法があります。

.. math::

   \begin{aligned}
   &\langle \hat{A} \hat{B}\rangle = \sum_{x} \rho(x) F(x, {\hat{A}\hat{B}}),\\
   &\langle \hat{A} \hat{B}\rangle = \sum_{x} \rho(x) F^{\dagger}(x, {\hat{A})F(x, \hat{B}}).\end{aligned}

後述するように, 後者の表記の方が数値的には安定します。 例えば,
エネルギーの期待値の分散 :math:`\sigma^2=\langle (\hat{H}-\langle \hat{H}\rangle)^2\rangle` を考えてみると,
分散は以下の2通りの方法で計算できます。

.. math::

   \begin{aligned}
   \sigma^2 &=\sum_{x} \rho(x) F(x,  (\hat{H}-\langle \hat{H}\rangle)^2) = \sum_{x} \rho(x) F(x,  \hat{H}^2) - \left[ \sum_{x} \rho(x) F(x,  \hat{H})\right]^2 ,\\
   \sigma^2 &=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}-\langle \hat{H}\rangle)F(x,  \hat{H}-\langle \hat{H}\rangle) \nonumber \\
   &= \sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}) F(x, \hat{H})- \left[ \sum_{x} \rho(x) F(x,  \hat{H})\right]^2
   \end{aligned}

この定義から,
後者の方法では常に正の値となることが保証されているのに対して,
前者の方法では分散が正の値になることが必ずしも保証されないことが分かります。次に,
シングルステップでのpower-Lanczos波動関数 :math:`|\phi\rangle =(1+\alpha \hat{H}) |\psi \rangle`
に対するエネルギーの期待値とその分散を考えます。エネルギーは以下の式で計算されます：

.. math::

   \begin{aligned}
   E_{LS}(\alpha) =\frac{\langle \phi| \hat{H} |\phi\rangle}{\langle \phi|\phi\rangle}=\frac{h_1 + \alpha(h_{2(20)} + h_{2(11)}) + \alpha^2 h_{3(12)}}{1 + 2\alpha h_1 + \alpha^2 h_{2(11)}},
   \end{aligned}

ここで, :math:`h_1`, :math:`h_{2(11)},~h_{2(20)},` and
:math:`h_{3(12)}` を以下のように定義しました：

.. math::

   \begin{aligned}
   &h_1 =\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}),\\
   &h_{2(11)}=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}) F(x, \hat{H}),\\
   &h_{2(20)}=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}^2),\\
   &h_{3(12)}=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H})F(x,  \hat{H}^2).\end{aligned}

:math:`\frac{\partial E_{LS}(\alpha)}{\partial \alpha}=0` の条件から
:math:`\alpha` の二次方程式が導出され,
それを解くことで :math:`\alpha` が決定されます。
分散に関しても同様の手法で計算することが可能です。

物理量の計算
~~~~~~~~~~~~

最適化パラメータ :math:`\alpha` を用いることで,
演算子 :math:`\hat{A}` の期待値を以下の式から計算することが出来ます：

.. math::

   \begin{aligned}
   A_{LS}(\alpha) =\frac{\langle \phi| \hat{A} |\phi\rangle}{\langle \phi|\phi\rangle}=\frac{A_0 + \alpha(A_{1(10)} + A_{1(01)}) + \alpha^2 A_{2(11)}}{1 + 2\alpha h_1 + \alpha^2 h_{2(11)}},
   \end{aligned}

ここで, :math:`A_0`, :math:`A_{1(10)},~A_{1(01)},` and
:math:`A_{2(11)}` は

.. math::

   \begin{aligned}
   &A_0 =\sum_{x} \rho(x) F(x,  \hat{A}),\\
   &A_{1(10)}=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H}) F(x, \hat{A}),\\
   &A_{1(01)}=\sum_{x} \rho(x) F(x, \hat{A}\hat{H}),\\
   &A_{2(11)}=\sum_{x} \rho(x) F^{\dagger}(x,  \hat{H})F(x,  \hat{A}\hat{H}).\end{aligned}

として定義される変数を表します。プログラムでは,
この表式に基づき一体グリーン関数および二体グリーン関数の計算を行っています。


==> anc/dvmc/doc/jp/appendix.rst <==
非制限Hartree-Fock近似プログラム
================================

mVMCでは補助プログラムとして、多変数変分モンテカルロ法のペア軌道 :math:`f_{ij}` の初期値を
非制限Hartree-Fock(UHF)近似から与えるためのプログラムを用意しています(対応関係は :ref:`PuffAndSlater` を参照)。
なお、本プログラムは遍歴電子系を対象としており、スピン系、近藤系では正しく動作しません。

概要
----

UHF近似では揺らぎ :math:`\delta A \equiv A-\langle A \rangle` の一次までを考慮することで、二体項を一体項へと近似します。
たとえば、サイト間クーロン相互作用

.. math::

   {\cal H}_V = \sum_{i,j, \sigma, \sigma'}V_{ij} n_ {i\sigma}n_{j\sigma'}

について考えます。簡単化のため、 :math:`i\equiv (i, \sigma)`,
:math:`j\equiv (j, \sigma')` とすると相互作用の項は揺らぎの二次を落とすことで、

.. math::

   \begin{aligned}
   n_ {i}n_{j} &=
   (\langle n_{i} \rangle +\delta n_i) (\langle n_{j} \rangle +\delta n_j)
   - \left[ \langle c_{i}^{\dagger}c_j \rangle +\delta (c_{i}^{\dagger}c_j ) \right]
     \left[ \langle c_{j}^{\dagger}c_i \rangle +\delta (c_{j}^{\dagger}c_i )\right]
   \nonumber\\
   &\sim
   \langle n_{i} \rangle n_j+\langle n_{j} \rangle  n_i
   - \langle c_{i}^{\dagger}c_j \rangle  c_{j}^{\dagger}c_i  -  \langle c_{j}^{\dagger}c_i \rangle c_{i}^{\dagger}c_j 
   -\langle n_{i} \rangle \langle n_j \rangle +  \langle c_{j}^{\dagger}c_i \rangle \langle c_{i}^{\dagger}c_j \rangle
   \end{aligned}

と近似されます。このような形式で、その他の相互作用についても近似を行うことで、一体問題に帰着させることができます。
計算では、上記の各平均値がself-consistentになるまで計算を行います。

ソースコード
~~~~~~~~~~~~

ソースコード一式は ``src/ComplexUHF/src`` 以下に入っています。

コンパイル方法
~~~~~~~~~~~~~~

コンパイルはmVMCのコンパイルと同様にmVMCのフォルダ直下で

.. code-block:: bash

   $ make mvmc

を実行することで行われます。コンパイルが終了すると、
``src/ComplexUHF/src`` に実行ファイル ``UHF`` が作成されます。

必要な入力ファイル
~~~~~~~~~~~~~~~~~~

入力ファイル指定用ファイル (namelsit.def)
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

UHFで指定するファイルは以下のファイルです。
``namelist.def`` は :ref:`InputFileList` で定義されているファイルと同じ様式です。

-  ``ModPara``

-  ``LocSpin``

-  ``Trans``

-  ``CoulombIntra``

-  ``CoulombInter``

-  ``Hund``

-  ``PairHop``

-  ``Exchange``

-  ``Orbital`` / ``OrbitalAntiParallel``

-  ``OrbitalParallel``

-  ``OrbitalGeneral``

-  ``Initial``

基本的にはmVMCと同じファイルとなりますが、

-  ``ModPara`` ファイルで指定されるパラメータ

-  ``Initial`` ファイルの追加

がmVMCと異なります。以下、その詳細を記載します。

ModParaファイルで指定するパラメータ
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

UHFで指定するパラメータは以下のパラメータです。

-  ``Nsite``

-  ``Ne``

-  ``Mix``

-  ``EPS``

-  ``IterationMax``

``Nsite``,
``Ne`` はmVMCと共通のパラメータで、以下の三つがUHF独特のパラメータです。

-  ``Mix``
   
   linear
   mixingをdouble型で指定します。mix=1とすると完全に新しいGreen関数に置き換えられます。

-  ``EPS``
      
   収束判定条件をint型で指定します。新しく計算されたGreen関数と一つ前のGreen関数の残差が
   :math:`10^{-\verb|eps|}` の場合に、計算が打ち切られます。

-  ``IterationMax``
      
   ループの最大数をint型で指定します。

なお、mVMCで使用するその他パラメータが存在する場合はWarningが標準出力されます(計算は中断せずに実行されます)。

Initialファイル
^^^^^^^^^^^^^^^

グリーン関数 :math:`G_{ij\sigma_1\sigma_2}\equiv \langle c_{i\sigma_1}^\dagger c_{j\sigma_2}\rangle` の初期値を与えます。
ファイル様式は ``Trans`` ファイルと同じで、 :math:`t_{ij\sigma_1\sigma_2}` の代わりに
:math:`G_{ij\sigma_1\sigma_2}` の値を記述します。
なお、値を指定しないグリーン関数には０が入ります。

使用方法
--------

UHF自体はmVMCと同じように

.. code-block:: bash

    $ UHF namelist.def

で動きます。計算の流れは以下の通りです。

#. ファイル読み込み

#. ハミルトニアンの作成

#. グリーン関数の計算 (self-consistentになるまで)

#. :math:`f_{ij}` 、各種ファイルの出力

計算後に出力されるファイルおよび出力例は以下の通りです。

-  zvo\_result.dat:

   エネルギーと粒子数が出力されます。

   ::

        energy -15.2265348135
        num    36.0000000000

-  zvo\_check.dat:

   イタレーションのステップ数、グリーン関数の残差の絶対値の平均、収束過程のエネルギー、粒子数を順に出力します。

   ::

        0  0.004925645652 -544.963484605164 36.000000
        1  0.002481594941 -278.304285708488 36.000000
        2  0.001274395448 -147.247026925130 36.000000
        3  0.000681060599 -82.973664527606 36.000000
       ...

-  zvo\_UHF\_cisajs.dat:
          
   収束した一体グリーン関数 :math:`G_{ij\sigma_1\sigma_2}\equiv\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle` 。
   全成分について :math:`i, \sigma_1, j, \sigma_2, {\rm Re}\left[G_{ij\sigma_1\sigma_2}\right], {\rm Im}\left[G_{ij\sigma_1\sigma_2}\right]` の順に出力されます。

   ::

           0    0    0    0 0.5037555283 0.0000000000
           0    0    0    1 0.4610257618 0.0003115503
           0    1    0    0 0.4610257618 -0.0003115503
           0    1    0    1 0.4962444717 0.0000000000
           ...

-  zvo\_eigen.dat:

   収束したハミルトニアンの固有値が低エネルギー順に出力されます。

   ::

        1  -2.9425069199
        2  -2.9425069198
        3  -1.5005359205 
        ...

-  zvo\_gap.dat:
           
   全電子数を :math:`N_{\rm tot}` とした場合に、 :math:`\Delta E= E(N_{\rm tot}+1)-E(N_{\rm tot})` が出力されます。

   ::

         5.2208232631

-  zvo\_orbital\_opt.dat:
            
   スレータ行列式から生成した :math:`f_{ij}` 。 ``InOrbital``, ``InOrbitalAntiParallel``,
   ``InOrbitalParallel``, ``InOrbitalAntiGeneral`` ファイルと同じ形式のファイルが出力されます。
   :math:`f_{ij}` が ``Orbital``, ``OrbitalAntiParallel``,
   ``OrbitalParallel``, ``OrbitalAntiGeneral`` ファイルを参照し計算され、
   同種のパラメータについては平均化した値が採用されます。


==> anc/dvmc/doc/jp/appendix.tex <==
% !TEX root = userguide_jp.tex
%----------------------------------------------------------
\appendix
\chapter{非制限Hartree-Fock近似プログラム}
\label{Ch:URHF}
mVMCでは補助プログラムとして、多変数変分モンテカルロ法のペア軌道$f_{ij}$の初期値を非制限Hartree-Fock(UHF)近似から与えるためのプログラムを用意しています(対応関係は\ref{sec:PuffAndSlater}を参照)。なお、本プログラムは遍歴電子系を対象としており、スピン系、近藤系では正しく動作しません。

\section{概要}
UHF近似では揺らぎ$\delta A \equiv A-\langle A \rangle$の一次までを考慮することで、二体項を一体項へと近似します。
たとえば、サイト間クーロン相互作用
\begin{equation}
{\cal H}_V = \sum_{i,j, \sigma, \sigma'}V_{ij} n_ {i\sigma}n_{j\sigma'}
\end{equation}
について考えます。簡単化のため、$i\equiv (i, \sigma)$, $j\equiv (j, \sigma')$とすると相互作用の項は揺らぎの二次を落とすことで、
\begin{eqnarray}
n_ {i}n_{j} &=& (\langle n_{i} \rangle +\delta n_i) (\langle n_{j} \rangle +\delta n_j) - \left[ \langle c_{i}^{\dag}c_j \rangle +\delta (c_{i}^{\dag}c_j ) \right] \left[ \langle c_{j}^{\dag}c_i \rangle +\delta (c_{j}^{\dag}c_i )\right] \nonumber\\
&\sim&\langle n_{i} \rangle n_j+\langle n_{j} \rangle  n_i - \langle c_{i}^{\dag}c_j \rangle  c_{j}^{\dag}c_i  -  \langle c_{j}^{\dag}c_i \rangle c_{i}^{\dag}c_j 
-\langle n_{i} \rangle \langle n_j \rangle +  \langle c_{j}^{\dag}c_i \rangle \langle c_{i}^{\dag}c_j \rangle 
\end{eqnarray}
と近似されます。このような形式で、その他の相互作用についても近似を行うことで、一体問題に帰着させることができます。
計算では、上記の各平均値がself-consistentになるまで計算を行います。

\subsection{ソースコード}
ソースコード一式は\verb|src/ComplexUHF/src|以下に入っています。
\subsection{コンパイル方法}
コンパイルはmVMCのコンパイルと同様にmVMCのフォルダ直下で
\begin{verbatim}
$ make mvmc
\end{verbatim}
を実行することで行われます。コンパイルが終了すると、
\verb|src/ComplexUHF/src|に実行ファイル\verb|UHF|が作成されます。

\subsection{必要な入力ファイル}
\subsubsection{入力ファイル指定用ファイル (namelsit.def)}
UHFで指定するファイルは以下のファイルです。
\verb|namelist.def|は\ref{Subsec:InputFileList}で定義されているファイルと同じ様式です。\\
\begin{itemize}
\item{\verb|ModPara|}
\item{\verb|LocSpin|}
\item{\verb|Trans|}
\item{\verb|CoulombIntra|}
\item{\verb|CoulombInter|}
\item{\verb|Hund|}
\item{\verb|PairHop|}
\item{\verb|Exchange|}
\item{\verb|Orbital|/\verb|OrbitalAntiParallel|}
\item{\verb|OrbitalParallel|}
\item{\verb|OrbitalGeneral|}
\item{\verb|Initial|}
\end{itemize}
基本的にはmVMCと同じファイルとなりますが、
 \begin{itemize}
 \item{\verb|ModPara|ファイルで指定されるパラメータ}
 \item{\verb|Initial|ファイルの追加}
 \end{itemize}
がmVMCと異なります。以下、その詳細を記載します。


\subsubsection{ModParaファイルで指定するパラメータ}
UHFで指定するパラメータは以下のパラメータです。
\begin{itemize}
\item{\verb|Nsite|}
\item{\verb|Ne|}
\item{\verb|Mix|}
\item{\verb|EPS|}
\item{\verb|IterationMax|}
\end{itemize}
\verb|Nsite|, \verb|Ne|はmVMCと共通のパラメータで、以下の三つがUHF独特のパラメータです。
\begin{itemize}
\item{\verb|Mix|}\\
linear mixingをdouble型で指定します。mix=1とすると完全に新しいGreen関数に置き換えられます。
\item{\verb|EPS|}\\
収束判定条件をint型で指定します。新しく計算されたGreen関数と一つ前のGreen関数の残差が$10^{-\verb|eps|}$の場合に、計算が打ち切られます。
\item{\verb|IterationMax|}\\
ループの最大数をint型で指定します。
\end{itemize}
なお、mVMCで使用するその他パラメータが存在する場合はWarningが標準出力されます(計算は中断せずに実行されます)。

\subsubsection{Initialファイル}
グリーン関数$G_{ij\sigma_1\sigma_2}\equiv \langle c_{i\sigma_1}^\dag c_{j\sigma_2}\rangle$の初期値を与えます。
ファイル様式は\verb|Trans|ファイルと同じで、$t_{ij\sigma_1\sigma_2}$の代わりに$G_{ij\sigma_1\sigma_2}$の値を記述します。
なお、値を指定しないグリーン関数には０が入ります。

\section{使用方法}
UHF自体はmVMCと同じように
\begin{verbatim}
$ UHF namelist.def
\end{verbatim}
で動きます。計算の流れは以下の通りです。
\begin{enumerate}
\item{ファイル読み込み}
\item{ハミルトニアンの作成}
\item{グリーン関数の計算 (self-consistentになるまで)}
\item{$f_{ij}$、各種ファイルの出力}
\end{enumerate}
計算後に出力されるファイルおよび出力例は以下の通りです。
\begin{itemize}
\item{zvo\_result.dat:}  エネルギーと粒子数が出力されます。\\
\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
 energy -15.2265348135
 num    36.0000000000
\end{verbatim}
\end{screen}
\end{minipage}
\item{zvo\_check.dat:} イタレーションのステップ数、グリーン関数の残差の絶対値の平均、収束過程のエネルギー、粒子数を順に出力します。

\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
 0  0.004925645652 -544.963484605164 36.000000
 1  0.002481594941 -278.304285708488 36.000000
 2  0.001274395448 -147.247026925130 36.000000
 3  0.000681060599 -82.973664527606 36.000000
...
\end{verbatim}
\end{screen}
\end{minipage}

\item{zvo\_UHF\_cisajs.dat:} 収束した一体グリーン関数$G_{ij\sigma_1\sigma_2}\equiv\langle c_{i\sigma_1}^{\dag}c_{j\sigma_2}\rangle$。\\
全成分について$i, \sigma_1, j, \sigma_2, {\rm Re}\left[G_{ij\sigma_1\sigma_2}\right], {\rm Im}\left[G_{ij\sigma_1\sigma_2}\right]$の順に出力されます。

\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
    0    0    0    0 0.5037555283 0.0000000000
    0    0    0    1 0.4610257618 0.0003115503
    0    1    0    0 0.4610257618 -0.0003115503
    0    1    0    1 0.4962444717 0.0000000000
 ...
\end{verbatim}
\end{screen}
\end{minipage}    
    
\item{zvo\_eigen.dat:} 収束したハミルトニアンの固有値が低エネルギー順に出力されます。\\
\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
 1  -2.9425069199
 2  -2.9425069198
 3  -1.5005359205 
 ...
\end{verbatim}
\end{screen}
\end{minipage}

\item{zvo\_gap.dat:} 全電子数を$N_{\rm tot}$とした場合に、$\Delta E= E(N_{\rm tot}+1)-E(N_{\rm tot})$が出力されます。

\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
  5.2208232631
\end{verbatim}
\end{screen}
\end{minipage}

\item{zvo\_orbital\_opt.dat:} スレータ行列式から生成した$f_{ij}$。\verb|InOrbital|,\verb|InOrbitalAntiParallel|, \verb|InOrbitalParallel|,\verb|InOrbitalAntiGeneral|ファイルと同じ形式のファイルが出力されます。
$f_{ij}$が\verb|Orbital|, \verb|OrbitalAntiParallel|, \verb|OrbitalParallel|,\verb|OrbitalAntiGeneral|ファイルを参照し計算され、同種のパラメータについては平均化した値が採用されます。

\end{itemize}



%----------------------------------------------------------


==> anc/dvmc/doc/jp/chap01_jp.tex <==
% !TEX root = userguide_jp.tex
%----------------------------------------------------------
\chapter{What is mVMC?}
\label{Ch:whatismVMC}
%----------------------------------------------------------
%----------------------------------------------------------
%----------------------------------------------------------
%----------------------------------------------------------
\section{mVMCとは？}
量子多体系の理論模型の高精度解析は
高温超伝導・量子スピン液体に代表される新奇量子相の
発現機構を解明するうえで重要な役割を果たすことが期待できます。
また、現実の物質を記述する有効模型を非経験的に導出する手法も
近年発展しており~\cite{ImadaMiyake}、その有効模型の高精度解析を行うことは、
現実物質の物性を非経験的に解明して、さらに制御につなげるうえで
重要なステップとなっています。
有効模型解析で最も信頼できる手法は厳密対角化法であるものの、
その適用できるサイズには強い制限があるのが大きな問題でした。
厳密対角化法を超えたシステムサイズに対して高精度な計算が行える
計算手法の一つとして、変分モンテカルロ法があります~\cite{Gros}。
従来の変分モンテカルロ法では、
使用する変分波動関数の強い制限に
よる精度の低下が問題となっていましたが、
近年の理論手法及び計算機の発展によって、
変分モンテカルロ法で使用する波動関数の制限を
大幅に緩和することが可能になっており、
変分モンテカルロ法の計算精度は劇的に向上しています~\cite{Tahara2008,Misawa2014,Morita2015}。

この背景のもと、
多変数変分モンテカルロ法(many-variable variational Monte Carlo method [mVMC])は
簡便かつ柔軟なユーザー・インタフェースとともに
大規模並列に対応したソフトウェアとして開発されました。
ハバード模型・ハイゼンベルグ模型・近藤格子模型などの
基本的な模型に対しては、
ユーザーは10行程度の
一つのファイルを用意するだけで
容易に計算を実行することができます。
また、同一のファイルを用いて、
$\mathcal{H}\Phi$~\cite{HPhi}による厳密対角化法の計算も実行できることから、
ユーザーは小さなシステムサイズで計算精度を確認しながら,
厳密対角化では到達できないシステムサイズの
計算を行なうことができます。
mVMCを実験研究者や量子化学の研究者などの
分野を超えた幅広いユーザー
の方にご利用頂ければ幸いです。

\subsection{プログラム概要}
このプログラムを利用することで以下の事項が計算可能です。
\begin{itemize}
\item{与えられた変分自由度の範囲でハミルトニアンの期待値が最小 (極小) 値を持つような変分波動関数 を数値的に生成します.   量子数で分割された部分空間に限定して計算することも可能です。}
\item{得られた変分波動関数における各種物理量 (相関関数など) の期待値を計算することができます。}
%\item{
%特定の条件 (ハミルトニアンの相互作用項が実空間で対角的かつ全て遍歴電子で構成された模型) を 持つ場合には Power Lanczos (Single Lanczos %Step) 法 を適用した場合の期待値を計算することがで きます。}
\end{itemize}
mVMCでは以下の流れで計算を行います。
\begin{enumerate}
\item{入力ファイル(*.def)の読込}
\item{$\langle {\cal H} \rangle$を最小化するように変分パラメータ$\vec{\alpha}$を最適化}
\item{一体・二体Green関数の計算}
\item{変分パラメータ・期待値の出力}
\end{enumerate}
計算では「実空間配置 $|x\rangle$の生成からサンプリングまでを並列して行い、期待値を計算する際に一つにまとめる」という単純な並列化を行っています。各計算機クラスターで所定の手続きに従って、 並列数を指定すれば MPI を用いた並列計算を勝手に行われますが、並列を行わない場合 (single core) もMPI を呼び出すため、MPI ジョブを禁止してる環境 (物性研 system B のフロントエンドなど) ではプログラム実行することができません。なお、本プログラムではパフィアンの計算にあたりPFAPACKを利用した計算を行っています\cite{PFAPACK}。

\subsection{ライセンス}
本ソフトウェアのプログラムパッケージおよびソースコード一式はGNU General Public License version 3（GPL v3）に準じて配布されています。

mVMCを引用する際には、以下のURLを記載してください
(mVMCに関する代表論文執筆後は、そちらへの引用に変更する予定です)。\\
URL: https://github.com/issp-center-dev/mVMC

\subsection{コピーライト}
\begin{quote}
{\it \copyright  2016- The University of Tokyo.} {\it All rights reserved.}
\end{quote}
本ソフトウェアは2016年度 東京大学物性研究所 ソフトウェア高度化プロジェクトの支援を受け開発されています。

\subsection{開発貢献者}
\label{subsec:developers}
本ソフトウェアは以下の開発貢献者により開発されています。
\begin{itemize}
\item{ver.1.0.3 (2018/7/23リリース)}
\item{ver.1.0.2 (2017/8/25リリース)}
\item{ver.1.0.1 (2017/6/8リリース)}
\item{ver.1.0.0 (2017/5/23リリース)}
\item{ver.0.2.0 (2017/3/16リリース)}
\item{ver.0.1.1 (2016/12/16リリース)}
\item{ver.0.1.0 (2016/10/26リリース)}
\begin{itemize}
\item{開発者}
	\begin{itemize}
	\item{三澤 貴宏 (東京大学 物性研究所)}
	\item{森田 悟史 (東京大学 物性研究所)}
	\item{大越 孝洋 (東京大学 大学院工学系研究科)}
	\item{井戸 康太 (東京大学 大学院工学系研究科)}
	\item{今田 正俊 (東京大学 大学院工学系研究科)}
	\item{本山 裕一 (東京大学 物性研究所)}
	\item{河村 光晶 (東京大学 物性研究所)}
	\item{吉見 一慶 (東京大学 物性研究所)}
	\end{itemize}

\item{プロジェクトコーディネーター}
	\begin{itemize}
	\item{加藤 岳生 (東京大学 物性研究所)}
	\end{itemize}

\end{itemize}

\end{itemize}


\section{動作環境}
 以下の環境で動作することを確認しています。
\begin{itemize}
\item 東京大学物性研究所スーパーコンピューターシステムB「sekirei」
\item 京コンピューター
\item OpenMPI + Intel Compiler + MKL
\item MPICH + Intel Compiler + MKL
\item MPICH + GNU Compiler + MKL
\end{itemize}


==> anc/dvmc/doc/jp/chap02_jp.tex <==
% !TEX root = userguide_jp.tex
%----------------------------------------------------------
\chapter{How to use mVMC?}
\label{Ch:HowTo}

\section{要件}

mVMCのコンパイル$\cdot$使用には次のものが必要です。
\begin{itemize}
\item Cコンパイラ (インテル、富士通、GNUなど)
\item MPIライブラリ
\item LAPACKライブラリ (インテルMKL, 富士通, ATLASなど)
\item オプション：ScaLAPACKライブラリ
\end{itemize}

\begin{screen}
\Large 
{\bf Tips}
\normalsize

{\bf 例/ intelコンパイラーでの設定}

intelコンパイラを使用する場合には、コンパイラに付属の設定用スクリプトを使用するのが簡単です。

64ビットOSでbashを使っている場合には
\begin{verbatim}
source /opt/intel/bin/compilervars.sh intel64
\end{verbatim}
または
\begin{verbatim}
source /opt/intel/bin/iccvars.sh intel64
source /opt/intel/mkl/bin/mklvars.sh
\end{verbatim}
等を\verb|~/.bashrc|に記載してください。
詳しくはお手持ちのコンパイラ、ライブラリのマニュアルをお読みください。

\end{screen}

\section{インストール方法}

mVMC は次の場所からダウンロードできます。\\
\url{https://github.com/issp-center-dev/mVMC/releases}


ダウンロードしたファイルを次のように展開してください。
\begin{verbatim}
$ tar xzvf mVMC-xxx.tar.gz
\end{verbatim}

mVMCは次の2通りの方法でインストールできます。

\subsection{\texttt{mVMCconfig.sh}を使う方法}

展開したディレクトリのなかにある\verb|mVMCconfig.sh|スクリプトを次のように実行してください。
(物性研システムB''sekirei''の場合)
\begin{verbatim}
$ bash mVMCconfig.sh sekirei
\end{verbatim}
これによりコンパイル環境設定ファイル\verb|make.sys|が\verb|src/|ディレクトリに作られます。
\verb|mVMCconfig.sh|の引数は次のものに対応しています。
\begin{itemize}
\item \verb|sekirei| : 物性研究所システムB ''sekirei''
\item \verb|kei| : 京コンピューターおよび物性研究所システムC ''maki''(FX10)
\item \verb|intel-openmpi| : Intel コンパイラ + OpenMPI
\item \verb|intel-mpich| : Intelコンパイラ + MPICH2
\item \verb|intel-intelmpi| : Intelコンパイラ + IntelMPI
\item \verb|gcc-mpich-mkl| : GCC + MPICH + MKL
\item \verb|gcc-openmpi| : GCC + OpenMPI
\end{itemize}

\verb|make.sys|の中身は次のようになっています(物性研システムB ''sekirei''の場合)。
\begin{verbatim}
CC = mpicc
F90 = mpif90
CFLAGS = -O3 -no-prec-div -xHost -qopenmp -Wno-unknown-pragmas
FFLAGS = -O3 -implicitnone -xHost
LIBS = -L $(MKLROOT)/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 \
       -lmkl_intel_thread -lmkl_core -lmkl_blacs_sgimpt_lp64 -lpthread -lm
SFMTFLAGS = -no-ansi-alias -DHAVE_SSE2
\end{verbatim}
となります。それぞれのマクロ(変数)の説明は次のとおりです。
\begin{itemize}
\item \verb|CC| : C コンパイラー(\verb|mpicc|, \verb|mpifccpx|など)
\item \verb|F90| : fortran コンパイラー(\verb|ifort|, \verb|frtpx|など)
\item \verb|LIBS| : リンカーオプション。
\item \verb|CFLAGS| : C コンパイルオプション。
\item \verb|FFLAGS| : fortran コンパイルオプション。
\end{itemize}

これでコンパイルのための準備が整います。その後
\begin{verbatim}
$ make mvmc
\end{verbatim}

とすることで実行可能ファイル\verb|vmc.out|、\verb|vmcdry.out|が\verb|src/内に|生成されるので、
このディレクトリにパスを通すか、
パスの通っている場所にシンボリックリンクを作ってください。

\begin{screen}
\Large 
{\bf Tips}
\normalsize

実行ファイルにパスを通す時には、次のようにします。
\\
\verb|$ export PATH=${PATH}:|\underline{mVMCのディレクトリ}\verb|/src/|
\\
この設定を常に残すには、例えばログインシェルが\verb|bash|の場合には
\verb|~/.bashrc|ファイルに上記のコマンドを記載します。
\end{screen}

\subsection{cmakeを使う方法}

mVMCを展開したディレクトリのパスを\$PathTomvmc、ビルドディレクトリを\$HOME/build/mvmc (任意の場所を指定可能)とした場合に、
\begin{verbatim}
cd $HOME/build/mvmc
cmake -DCONFIG=gcc $PathTomvmc
make
\end{verbatim}
でコンパイルすることができます。コンパイル後、\$HOME/build/mvmc 直下にsrcフォルダが作成され、実行ファイルであるvmc.outがそのフォルダ内に作成されます。

なお、上の例ではgccコンパイラを前提としたコンパイルになっていますが、
\begin{itemize}
\item \verb|sekirei| : 物性研究所システムB ''sekirei''
\item \verb|fujitsu| : 富士通コンパイラ
\item \verb|intel| : intelコンパイラ + Linux PC
\item \verb|gcc| : GCC + Linux PC
\end{itemize}
のオプションが用意されています。以下、mVMCを展開したディレクトリでビルドする例を示します(intelコンパイラの場合)。
\begin{verbatim}
mkdir ./build
cd ./build
cmake -DCONFIG=intel ../
make
\end{verbatim}
実行後、buildフォルダ直下にsrcフォルダが作成され、vmc.outがsrcフォルダ内に作成されます。
また、LAPACKに代わりScaLAPACKを計算に使用することが可能です。その場合には、
\begin{verbatim}
-DUSE_SCALAPACK=ON -DSCALAPACK_LIBRARIES="xxx"
\end{verbatim}
をcmakeをする際に付け加えてください(xxxにはScaLAPACKを利用するためのライブラリ一式を指定します)。
なお、コンパイラを変更しコンパイルし直したい場合には、都度buildフォルダごと削除を行った上で、新規に上記作業を行うことをお薦めします。

\begin{screen}
\Large 
{\bf Tips}
\normalsize\\
sekirei で cmake を利用するには
\begin{verbatim}
source /home/issp/materiapps/tool/env.sh
\end{verbatim}
をあらかじめ実行する必要があります。

またScaLAPACK を利用するには
\begin{verbatim}
cmake -DCONFIG=sekirei ../ -DUSE_SCALAPACK=ON
\end{verbatim}
を行うと、デフォルトで
\begin{verbatim}
-DSCALAPACK_LIBRARIES="\${MKLROOT}/lib/intel64 -lmkl_scalapack_lp64 
-lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core
-lmkl_blacs_sgimpt_lp64"
\end{verbatim}
が指定されます。ライブラリへのパスが異なる場合には、\verb$-DSCALAPACK_LIBRARIES$を適宜変更してください。
\end{screen}

\section{ディレクトリ構成}
mVMC-xxx.gzを解凍後に構成されるディレクトリ構成を以下に示します。\\
\\
├──COPYING\\
├──mVMCconfig.sh\\
├──doc/\\
│~~~~~~├──bib/\\
│~~~~~~│~~~~~~├──elsart-num\_mod.bst\\
│~~~~~~│~~~~~~└──userguide.bib\\
│~~~~~~├──figs/\\
│~~~~~~│~~~~~~├──*.pdf\\
│~~~~~~│~~~~~~└──*.xbb\\
│~~~~~~├──fourier/\\
│~~~~~~│~~~~~~├──en/\\
│~~~~~~│~~~~~~├──figs/\\
│~~~~~~│~~~~~~└──ja/\\
│~~~~~~├──jp/\\
│~~~~~~│~~~~~~└──*.tex\\
│~~~~~~└──en/\\
│~~~~~~~~~~~~~└──*.tex\\
├──sample/\\
│~~~~~~└──Standard/\\
│~~~~~~~~~~~~~~~~~~├──Hubbard/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~├─square/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~│~~~~~~├──StdFace.def\\
│~~~~~~~~~~~~~~~~~~│~~~~~~│~~~~~~└──reference/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~│~~~~~~~~~~~~~~~~~└──**.dat\\
│~~~~~~~~~~~~~~~~~~│~~~~~~└─triangular/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~~~~~~~└──$\cdots$\\
│~~~~~~~~~~~~~~~~~~├──Kondo/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~└─chain/\\
│~~~~~~~~~~~~~~~~~~│~~~~~~~~~~~~└──$\cdots$\\
│~~~~~~~~~~~~~~~~~~└──Spin/\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~├─HeisenbergChain/\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~│~~~~~~└──$\cdots$\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~├─HeisenbergSquare/\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~│~~~~~~└──$\cdots$\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~└─Kagome/\\
│~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~└──$\cdots$\\
├──src/\\
│~~~~~~~~~~├──mVMC/\\
│~~~~~~~~~~│~~~~~~├─ **.c\\
│~~~~~~~~~~│~~~~~~└──include/\\
│~~~~~~~~~~│~~~~~~~~~~~~~~└──**.h\\
│~~~~~~~~~~├──ComplexUHF/\\
│~~~~~~~~~~│~~~~~~├─ **.c\\
│~~~~~~~~~~│~~~~~~└──include/\\
│~~~~~~~~~~│~~~~~~~~~~~~~~└──**.h\\
│~~~~~~~~~~├──StdFace/\\
│~~~~~~~~~~│~~~~~~~├──**.c\\
│~~~~~~~~~~│~~~~~~~└──**.h\\
│~~~~~~~~~~├──pfapack/\\
│~~~~~~~~~~│~~~~~~~├──makefile\_pfapack\\
│~~~~~~~~~~│~~~~~~~└──**.f\\
│~~~~~~~~~~└──sfmt/\\
│~~~~~~~~~~~~~~~~~~├──makefkie\_sfmt\\
│~~~~~~~~~~~~~~~~~~├──**.c\\
│~~~~~~~~~~~~~~~~~~└──**.h\\
└──tool/\\
~~~~~~~~~~~├──**.f90\\
~~~~~~~~~~~└──makefile\_tool\\

\newpage
\section{基本的な使い方}

mVMCは次の二つのいずれかのモードで動作します。
\begin{itemize}
\item エキスパートモード

  mVMCでは一般的な格子フェルミオン/スピン系に対応しており、
  各サイト毎にホッピング等を別々に指定することが出来ます。
  これにより計算対象の柔軟な指定が可能となりますが、用意する入力ファイルは多く、
  計算のセットアップは比較的煩雑になります。
  
\item スタンダードモード

  典型的なモデル(正方格子上のHeisenbergモデルなど)では、
  計算するセルのサイズや共通の相互作用項の大きさなど少数のパラメーターのみを入力して
  エキスパートモード用の入力ファイルを自動生成し、計算をすることが出来ます。
  計算対象はエキスパートモードに比べて限られますが、比較的容易に計算をセットアップすることが出来ます。
  また、エキスパートモード用の入力ファイルを自動生成した後、計算をする前にそれらを手動で編集して
  より広範なモデルに対応させることも可能です。

\end{itemize}

これらのモードを用いて次の用に計算を行います。

\begin{enumerate}
  
\item  計算用ディレクトリの作成

  計算シナリオ名を記載したディレクトリを作成します。

\item  スタンダードモードの入力ファイルの作成

  あらかじめ用意されたいくつかのモデル(HeisenbergモデルやHubbardモデル)や格子(正方格子など)を指定し、
  それらに対するいくつかのパラメーター(最近接$\cdot$次近接スピン結合やオンサイトクーロン積分など)を設定します。
  各ファイルはSec. \ref{Ch:HowToStandard}に従い記載してください。

\item  実行

  作成した入力ファイル名を引数として\verb|vmc.out|を実行します。
  このとき入力ファイル名の前にオプション \verb|-s| を付けます。
 
  \verb|$ mpiexec -np |\underline{プロセス数}\verb| |\underline{パス}\verb|/vmc.out -s| \underline{入力ファイル} 

  ワークステーションやスパコン等でキューイングシステムを利用している場合は
  プロセス数をジョブ投入コマンドの引数として与える場合があります。
  詳しくはお使いのシステムのマニュアルをご参照ください。

\item 途中経過

  計算実行の経過についてカレントディレクトリ直下の
  \verb|output/| ディレクトリ(無ければ作られる)にログファイルが出力されます。
  出力されるファイルの詳細に関してはSec. \ref{Sec:outputfile}を参考にしてください。

\item 最終結果

  計算が正常終了した場合、
  計算モードに従い \verb|output/| ディレクトリに計算結果ファイルが出力されます。
  出力されるファイルの詳細に関してはSec. \ref{Sec:outputfile}を参考にしてください。

\item エキスパートモードの入力ファイルの作成と実行

  上の例ではエキスパートモードのファイルを自動生成した後そのまま計算を開始していますが、
  エキスパートモードのファイルの生成のみを行う場合には\verb|vmcdry.out|を実行します。
  MPIは使用しません。

  \verb|$ | \underline{パス}\verb|/vmcdry.out | \underline{入力ファイル} 

  このとき生成されたファイルを必要に応じて手動で編集したのち、
  \verb|-e| というオプションの後に \verb|namelist/def|というファイルを引数として\verb|vmcd.out|
  を実行します。
  
  \verb|$ mpiexec -np |\underline{プロセス数}\verb| |\underline{パス}\verb|/vmc.out -e namelist.def|

  以降はスタンダードモードと同様です。

\end{enumerate}

\begin{screen}
\Large 
{\bf Tips}
\normalsize

{\bf OpenMPスレッド数の指定}

実行時のOpenMPのスレッド数を指定する場合は、
\verb|vmc.out|を実行する前に以下の様にしてください(16スレッドの場合)。
\begin{verbatim}
export OMP_NUM_THREADS=16
\end{verbatim}

\end{screen}

\subsection{バージョン番号の確認}

次のように\verb|-v|オプションをつけて\verb|vmc.out|, \verb|vmcdry.out|を実行すると, 
バージョン番号を標準出力した後終了します。

\begin{verbatim}
$ パス/vmcdry.out -v
$ パス/vmc.out -v
\end{verbatim}




==> anc/dvmc/doc/jp/chap03_jp.tex <==
% !TEX root = userguide_jp.tex
%----------------------------------------------------------
\chapter{チュートリアル}
\label{Ch:model}

\section{サンプルファイル一覧}

mVMCでは\verb|sample/Standard/|以下に次のサンプルを用意しています。

\begin{itemize}
\item 2次元正方格子Hubbardモデル

  (\verb|sample/Standard/Hubbard/square/|)
\item 2次元三角格子Hubbardモデル

  (\verb|sample/Standard/Hubbard/triangular/|)
\item 1次元近藤格子モデル

  (\verb|sample/Standard/Kondo/chain/|)
\item 1次元反強磁性的Heisenbergモデル

  (\verb|sample/Standard/Spin/HeisenbergChain/|)
\item 2次元正方格子反強磁性的Heisenbergモデル

  (\verb|sample/Standard/Spin/HeisenbergSquare/|)
  
\item 2次元カゴメ格子反強磁性的Heisenbergモデル

  (\verb|sample/Standard/Spin/Kagome/|)

\end{itemize}

これらのチュートリアルの実行方法は全て同じ手順で実行することが可能です。
以下ではHeisenberg模型について説明します。


% !TEX root = userguide_jp.tex
\section{Heisenberg模型}

以下のチュートリアルはディレクトリ
\begin{verbatim}
sample/Standard/Spin/HeisenbergChain/
\end{verbatim}
内で行います。
このディレクトには以下のファイルがあります.

Heisenberg模型におけるサンプル入力ファイル: \verb|StdFace.def|

参照用出力ディレクトリ: \verb|reference/|

この例では1次元のHeisenberg鎖(最近接サイト間の反強磁性的スピン結合のみを持つ)を考察します。
\begin{align}
  {\hat H} = J \sum_{i=1}^{L} {\hat {\boldsymbol S}}_i \cdot {\hat {\boldsymbol S}}_{i+1}
\end{align}

インプットファイルの中身は次のとおりです。
\\
\begin{minipage}{10cm}
\begin{screen}
\begin{verbatim}
L = 16
Lsub=4
model = "Spin"
lattice = "chain lattice"
J = 1.0
2Sz = 0
NMPtrans=1
\end{verbatim}
\end{screen}
\end{minipage}
%
\\
この例ではスピン結合$J=1$(任意単位)とし、サイト数は16としました。

\subsubsection{計算実行}

実行コマンドは次のとおりです。

\verb|$ mpiexec -np |\underline{プロセス数}\verb| |\underline{パス}\verb|/vmc.out -s StdFace.def|

使っているシステムによっては\verb|mpiexec|コマンドではなく\verb|mpirun|や\verb|mpijob|、
\verb|poe|となる場合もあります。

この実行による標準出力は次のとおりです。

\small
\begin{verbatim}
######  Standard Intarface Mode STARTS  ######

  Open Standard-Mode Inputfile StdFace.def 

  KEYWORD : l                    | VALUE : 16 
  KEYWORD : lsub                 | VALUE : 4 
  KEYWORD : model                | VALUE : spin 
  KEYWORD : lattice              | VALUE : chain 
  KEYWORD : j                    | VALUE : 1.0 
  KEYWORD : nmptrans             | VALUE : 1 

#######  Parameter Summary  #######

  @ Lattice Size & Shape

                L = 16 
             Lsub = 4         
                L = 16        
                W = 1         
           phase0 = 0.00000     ######  DEFAULT VALUE IS USED  ######

  @ Hamiltonian 

               2S = 1           ######  DEFAULT VALUE IS USED  ######
                h = 0.00000     ######  DEFAULT VALUE IS USED  ######
            Gamma = 0.00000     ######  DEFAULT VALUE IS USED  ######
                D = 0.00000     ######  DEFAULT VALUE IS USED  ######
              J0x = 1.00000   
              J0y = 1.00000   
              J0z = 1.00000   

  @ Numerical conditions

             Lsub = 4         
             Wsub = 1         
      ioutputmode = 1           ######  DEFAULT VALUE IS USED  ######

######  Print Expert input files  ######

    qptransidx.def is written.
         filehead = zvo         ######  DEFAULT VALUE IS USED  ######
         filehead = zqp         ######  DEFAULT VALUE IS USED  ######
      NVMCCalMode = 0           ######  DEFAULT VALUE IS USED  ######
     NLanczosMode = 0           ######  DEFAULT VALUE IS USED  ######
    NDataIdxStart = 1           ######  DEFAULT VALUE IS USED  ######
      NDataQtySmp = 1           ######  DEFAULT VALUE IS USED  ######
      NSPGaussLeg = 8           ######  DEFAULT VALUE IS USED  ######
         NMPTrans = 1         
    NSROptItrStep = 1000        ######  DEFAULT VALUE IS USED  ######
     NSROptItrSmp = 100         ######  DEFAULT VALUE IS USED  ######
       NVMCWarmUp = 10          ######  DEFAULT VALUE IS USED  ######
     NVMCInterval = 1           ######  DEFAULT VALUE IS USED  ######
       NVMCSample = 1000        ######  DEFAULT VALUE IS USED  ######
    NExUpdatePath = 2         
          RndSeed = 123456789   ######  DEFAULT VALUE IS USED  ######
       NSplitSize = 1           ######  DEFAULT VALUE IS USED  ######
           NStore = 0           ######  DEFAULT VALUE IS USED  ######
     DSROptRedCut = 0.00100     ######  DEFAULT VALUE IS USED  ######
     DSROptStaDel = 0.02000     ######  DEFAULT VALUE IS USED  ######
     DSROptStepDt = 0.02000     ######  DEFAULT VALUE IS USED  ######
          NSPStot = 0           ######  DEFAULT VALUE IS USED  ######
      ComplexType = 0           ######  DEFAULT VALUE IS USED  ######
    locspn.def is written.
    trans.def is written.
    interall.def is written.
    jastrowidx.def is written.
    coulombintra.def is written.
    coulombinter.def is written.
    hund.def is written.
    exchange.def is written.
    orbitalidx.def is written.
    gutzwilleridx.def is written.
    namelist.def is written.
    modpara.def is written.
    greenone.def is written.
    greentwo.def is written.

######  Input files are generated.  ######

-----------
Start: Read *def files.
  Read File namelist.def .
  Read File 'modpara.def' for ModPara.
  Read File 'locspn.def' for LocSpin.
  Read File 'trans.def' for Trans.
  Read File 'coulombintra.def' for CoulombIntra.
  Read File 'coulombinter.def' for CoulombInter.
  Read File 'hund.def' for Hund.
  Read File 'exchange.def' for Exchange.
  Read File 'gutzwilleridx.def' for Gutzwiller.
  Read File 'jastrowidx.def' for Jastrow.
  Read File 'orbitalidx.def' for Orbital.
  Read File 'qptransidx.def' for TransSym.
  Read File 'greenone.def' for OneBodyG.
  Read File 'greentwo.def' for TwoBodyG.
End  : Read *def files.
Start: Read parameters from *def files.
End  : Read parameters from *def files.
Start: Set memories.
End  : Set memories.
Start: Initialize parameters.
End  : Initialize parameters.
Start: Initialize variables for quantum projection.
End  : Initialize variables for quantum projection.
Start: Optimize VMC parameters.
End  : Optimize VMC parameters.
-----------
\end{verbatim}
\normalsize

この実行でははじめにエキスパートモード用の入力ファイルとして、
ハミルトニアンの詳細を記述するファイル
\begin{itemize}
\item \verb|locspin.def|
\item \verb|trans.def|
\item \verb|coulombinter.def|
\item \verb|coulombintra.def|
\item \verb|exchange.def|
\item \verb|hund.def|
\item \verb|namelist.def|
\item \verb|modpara.def|
\end{itemize}
と、変分パラメータを設定するファイル
\begin{itemize}
\item \verb|gutzwilleridx.def|
\item \verb|jastrowidx.def|
\item \verb|orbitalidx.def|
\item \verb|qptransidx.def|
\end{itemize}
結果として出力する相関関数の要素を指定するファイル
\begin{itemize}
\item \verb|greenone.def|
\item \verb|greentwo.def|
\end{itemize}
が生成されます。
各ファイルの詳細についてはSec. \ref{Ch:HowToExpert}をご覧ください。

その後実際に計算が行われ、以下のファイルが情報として \verb|output/| ディレクトリに出力されます。
\\
\begin{minipage}{12cm}
  \begin{screen}
\begin{verbatim}
zvo_SRinfo.dat
zvo_out_001.dat
zvo_time_001.dat
zvo_var_001.dat
zvo_CalcTimer.dat
\end{verbatim}
  \end{screen}
\end{minipage}

なお、\verb|zvo_out_001.dat|には、ビン毎の計算情報として、
\begin{equation}
\langle H \rangle, \langle H^2 \rangle, \frac{\langle H^2 \rangle- \langle H \rangle^2 }{\langle H \rangle^2} \nonumber
\end{equation}
が順に出力されますので、収束性の目安として利用することが可能です。
gnuplotを用いる場合には、次のようにして表示することが出来ます($\langle H \rangle$の場合)。
\begin{verbatim}
plot "zvo_out_001.dat" u 1
\end{verbatim}
各ファイルの詳細についてはSec. \ref{Sec:outputfile}をご覧ください。\\

\subsubsection{計算結果出力}
計算が正常終了すると、エネルギー、エネルギーの分散、
変分パラメータおよび計算実行時間を記載したファイルが
\verb|output/| ディレクトリに出力されます。
以下に、このサンプルでの出力ファイルを記載します。\\
\begin{minipage}{12cm}
\begin{screen}
\begin{verbatim}
gutzwiller_opt.dat
jastrow_opt.dat
orbital_opt.dat
zqp_opt.dat
ClacTimer.dat
\end{verbatim}
\end{screen}
\end{minipage}

各ファイルの詳細についてはSec. \ref{Sec:outputfile}をご覧ください。

\subsubsection{Green関数の計算}

\verb|modpara.def|ファイル中の\verb|NVMCCalMode|を0から1に変更の上、以下のコマンドを実行します。
下記のように
実行時のコマンドライン引数として
\verb|"namelist.dat"|の後ろに\verb|"zqp_opt.dat"|を付け加えることで、
一つ前の計算で最適化された変分パラメータを使用した計算が行われます。

\vspace{1cm}\hspace{-0.7cm}
\verb|$ |\underline{パス}\verb|/vmc.out -e namelist.def output/zqp_opt.dat|
\small

計算が終了すると以下のファイルが \verb|output/| ディレクトリに出力されます。
\\
\begin{minipage}{12cm}
\begin{screen}
\begin{verbatim}
zvo_cisajs_001.dat
zvo_cisajscktalt_001.dat
\end{verbatim}
\end{screen}
\end{minipage}
\\
各ファイルの詳細についてはSec. \ref{Sec:outputfile}をご覧ください。

\section{エキスパートユーザー向け}

mVMCでは、以下の6つに分類される入力ファイルを読み込み、計算実行を行います。
\begin{description}
\item[(1)~List:]詳細入力ファイルの種類と名前を指定するファイル
\item[(2)~Basic parameters:]基本的なパラメータを指定するファイル
\item[(3)~Set Hamiltonian:]ハミルトニアンを指定するファイル 
\item[(4)~Set condition of variational parameters :] 最適化する変分パラメータを指定するファイル
\item[(5)~Initial variational parameters:]変分パラメータの初期値を指定するファイル
\item[(6)~Output:]出力する一体・二体グリーン関数の成分を指定するファイル
\end{description}

上記で分類されるファイルを直接作成・指定することで、より複雑な計算を行うことが可能です。
ファイルの詳細についてはSec. \ref{Ch:HowToExpert}をご覧ください。

\section{相関関数のフーリエ変換}

このパッケージには、上で求めた相関関数をフーリエ変換し、プロットするユーティリティーが付属しています。
このユーティリティーに関するマニュアルは
\begin{verbatim}
doc/fourier/ja/_build/html/index.html
doc/fourier/ja/_build/latex/fourier.pdf
doc/fourier/en/_build/html/index.html
doc/fourier/en/_build/latex/fourier.pdf
\end{verbatim}
にありますので、そちらを参照してください。


==> anc/dvmc/doc/jp/chap04-02_jp.tex <==
% !TEX root = userguide_jp.tex
%----------------------------------------------------------
\newpage
\section{エキスパートモード入力ファイル}
\label{Ch:HowToExpert}

{ここではmVMCで使用する詳細入力ファイル(*def)のフォーマットに関して説明します。
入力ファイルの種別は以下の6つで分類されます。なお、キーワードの後にある括弧内に記載されているファイル名はvmcdry.outにより作成されるファイル名を表します。}
\begin{description}
\item[(1)~リスト:]
~\\{\bf キーワード指定なし (namelist.def)}:
使用するinput fileの名前のリストを書きます。なお、ファイル名は任意に指定することができます。
\item[(2)~基本パラメータ:]
~\\{\bf ModPara (modpara.def)}: 計算時に必要な基本的なパラメーター(サイトの数、電子数など)を設定します。
~\\{\bf LocSpin (locspn.def)}: 局在スピンの位置を設定します。
\item[{(3)~ハミルトニアン:}] 
~\\電子系の表式で記載されるハミルトニアン
\begin{eqnarray}
{\cal H}&=&{\cal H}_T+{\cal H}_U+{\cal H}_V+{\cal H}_H+{\cal H}_E+{\cal H}_P+{\cal H}_I,\\
{\cal H}_T&=&{-}\sum_{i, j}\sum_{\sigma_1, \sigma2}t_{ij\sigma_1\sigma_2} c_{i\sigma_1}^{\dag}c_{j\sigma_2},\\
{\cal H}_U&=&\sum_{i} U_i n_ {i \uparrow}n_{i \downarrow},\\
{\cal H}_V&=&\sum_{i,j} V_{ij}n_ {i}n_{j},\\
{\cal H}_H&=&{-}\sum_{i,j}J_{ij}^{\rm Hund} (n_{i\uparrow}n_{j\uparrow}+n_{i\downarrow}n_{j\downarrow}),\\
{\cal H}_E&=&\sum_{i,j}J_{ij}^{\rm Ex} (c_ {i \uparrow}^{\dag}c_{j\uparrow}c_{j \downarrow}^{\dag}c_{i  \downarrow}+c_ {i \downarrow}^{\dag}c_{j\downarrow}c_{j \uparrow}^{\dag}c_{i  \uparrow}),\\
{\cal H}_P&=&\sum_{i,j}J_{ij}^{\rm Pair} c_ {i \uparrow}^{\dag}c_{j\uparrow}c_{i \downarrow}^{\dag}c_{j  \downarrow},\\
{\cal H}_I&=&\sum_{i,j,k,l}\sum_{\sigma_1,\sigma_2, \sigma_3, \sigma_4}
I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}, 
\end{eqnarray}
について設定します。ここで、$n_{i \sigma}=c_{i\sigma}^{\dag}c_{i\sigma}$はスピン$\sigma$を持つサイト$i$の電子密度演算子を、$n_i=n_{i\uparrow}+n_{i\downarrow}$はサイト$i$の電子密度演算子をそれぞれ表します。 各ハミルトニアンのパラメータは以下のファイルで指定します。
~\\{\bf Trans (trans.def)}: 
${\cal H}_T$内の$t_{ij\sigma_1\sigma_2}$を指定します。
~\\{\bf CoulombIntra (coulombintra.def)}: 
${\cal H}_U$内の$U_i$を指定します。
~\\{\bf CoulombInter (coulombinter.def)}: 
${\cal H}_V$内の$V_{ij}$を指定します。
~\\{\bf Hund (hund.def)}: 
${\cal H}_H$内の$J_{ij}^{\rm Hund}$を指定します。
~\\{\bf Exchange (exchange.def)}:
${\cal H}_E$内の$J_{ij}^{\rm Ex}$を指定します。
~\\{\bf PairHop}:  ${\cal H}_P$内の$J_{ij}^{\rm Pair}$を指定します。
~\\{\bf InterAll}: ${\cal H}_I$内の$I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}$を指定します。

\item[(4)~最適化対象変分パラメータ:] 
~\\ {最適化する変分パラメータを指定します}。変分波動関数は
\begin{eqnarray}
|\psi \rangle &=& {\cal P}_G{\cal P}_J{\cal P}_{d-h}^{(2)}{\cal P}_{d-h}^{(4)}{\cal L}^S{\cal L}^K{\cal L}^P |\phi_{\rm pair} \rangle,\\
{\cal P}_G&=&\exp\left[ \sum_i g_i n_{i\uparrow} n_{i\downarrow} \right],\\
{\cal P}_J&=&\exp\left[\frac{1}{2} \sum_{i\neq j} v_{ij} (n_i-1)(n_j-1)\right],\\
{\cal P}_{d-h}^{(2)}&=& \exp \left[ \sum_t \sum_{n=0}^2 (\alpha_{2nt}^d \sum_{i}\xi_{i2nt}^d+\alpha_{2nt}^h \sum_{i}\xi_{i2nt}^h)\right],\\
{\cal P}_{d-h}^{(4)}&=& \exp \left[ \sum_t \sum_{n=0}^4 (\alpha_{4nt}^d \sum_{i}\xi_{i4nt}^d+\alpha_{4nt}^h \sum_{i}\xi_{i4nt}^h)\right],\\
{\cal L}_S&=&\frac{2S+1}{8 \pi^2}\int d\Omega P_s(\cos \beta) \hat{R}(\Omega),\\
{\cal L}_K&=&\frac{1}{N_s}\sum_{{\bm R}}e^{i {\bm K} \cdot{\bm R} } \hat{T}_{\bm R},\\
{\cal L}_P&=&\sum_{\alpha}p_{\alpha} \hat{G}_{\alpha},
\end{eqnarray}
で与えられます。ここで、 $\Omega=(\alpha, \beta, \gamma)$はオイラー角、$\hat{R}(\Omega)$は回転演算子、$P_S(x)$は$S$次のルジャンドル多項式、${\bm K}$は全運動量、$\hat{T}_{\bm R}$は並進ベクトル${\bm R}$に対応する並進演算子、$\hat{G}_{\alpha}$は格子の点群演算子、$p_\alpha$はパリティをそれぞれ表します。ダブロン・ホロン相関因子に関する詳細は文献\cite{Tahara2008}の説明を参照してください。また、一体部分は実空間のペア関数
\begin{equation}
|\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} \sum_{\sigma_1, \sigma_2}f_{i\sigma_1j\sigma_2}c_{i\sigma_1}^{\dag}c_{j\sigma_2}^{\dag} \right]^{N/2}|0 \rangle,
\end{equation}
を用いた波動関数で表されます。ここで$N$は全電子数、$N_s$は全サイト数です。
最適化する変分パラメータは以下のファイルを用いて指定します(${\cal L}_S$は{\bf ModPara}ファイルでパラメータの指定をします)。
~\\{\bf Gutzwiller (gutzwilleridx.def)}: ${\cal P}_G$のうち、最適化の対象とする変分パラメータ$g_i$を指定します。
~\\{\bf Jastrow (jastrowidx.def)}: ${\cal P}_J$のうち、最適化の対象とする変分パラメータ$v_{ij}$を指定します。
~\\{\bf DH2}:  ${\cal P}_{d-h}^{(2)}$で表される2サイトのダブロン・ホロン相関因子を指定します。
~\\{\bf DH4}:  ${\cal P}_{d-h}^{(4)}$で表される4サイトのダブロン・ホロン相関因子を指定します。
~\\{\bf Orbital/OrbitalAntiParallel (orbitalidx.def)}: スピンが反平行のペア軌道$|\phi_{\rm pair} \rangle$を設定します。
~\\{\bf OrbitalParallel}: スピンが平行のペア軌道$|\phi_{\rm pair} \rangle$を設定します。
~\\{\bf OrbitalGeneral}: ペア軌道$|\phi_{\rm pair} \rangle$を設定します。
~\\{\bf TransSym (qptransidx.def)}: 運動量射影${\cal L}_K$と格子対称性射影${\cal L}_P$に関する指定を行います。
\item[(5)~変分パラメータ初期値:]
~\\ 変分パラメータに関する初期値を与えます。キーワード指定されない場合には$0$が初期値として設定されます。
~\\{\bf InGutzwiller}: ${\cal P}_G$内の変分パラメータ$g_i$の初期値を設定します。
~\\{\bf InJastrow}: ${\cal P}_J$内の変分パラメータ$v_{ij}$の初期値を設定します。
~\\{\bf InDH2}:  ${\cal P}_{d-h}^{(2)}$内の2サイトのダブロン・ホロン相関因子$\alpha_{2nt}^{d(h)}$の初期値を設定します。
~\\{\bf InDH4}:  ${\cal P}_{d-h}^{(4)}$内の4サイトのダブロン・ホロン相関因子$\alpha_{4nt}^{d(h)}$の初期値を設定します。
~\\{\bf InOrbital/InOrbitalAntiParallel}: ペア軌道$|\phi_{\rm pair} \rangle$の$ f_{i\uparrow j\downarrow}$に関する初期値を設定します。
~\\{\bf InOrbitalParallel}: ペア軌道$|\phi_{\rm pair} \rangle$の$ f_{i\sigma j\sigma}$に関する初期値を設定します。
~\\{\bf InOrbitalGeneral}: ペア軌道$|\phi_{\rm pair} \rangle$の$ f_{i\sigma j\sigma_1}$に関する初期値を設定します。

\item[(6)~出力:]
~\\{\bf OneBodyG (greenone.def)}:出力する一体Green関数を指定します。

 {\bf TwoBodyG (greentwo.def)}:出力する二体Green関数を指定します。

\end{description}
%%%%%%%%%%%%%%%%%%%%%%
\newpage
~\subsection{入力ファイル指定用ファイル({namelist.def})}
\label{Subsec:InputFileList}
計算で使用する入力ファイル一式を指定します。ファイル形式に関しては、以下のようなフォーマットをしています。\\
\begin{minipage}{10cm}
\begin{screen}
\begin{verbatim}
ModPara  modpara.def
LocSpin  zlocspn.def
Trans    ztransfer.def
InterAll zinterall.def
Orbital orbitalidx.def
OneBodyG zcisajs.def
TwoBodyG	zcisajscktaltdc.def
\end{verbatim}
\end{screen}
\end{minipage}
\\
\subsubsection{ファイル形式}
[string01]~[string02]
\subsubsection{パラメータ}
 \begin{itemize}
   \item  $[$string01$]$
   
   {\bf 形式 :} string型 (固定)
   
   {\bf 説明 :} キーワードを指定します。
   
   \item  $[$string02$]$
   
    {\bf 形式 :} string型 

   {\bf 説明 :} キーワードにひも付けられるファイル名を指定します(任意)。
 \end{itemize}
\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item キーワードを記載後、半角空白(複数可)を開けた後にファイル名を書きます。ファイル名は自由に設定できます。
\item ファイル読込用キーワードはTable\ref{Table:Defs}により指定します。
\item 必ず指定しなければいけないキーワードはModPara, LocSpin, Orbital, {TransSym}です。それ以外のキーワードについては、指定がない場合はデフォルト値が採用されます(変分パラメータについては最適化されず、固定する設定となります)。詳細は各ファイルの説明を参照してください。
\item 各キーワードは順不同に記述できます。
\item 指定したキーワード、ファイルが存在しない場合はエラー終了します。
\item $\#$で始まる行は読み飛ばされます。
\end{itemize}

 \begin{table*}[h!]
\begin{center}
  \begin{tabular}{|ll|} \hline
           Keywords     & 対応するファイルの概要       \\   \hline\hline
           ModPara$^*$       &  計算用のパラメータを指定します。       \\ \hline 
           %%%%%%%%%%%%%%%%%%  
           LocSpin$^*$         &  局在・遍歴スピンを指定します。\\ 
           Trans       &   一般的な一体相互作用を指定します。\\
           InterAll  &   一般的な二体相互作用を指定します。\\  
           CoulombIntra  &   内部クーロン相互作用を指定します。\\  
           CoulombInter  &   サイト間クーロン相互作用を指定します。\\  
           Hund  &   フント結合を指定します。\\  
           PairHop  &  ペアホッピング相互作用を指定します。 \\  
           Exchange  &  交換相互作用を指定します。\\  \hline
           %%%%%%%%%%%%%%%%%%
           Gutzwiller & 最適化するGutzwiller因子を設定します。\\
           Jastrow & 最適化する電荷Jastrow因子を指定します。\\
           DH2 & 最適化する2サイトダブロン・ホロン相関因子を指定します。\\
           DH4 & 最適化する4サイトダブロン・ホロン相関因子を指定します。\\
           Orbital$^*$  & 反平行のスピンを持つペア軌道因子を指定します。\\
           OrbitalAntiParallel  &  反平行のスピンを持つペア軌道因子を指定します。\\
           OrbitalParallel  &  平行のスピンを持つペア軌道因子を指定します。\\
           OrbitalGeneral  &  ペア軌道因子を指定します。\\
           TransSym$^*$  & 並進・格子対称演算子を設定します。\\ \hline
           %%%%%%%%%%%%%%%%%%
           InGutzwiller & Gutzwiller因子の初期値を設定します。\\
           InJastrow & 電荷Jastrow因子の初期値を設定します。\\
           InDH2 & 2サイトダブロン・ホロン相関因子の初期値を設定します。\\
           InDH4 & 4サイトダブロン・ホロン相関因子の初期値を設定します。\\
           InOrbital & ペア軌道因子$f_{i\uparrow j\downarrow}$の初期値を設定します。\\ 
           InOrbitalAntiParallel& ペア軌道因子$f_{i\uparrow j\downarrow}$の初期値を設定します。\\ 
           InOrbitalParallel& ペア軌道因子$f_{i\sigma j\sigma}$の初期値を設定します。\\ 
           InOrbitalGeneral& ペア軌道因子$f_{i\sigma j\sigma'}$の初期値を設定します。\\ 
           \hline
           %%%%%%%%%%%%%%%%%%
           OneBodyG         &   出力する一体グリーン関数を指定します。\\   
           TwoBodyG &   出力する二体グリーン関数を指定します。\\   \hline
  \end{tabular}
\end{center}
\caption{*.defファイルの一覧。 * が付いているファイルは実行時に必ず必要となります。}
\label{Table:Defs}
\end{table*}%

\newpage
%----------------------------------
\subsection{ModParaファイル ({modpara.def})}
\label{Subsec:modpara}
計算で使用するパラメータを指定します。以下のようなフォーマットをしています。\\
\begin{minipage}{10cm}
\begin{screen}
\begin{verbatim}
--------------------
Model_Parameters 
--------------------
VMC_Cal_Parameters
--------------------
CDataFileHead  zvo
CParaFileHead  zqp
--------------------
NVMCCalMode    0
NLanczosMode   0
--------------------
NDataIdxStart  1
NDataQtySmp    1
--------------------
Nsite          16
Nelectron      8
NSPGaussLeg    1
NSPStot        0
NMPTrans       1
NSROptItrStep  1200
NSROptItrSmp   100
DSROptRedCut   0.001
DSROptStaDel   0.02
DSROptStepDt   0.02
NVMCWarmUp     10
NVMCInterval   1
NVMCSample     1000
NExUpdatePath  0
RndSeed        11272
NSplitSize     1
NStore         1  
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります。
 \begin{itemize}
   \item  1 - 5行:  ヘッダ(何が書かれても問題ありません)。
   \item  {6行:  [string01]~[string02]}
   \item  {7行:  [string03]~[string04]}
   \item  {8行:} ヘッダ(何が書かれても問題ありません)
   \item  {9行以降: [string05]~[int01] (もしくは[double01])}
  \end{itemize}
各項目の対応関係は以下の通りです。
\begin{itemize}

   \item  {$[$string01$]$}
   
   {\bf 形式 :} string型 (空白不可)

  {\bf 説明 :} アウトプットファイルのヘッダを表すためのキーワード。何を指定しても問題ありません。
   
   \item  $[$string02$]$
   
   {\bf 形式 :} string型 (空白不可)

  {\bf 説明 :} アウトプットファイルのヘッダ。例えば、一体のGreen関数の出力ファイル名が{\bf xxx\_cisajs.dat}として出力されます(xxxに指定した文字が記載)。

   \item  {$[$string03$]$}
   
   {\bf 形式 :} string型 (空白不可)

  {\bf 説明 :} 最適化された変分パラメータの出力ファイル名のヘッダを表すためのキーワード。何を指定しても問題ありません。
   
   \item  {$[$string04$]$}
   
   {\bf 形式 :} string型 (空白不可)

  {\bf 説明 :} 最適化された変分パラメータの出力ファイル名のヘッダ。最適化された変分パラメータが{\bf xxx\_opt.dat}ファイルとして出力されます(xxxに指定した文字が記載)。

   \item  {$[$string05$]$}
   
   {\bf 形式 :} string型 (固定)

  {\bf 説明 :} キーワードの指定を行います。

   \item  {$[$int01$]$ ($[$double01$]$ )}
   
   {\bf 形式 :} int (double)型 (空白不可)

  {\bf 説明 :} キーワードでひも付けられるパラメータを指定します。

  \end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 9行目以降ではキーワードを記載後、半角空白(複数可)を開けた後に整数値を書きます。
\item {9行目以降では"-"で始まる行は読み込まれません}。
\end{itemize}

~\subsubsection{キーワード}
 \begin{itemize}
 
 \item  \verb|NVMCCalMode|

 {\bf 形式 :} int型 (デフォルト値 = 0)

{\bf 説明 :} [0] 変分パラメータの最適化、[1] 1 体・2 体のグリーン関数の計算。
 
 \item  \verb|NLanczosMode|

 {\bf 形式 :} int型 (デフォルト値 = 0)

{\bf 説明 :} [0] 何もしない、[1] Single Lanczos Step でエネルギーまで計算、[2] Single Lanczos Step でエネルギー, 1 体・2 体のグリーン関数まで計算(条件: 1, 2 は\verb|NVMCCalMode| = 1のみ使用可能。)
%また, pair hopping項, exchange 項がハミルトニアンに含まれる場合は使用できません)。
 
 \item  \verb|NDataIdxStart|

 {\bf 形式 :} int型 (デフォルト値 = 0)

{\bf 説明 :} 出力ファイルの付加番号。\verb|NVMCCalMode|= 0 の場合は\verb|NDataIdxStart|が出力され、 \verb|NVMCCalMode| = 1 の場合は、\verb|NDataIdxStart|から連番で\verb|NDataQtySmp|個のファイルを出力します。
   
 \item  \verb|NDataQtySmp|

 {\bf 形式 :} int型 (デフォルト値 = 1)

{\bf 説明 :} 出力ファイルのセット数。 \verb|NVMCCalMode| = 1 の場合に使用します。

 \item  \verb|Nsite|

{\bf 形式 :} int型 (1以上、必須)

{\bf 説明 :} サイト数を指定する整数。  

\item  \verb|Nelectron|

{\bf 形式 :} {int型 (1以上、必須)}

{\bf 説明 :} 電子のペア数(電子数は2 \verb|Nelectron|で与えられる)。
%$\uparrow$電子の個数。 
%$S_z=0$部分空間で計算するので、$\uparrow$電子と$\downarrow$電子の個数は等しい。

\item  \verb|NCond|

{\bf 形式 :} {int型 (0以上)}

{\bf 説明 :} 伝導電子の数。

\item  \verb|2Sz|

{\bf 形式 :} {int型}

{\bf 説明 :} 2$S_z$の値。電子がペアを組むため, 2$S_z$は偶数で指定する必要がある。

 \item  \verb|NSPGaussLeg|

{\bf 形式 :} {int型 (1以上、デフォルト値 = 8)}

{\bf 説明 :} スピン量子数射影の$\beta$積分($S^y$回転)のGauss-Legendre求積法の分点数。

 \item  \verb|NSPStot|

{\bf 形式 :} int型 (0以上、デフォルト値 = 0)

{\bf 説明 :}  スピン量子数。

 \item  \verb|NMPTrans|

{\bf 形式 :} int型 (デフォルト値 = 1)

{\bf 説明 :} 
\verb|NMPTrans|の絶対値で並進・格子対称性の量子数射影の個数を指定する。負の場合は反周期境界条件を与える。TransSymファイルで指定した重みで上から\verb|NMPTrans|個まで使用する。{射影を行わない場合は1に設定する必要があります。}

 \item  \verb|NSROptItrStep|

{\bf 形式 :} int型 (1以上、デフォルト値 = 1000)

{\bf 説明 :} 
SR 法で最適化する場合の全ステップ数。\verb|NVMCCalMode|=0の場合のみ使用されます。
 
 \item  \verb|NSROptItrSmp|

{\bf 形式 :} int型 (1以上数、デフォルト値 = \verb|NSROptItrStep|/10)

{\bf 説明 :} \verb|NSROptItrStep|ステップ中、最後の\verb|NSROptItrSmp|ステップでの各変分パラメータの平均値を最適値とする。\verb|NVMCCalMode|=0の場合のみ使用されます。

\item   \verb|DSROptRedCut|
   
{\bf 形式 :} double型 (デフォルト値 = 0.001)

{\bf 説明 :} SR 法安定化因子。手法論文\cite{Tahara2008}の$\varepsilon_{\rm wf}$に対応。

 \item  \verb|DSROptStaDel| 
   
 {\bf 形式 :} double型 (デフォルト値 = 0.02)

  {\bf 説明 :} SR 法安定化因子。手法論文\cite{Tahara2008}の$\varepsilon$に対応。
     
\item \verb|DSROptStepDt|

{\bf 形式 :} double型 

{\bf 説明 :} {SR法で使用する刻み幅。手法論文\cite{Tahara2008}の$\Delta t$に対応。}
 
\item \verb|NSROptCGMaxIter|

{\bf 形式 :} int型 (デフォルト値 = 0)

{\bf 説明 :} {SR-CG法での、CG法の繰り返し回数の上限。 0以下を指定した場合、最大で$S$ 行列のサイズの数だけ実行するようになります。 \verb|NSRCG|!=0 の場合のみ使用されます。}
 
\item \verb|DSROptCGTol|

{\bf 形式 :} double型 (デフォルト値 = 1.0e-10)

{\bf 説明 :} {SR-CG法での、CG法の収束判定条件。残差ベクトルの要素の自乗平均平方根がこの値以下になったらCG 法を終了します。 \verb|NSRCG|!=0 の場合のみ使用されます。}
 
\item \verb|NVMCWarmUp|

{\bf 形式 :} int型 (1以上、デフォルト値=10)

{\bf 説明 :}マルコフ連鎖の空回し回数。

\item \verb|NVMCInterval|

{\bf 形式 :} int型 (1以上、デフォルト値=1)

{\bf 説明 :} サンプル間のステップ間隔。ローカル更新を\verb|Nsite|× \verb|NVMCInterval| 回行います。

\item \verb|NVMCSample|

{\bf 形式 :} int型 (1以上、デフォルト値=1000)

{\bf 説明 :} 期待値計算に使用するサンプル数。

\item \verb|NExUpdatePath|

{\bf 形式 :} int型 (0以上)

{\bf 説明 :} 電子系でローカル更新で2電子交換を[0] 認めない、[1] 認めるの設定をします。スピン系の場合には2に設定する必要があります。

\item \verb|RndSeed|

{\bf 形式 :} int型 

{\bf 説明 :} 乱数の初期seed。MPI 並列では各計算機に\verb|RndSeed|+my rank+1 で初期seed が与えられます。

 \item \verb|NSplitSize|

{\bf 形式 :} int型 (1以上、デフォルト値=1)

{\bf 説明 :} MPI内部並列を行う場合の並列数。

\item \verb|NStore|

{\bf 形式 :} int型 (0もしくは1、デフォルト値=1)

{\bf 説明 :} 期待値$\langle O_k O_l \rangle$を計算するとき行列-行列積にして高速化するオプション(1で機能On、{モンテカルロサンプリング数に応じてメモリの消費が増大します}\footnote{使用メモリ量が、$O(N_\text{p}^2)$ から $O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})$ になります。})。
 
\item \verb|NSRCG|

{\bf 形式 :} int型 (0もしくは1、デフォルト値=0)

{\bf 説明 :} SR法で連立一次方程式 $Sx=g$ を解くときに、$S$ を陽に構築せずに解くことでメモリを削減する\footnote{使用メモリ量は、$O(N_\text{p}) + O(N_\text{p}N_\text{MCS})$ です。}オプション\cite{NeuscammanUmrigarChan}(1で機能On, \verb|NStore| は1に固定されます)。
 
 \end{itemize}


\newpage
%----------------------------------
\subsection{LocSpin指定ファイル(locspn.def)}
\label{Subsec:locspn}
局在スピンを指定します。以下のようなフォーマットをしています。\\
\begin{minipage}{10cm}
\begin{screen}
\begin{verbatim}
================================ 
NlocalSpin     6  
================================ 
========i_0LocSpn_1IteElc ====== 
================================ 
    0      1
    1      0
    2      1
    3      0
    4      1
    5      0
    6      1
    7      0
    8      1
    9      0
   10      1
   11      0
\end{verbatim}
\end{screen}
\end{minipage}


\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6行以降:  [int02]~[int03]
  \end{itemize}
 \subsubsection{パラメータ}
 \begin{itemize}

 \item  $[$string01$]$

 {\bf 形式 :} string型 (空白不可)

{\bf 説明 :} 局在スピンの総数を示すキーワード(任意)。


  \item  $[$int01$]$

 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} 局在スピンの総数を指定する整数。

 
  \item  $[$int02$]$

 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。

 
  \item  $[$int03$]$

 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} 遍歴電子か局在スピンかを指定する整数({0: 遍歴電子, 1: 局在スピン})。\\
 \end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と$[$int03$]$で指定される局在電子数の総数が異なる場合はエラー終了します。
\item $[$int02$]$の総数が全サイト数と異なる場合はエラー終了します。
\item $[$int02$]$が全サイト数以上もしくは負の値をとる場合はエラー終了します。
\end{itemize}


\newpage
\subsection{Trans指定ファイル({trans.def})}
\label{Subsec:Trans}
{一般的な一体相互作用をハミルトニアンに付け加え、ハミルトニアン中の相互作用パラメータ$t_{ij\sigma_1\sigma2}$を指定します。付け加える項は以下で与えられます。}
\begin{align}
{\cal H}_T =-\sum_{ij\sigma_1\sigma2} t_{ij\sigma_1\sigma2}c_{i\sigma_1}^{\dag}c_{j\sigma_2}
\end{align}

以下にファイル例を記載します。\\
\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
======================== 
NTransfer      24  
======================== 
========i_j_s_tijs====== 
======================== 
    0     0     2     0   1.000000  0.000000
    2     0     0     0   1.000000  0.000000
    0     1     2     1   1.000000  0.000000
    2     1     0     1   1.000000  0.000000
    2     0     4     0   1.000000  0.000000
    4     0     2     0   1.000000  0.000000
    2     1     4     1   1.000000  0.000000
    4     1     2     1   1.000000  0.000000
    4     0     6     0   1.000000  0.000000
    6     0     4     0   1.000000  0.000000
    4     1     6     1   1.000000  0.000000
    6     1     4     1   1.000000  0.000000
    6     0     8     0   1.000000  0.000000
    8     0     6     0   1.000000  0.000000
…
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6行以降: [int02]~~[int03]~~[int04]~~[int05]~~[double01]~~[double02] 
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 定義するパラメータの総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 定義するパラメータの総数を指定します。

  \item  $[$int02$]$, $[$int04$]$

 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
  \item  $[$int03$]$, $[$int05$]$

 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} スピンを指定する整数。\\
0: アップスピン\\
1: ダウンスピン\\
を選択することが出来ます。


 \item  $[$double01$]$
   
   {\bf 形式 :} double型 (空白不可)

  {\bf 説明 :}  $t_{ij\sigma_1\sigma_2}$の実部を指定します。

 \item  $[$double02$]$
   
   {\bf 形式 :} double型 (空白不可)

  {\bf 説明 :}  $t_{ij\sigma_1\sigma_2}$の虚部を指定します。
\end{itemize}

\subsubsection{{使用ルール}}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item {空行は許されません}。
\item $[$int01$]$と定義されているTrasferの総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int05$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\item Hamiltonianがエルミートという制限から$t_{ij\sigma_1\sigma_2}=t_{ji\sigma_2\sigma_1}^{\dagger}$の関係を満たす必要があります。
\end{itemize}

\newpage
\subsection{InterAll指定ファイル}
\label{Subsec:interall}
{一般的な二体相互作用をハミルトニアンに付け加え、ハミルトニアン中の相互作用パラメータを指定します。付け加える項は以下で与えられます。}
\begin{equation}
{\cal H}_{I}=\sum_{i,j,k,l}\sum_{\sigma_1,\sigma_2, \sigma_3, \sigma_4}
I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}
\end{equation}
以下にファイル例を記載します。\\
\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NInterAll      36  
====================== 
========zInterAll===== 
====================== 
0    0    0    1    1    1    1    0   0.50  0.0
0    1    0    0    1    0    1    1   0.50  0.0
0    0    0    0    1    0    1    0   0.25  0.0
0    0    0    0    1    1    1    1  -0.25  0.0
0    1    0    1    1    0    1    0  -0.25  0.0
0    1    0    1    1    1    1    1   0.25  0.0
2    0    2    1    3    1    3    0   0.50  0.0
2    1    2    0    3    0    3    1   0.50  0.0
2    0    2    0    3    0    3    0   0.25  0.0
2    0    2    0    3    1    3    1  -0.25  0.0
2    1    2    1    3    0    3    0  -0.25  0.0
2    1    2    1    3    1    3    1   0.25  0.0
4    0    4    1    5    1    5    0   0.50  0.0
4    1    4    0    5    0    5    1   0.50  0.0
4    0    4    0    5    0    5    0   0.25  0.0
4    0    4    0    5    1    5    1  -0.25  0.0
4    1    4    1    5    0    5    0  -0.25  0.0
4    1    4    1    5    1    5    1   0.25  0.0
…
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6行以降:
   [int02]~[int03]~[int04]~[int05]~[int06]~[int07]~[int08]~[int09]~[double01]~[double02] 
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 二体相互作用の総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 二体相互作用の総数を指定します。

  \item  $[$int02$]$, $[$int04$]$, $[$int06$]$, $[$int08$]$

 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
  \item  $[$int03$]$, $[$int05$]$, $[$int07$]$, $[$int09$]$

 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} スピンを指定する整数。\\
0: アップスピン\\
1: ダウンスピン\\
を選択することが出来ます。


 \item  $[$double01$]$
   
   {\bf 形式 :} double型 (空白不可)

  {\bf 説明 :}  $I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}$の実部を指定します。

 \item  $[$double02$]$
   
   {\bf 形式 :} double型 (空白不可)

  {\bf 説明 :}  $I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}$の虚部を指定します。
\end{itemize}


\subsubsection{{使用ルール}}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item ハミルトニアンがエルミートという制限から$I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}=I_{lkji\sigma_4\sigma_3\sigma_2\sigma_1}^{\dag}$の関係を満たす必要があります。
\item $[$int01$]$と定義されているInterAllの総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int09$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}


\newpage
\subsection{CoulombIntra指定ファイル({coulombintra.def})}
\label{Subsec:coulombintra}
オンサイトクーロン相互作用をハミルトニアンに付け加えます。付け加える項は以下で与えられます。
\begin{equation}
{\cal H}_U =\sum_{i}U_i n_ {i \uparrow}n_{i \downarrow}
\end{equation}
以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NCoulombIntra 6  
====================== 
========i_0LocSpn_1IteElc ====== 
====================== 
   0  4.000000
   1  4.000000
   2  4.000000
   3  4.000000
   4  4.000000
   5  4.000000
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6行以降:
   [int02]~[double01] 
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} オンサイトクーロン相互作用の総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} オンサイトクーロン相互作用の総数を指定します。

  \item  $[$int02$]$
  
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
 \item  $[$double01$]$
   
   {\bf 形式 :} double型 (空白不可)

  {\bf 説明 :}  $U_i$を指定します。
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されているオンサイトクーロン相互作用の総数が異なる場合はエラー終了します。
\item $[$int02$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}


\newpage
\subsection{CoulombInter指定ファイル({coulombiter.def})}
サイト間クーロン相互作用をハミルトニアンに付け加えます。付け加える項は以下で与えられます。
\begin{equation}
{\cal H}_V = \sum_{i,j}V_{ij} n_ {i}n_{j}
\end{equation}
以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NCoulombInter 12  
====================== 
========CoulombInter ====== 
====================== 
    0     1         1.500000000000000
    0     3         1.500000000000000
    1     2         1.500000000000000
    1     4         1.500000000000000
    2     0         1.500000000000000
    2     5         1.500000000000000
    3     4         1.500000000000000
    3     0         1.500000000000000
    4     5         1.500000000000000
    4     1         1.500000000000000
    5     3         1.500000000000000
    5     2         1.500000000000000
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6行以降:
   [int02]~[int03]~[double01] 
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} サイト間クーロン相互作用の総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} サイト間クーロン相互作用の総数を指定します。

  \item  $[$int02$]$, $[$int03$]$
  
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
 \item  $[$double01$]$
   
   {\bf 形式 :} double型 (空白不可)

  {\bf 説明 :}  $V_{ij}$を指定します。
  
\end{itemize}

\subsubsection{{使用ルール}}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されているオフサイトクーロン相互作用の総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int03$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}

\newpage
\subsection{Hund指定ファイル(hund.def)}
Hundカップリングをハミルトニアンに付け加えます。付け加える項は以下で与えられます。
\begin{equation}
{\cal H}_H =-\sum_{i,j}J_{ij}^{\rm Hund} (n_{i\uparrow}n_{j\uparrow}+n_{i\downarrow}n_{j\downarrow})
\end{equation}
以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NHund 6  
====================== 
========Hund ====== 
====================== 
   0     1 -0.250000
   1     2 -0.250000
   2     3 -0.250000
   3     4 -0.250000
   4     5 -0.250000
   5     0 -0.250000
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6行以降:
   [int02]~[int03]~[double01] 
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} Hundカップリングの総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} Hundカップリングの総数を指定します。

  \item  $[$int02$]$, $[$int03$]$
  
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
 \item  $[$double01$]$
   
   {\bf 形式 :} double型 (空白不可)

  {\bf 説明 :}  $J_{ij}^{\rm Hund}$を指定します。
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されているHundカップリングの総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int03$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}

\newpage
\subsection{PairHop指定ファイル}
PairHopカップリングをハミルトニアンに付け加えます。付け加える項は以下で与えられます。
\begin{equation}
{\cal H}_P=\sum_{i,j}J_{ij}^{\rm Pair} (c_ {i \uparrow}^{\dag}c_{j\uparrow}c_{i \downarrow}^{\dag}c_{j  \downarrow}+c_{j \downarrow}^{\dag}c_{i  \downarrow}c_ {j \uparrow}^{\dag}c_{i\uparrow})
\end{equation}
以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NPairhop 6 
====================== 
========Pairhop ====== 
====================== 
   0     1  0.50000
   1     2  0.50000
   2     3  0.50000
   3     4  0.50000
   4     5  0.50000
   5     0  0.50000
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6行以降:
   [int02]~[int03]~[double01] 
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} PairHopカップリングの総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} PairHopカップリングの総数を指定します。

  \item  $[$int02$]$, $[$int03$]$
  
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
 \item  $[$double01$]$
   
   {\bf 形式 :} double型 (空白不可)

  {\bf 説明 :}  $J_{ij}^{\rm Pair}$を指定します。
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されているPairHopカップリングの総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int03$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}

\newpage
\subsection{Exchange指定ファイル ({exchange.def})}
Exchangeカップリングをハミルトニアンに付け加えます。
電子系の場合には
\begin{equation}
{\cal H}_E  =\sum_{i,j}J_{ij}^{\rm Ex} (c_ {i \uparrow}^{\dag}c_{j\uparrow}c_{j \downarrow}^{\dag}c_{i  \downarrow}+c_ {i \downarrow}^{\dag}c_{j\downarrow}c_{j \uparrow}^{\dag}c_{i  \uparrow})
\end{equation}
が付け加えられ、スピン系の場合には
\begin{equation}
{\cal H}_E =\sum_{i,j}J_{ij}^{\rm Ex} (S_i^+S_j^-+S_i^-S_j^+)
\end{equation}
が付け加えられます。
以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================== 
NExchange 6  
====================== 
========Exchange ====== 
====================== 
   0     1  0.50000
   1     2  0.50000
   2     3  0.50000
   3     4  0.50000
   4     5  0.50000
   5     0  0.50000
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6行以降:
   [int02]~[int03]~[double01] 
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} Exchangeカップリングの総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} Exchangeカップリングの総数を指定します。

  \item  $[$int02$]$, $[$int03$]$
  
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
 \item  $[$double01$]$
   
   {\bf 形式 :} double型 (空白不可)

  {\bf 説明 :}  $J_{ij}^{\rm Ex}$を指定します。
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されているExchangeカップリングの総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int03$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}

\newpage
\subsection{Gutzwiller指定ファイル({gutzwiller.def})}
\label{Subsec:Gutzwiller}

Gutzwiller因子
\begin{equation}
{\cal P}_G=\exp\left[ \sum_i g_i n_{i\uparrow} n_{i\downarrow} \right]
\end{equation}
の設定を行います。指定するパラメータはサイト番号$i$と$g_i$の変分パラメータの番号です。
以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
======================
NGutzwillerIdx 2  
ComplexType 0
====================== 
====================== 
   0     0
   1     0
   2     0
   3     1
(continue...)
  12     1
  13     0
  14     0
  15     0
   0     1
   1     0
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります($N_s$はサイト数、$N_g$は変分パラメータの種類の数)。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3行:   [string02]~[int02]
   \item  4-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6 - (5+$N_s$)行: [int03]~[int04]
   \item  (6+$N_s$) - (5+$N_s$+$N_g$)行：[int05]~[int06]
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} $g_i$の変分パラメータの種類の総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} $g_i$の変分パラメータの種類の総数を指定します。

   \item  $[$string02$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} $g_i$の変分パラメータの型を指定するためのキーワード名を指定します(任意)。

  \item  $[$int02$]$
  
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} 変分パラメータの型を指定する整数。0が実数、1が複素数に対応します。

  \item  $[$int03$]$
  
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
 \item  $[$int04$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} $g_i$の変分パラメータの種類を表します。0以上[int01]{未満}で指定します。

 \item  $[$int05$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} $g_i$の変分パラメータの種類を表します(最適化有無の設定用)。0以上[int01]{未満}で指定します。

 \item  $[$int06$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} [int05]で指定した$g_i$の変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int06$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}

\newpage
\subsection{Jastrow指定ファイル({jastrow.def})}
\label{Subsec:Jastrow}
Jastrow因子
\begin{equation}
{\cal P}_J=\exp\left[\frac{1}{2} \sum_{i\neq j} v_{ij} (n_i-1) (n_j-1)\right]
\end{equation}
の設定を行います。指定するパラメータはサイト番号$i, j$と$v_{ij}$の変分パラメータの番号です。以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
======================
NJastrowIdx 5  
ComplexType 0
====================== 
======================
   0     1     0 
   0     2     1 
   0     3     0 
 (continue...)
   0    1 
   1    1 
   2    1 
   3    1 
   4    1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります($N_s$はサイト数、$N_j$は変分パラメータの種類の数)。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3行:   [string02]~[int02]
   \item  4-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6 - (5+$N_s\times (N_s-1)$) 行: [int03]~[int04]~[int05]
   \item  (6+$N_s\times (N_s-1)$ ) - (5+$N_s\times (N_s-1)$+$N_j$)行：[int06]~[int07]
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} $v_{ij}$の変分パラメータの種類の総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} $v_{ij}$の変分パラメータの種類の総数を指定します。

   \item  $[$string02$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} $v_{ij}$の変分パラメータの型を指定するためのキーワード名を指定します(任意)。

   \item  $[$int02$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} $v_{ij}$の変分パラメータの型を指定します。0が実数、1が複素数に対応します。

  \item  $[$int03$]$, $[$int04$]$
  
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
 \item  $[$int05$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} $v_{ij}$の変分パラメータの種類を表します。0以上[int01]{未満}で指定します。

 \item  $[$int06$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} $v_{ij}$の変分パラメータの種類を表します(最適化有無の設定用)。0以上[int01]{未満}で指定します。

 \item  $[$int07$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} [int06]で指定した$v_{ij}$の変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int07$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}

\newpage
\subsection{DH2指定ファイル}
\label{Subsec:DH2}

\begin{equation}
{\cal P}_{d-h}^{(2)}= \exp \left[ \sum_t \sum_{n=0}^2 (\alpha_{2nt}^d \sum_{i}\xi_{i2nt}^d+\alpha_{2nt}^h \sum_{i}\xi_{i2nt}^h)\right]
\end{equation}
で表される2サイトのdoublon-holon相関因子の設定を行います。指定するパラメータはサイト番号$i$とその周囲2サイト、$\alpha_{2nt}^{d,h}$の変分パラメータの番号で、変分パラメータは各サイト毎に$t$種類設定します。{各パラメータ、演算子に関する詳細は文献\cite{Tahara2008}をご覧ください。}以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NDoublonHolon2siteIdx 2  
ComplexType 0
====================================
====================================
   0     5   15    0
   0    13    7    1
   1     6   12    0
   1    14    4    1
 (continue...)
  15     0   10    0
  15     8    2    1
   0     1 
   1     1 
   2     1 
(continue...)
  10     1 
  11     1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります($N_s$はサイト数、$N_{\rm dh2}$は変分パラメータの種類の数)。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3行:   [string02]~[int02]
   \item  4-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6 - (5+$N_s\times N_{\rm dh2}$)行: [int03]~[int04]~[int05]~[int06]
   \item  (6+$N_s\times N_{\rm dh2}$) - (5+$(N_s+6) \times N_{\rm dh2}$)行：[int07]~[int08]
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 変分パラメータのセット総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 変分パラメータのセット総数を指定します。

  \item  $[$string02$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :}変分パラメータの型を指定するためのキーワード名を指定します(任意)。
   
   \item  $[$int02$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 変分パラメータの型を指定します。0が実数、1が複素数に対応します。

  \item  $[$int03$]$,  $[$int04$]$, $[$int05$]$
   
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
 \item  $[$int06$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 変分パラメータの種類を表します。0以上[int01]{未満}で指定します。

 \item  $[$int07$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 変分パラメータの種類を表します(最適化有無の設定用)。値は
  \begin{itemize}
  \item{$n$}: 周囲のdoublon(holon)数 (0, 1, 2)  \\
  \item{$s$}: 中心がdoublonの場合$0$, 中心がholonの場合$1$ \\
  \item{$t$}: 変分パラメータのセット番号(0, $\cdots$ [int1]-1)
  \end{itemize}  
  として、$(2n+s)\times$[int01]$+t$を設定します。
  
 \item  $[$int08$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} [int07]で指定した変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。
  
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int08$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}


\newpage
\subsection{DH4指定ファイル}
\label{Subsec:DH4}

\begin{equation}
{\cal P}_{d-h}^{(4)}= \exp \left[ \sum_t \sum_{n=0}^4 (\alpha_{4nt}^d \sum_{i}\xi_{i4nt}^d+\alpha_{4nt}^h \sum_{i}\xi_{i4nt}^h)\right]
\end{equation}
で表される4サイトのdoublon-holon相関因子の設定を行います。指定するパラメータはサイト番号$i$とその周囲4サイト、$\alpha_{4nt}^{d,h}$の変分パラメータの番号で、変分パラメータは各サイト毎に$t$種類設定します。{各パラメータ、演算子に関する詳細は文献\cite{Tahara2008}をご覧ください。}以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NDoublonHolon4siteIdx 1  
ComplexType 0
====================================
====================================
   0     1    3    4   12    0
   1     2    0    5   13    0
   2     3    1    6   14    0
   3     0    2    7   15    0
 (continue...)
  14    15   13    2   10    0
  15    12   14    3   11    0
   0     1 
   1     1 
(continue...)
   8     1 
   9     1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります($N_s$はサイト数、$N_{\rm dh4}$は変分パラメータの種類の数)。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3行:   [string02]~[int02]
   \item  4-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6 - (5+$N_s\times N_{\rm dh4}$)行: [int03]~[int04]~[int05]~[int06]~[int07]~[int08]
   \item  (6+$N_s\times N_{\rm dh4}$) - (5+$(N_s+10) \times N_{\rm dh4}$)行：[int09]~[int10]
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 変分パラメータのセット総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 変分パラメータのセット総数を指定します。

   \item  $[$string02$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 変分パラメータの型を指定するためのキーワード名を指定します(任意)。

   \item  $[$int02$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 変分パラメータの型を指定します。0が実数、1が複素数に対応します。

  \item   $[$int03$]$,  $[$int04$]$, $[$int05$]$, $[$int06$]$, $[$int07$]$
   
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
 \item  $[$int08$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 変分パラメータの種類を表します。0以上[int01]{未満}で指定します。

 \item  $[$int09$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 変分パラメータの種類を表します(最適化有無の設定用)。値は
  \begin{itemize}
  \item{$n$}: 周囲のdoublon(holon)数 (0, 1, 2, 3, 4)  \\
  \item{$s$}: 中心がdoublonの場合$0$, 中心がholonの場合$1$ \\
  \item{$t$}: 変分パラメータのセット番号(0, $\cdots$ [int1]-1)
  \end{itemize}  
  として、$(2n+s)\times$[int01]$+t$を設定します。
  
 \item  $[$int10$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} [int09]で指定した変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int10$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}

\newpage
\subsection{Orbital/OrbitalAntiParallel指定ファイル({orbitalidx.def})}
\label{Subsec:Orbital}

\begin{equation}
|\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} f_{ij}c_{i\uparrow}^{\dag}c_{j\downarrow}^{\dag} \right]^{N/2}|0 \rangle
\end{equation}
で表されるペア軌道の設定を行います。指定するパラメータはサイト番号$i, j$と変分パラメータの種類を設定します。以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NOrbitalIdx 64   
ComplexType 0
====================================
====================================
   0     0     0 
   0     1     1 
   0     2     2 
   0     3     3 
 (continue...)
  15     9    62 
  15    10    63 
   0    1 
   1    1 
(continue...)
  62    1 
  63    1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります($N_s$はサイト数、$N_{\rm o}$は変分パラメータの種類の数)。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3行:   [string02]~[int02]
   \item  4-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6 - (5+$N_s^2$)行: [int03]~[int04]~[int05]~[int06]
   \item  (6+$N_s^2$) - (5+$N_s^2+N_{\rm o}$)行：[int07]~[int08]
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 変分パラメータのセット総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 変分パラメータのセット総数を指定します。

   \item  $[$string02$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 変分パラメータの型を指定するためのキーワード名を指定します(任意)。

   \item  $[$int02$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 変分パラメータの型を指定します。0が実数、1が複素数に対応します。

  \item  $[$int03$]$, $[$int04$]$
   
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
 \item  $[$int05$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 変分パラメータの種類を表します。0以上[int01]{未満}で指定します。

 \item  $[$int06$]$
   
   {\bf 形式 :} int型

  {\bf 説明 :} 反周期境界条件モードがON(\verb|ModPara|ファイルで\verb|NMPTrans|が負の場合に有効)の場合、変分パラメータ$f_{ij}$の番号の他に符号を反転するか否かを直接指定する。$[$int06$]$=$\pm1$により符号を指定する。反周期境界条件モードがOFFの場合は省略可能。


 \item  $[$int07$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 変分パラメータの種類を表します(最適化有無の設定用)。0以上[int01]{未満}で指定します。
  
 \item  $[$int08$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} [int06]で指定した変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。
  
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int08$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}

\newpage
\subsection{OrbitalParallel指定ファイル}
\label{Subsec:Orbital}

\begin{equation}
|\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} f_{i\sigma j\sigma}c_{i\sigma}^{\dag}c_{j\sigma}^{\dag} \right]^{N/2}|0 \rangle
\end{equation}
で表されるペア軌道の設定を行います。指定するパラメータはサイト番号$i, j$と変分パラメータの種類を設定します。以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NOrbitalIdx 120  
ComplexType 0
====================================
====================================
   0     1     0
   0     2     1 
   0     3     2 
 (continue...)
  15    13    118
  15    14    119
   0    1 
   1    1 
(continue...)
  118    1 
  119    1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります($N_s$はサイト数、$N_{\rm o}$は変分パラメータの種類の数)。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3行:   [string02]~[int02]
   \item  4-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6 - (5+$N_s*(N_s-1)/2$)行: [int03]~[int04]~[int05]~[int06]
   \item  (6+$N_s*(N_s-1)/2$) - (5+$N_s*(N_s-1)/2+N_{\rm o}$)行：[int07]~[int08]
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 変分パラメータのセット総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 変分パラメータのセット総数を指定します。

   \item  $[$string02$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 変分パラメータの型を指定するためのキーワード名を指定します(任意)。

   \item  $[$int02$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 変分パラメータの型を指定します。0が実数、1が複素数に対応します。

  \item  $[$int03$]$, $[$int04$]$
   
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
 \item  $[$int05$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 変分パラメータの種類を表します。0以上[int01]{未満}で指定します。

 \item  $[$int06$]$
   
   {\bf 形式 :} int型

  {\bf 説明 :} 反周期境界条件モードがON(\verb|ModPara|ファイルで\verb|NMPTrans|が負の場合に有効)の場合、変分パラメータ$f_{ij}$の番号の他に符号を反転するか否かを直接指定する。$[$int06$]$=$\pm1$により符号を指定する。反周期境界条件モードがOFFの場合は省略可能。


 \item  $[$int07$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 変分パラメータの種類を表します(最適化有無の設定用)。0以上[int01]{未満}で指定します。
  
 \item  $[$int08$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} [int06]で指定した変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。
  
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int08$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}

\newpage
\subsection{OrbitalGeneral指定ファイル}
\label{Subsec:OrbitalGeneral}

\begin{equation}
|\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} \sum_{\sigma_1, \sigma_2}f_{i\sigma_1 j \sigma_2}c_{i\sigma_1}^{\dag}c_{j\sigma_2}^{\dag} \right]^{N/2}|0 \rangle
\end{equation}
で表されるペア軌道の設定を行います。指定するパラメータはサイト番号$i, j$, スピン$\sigma_1, \sigma_2$と変分パラメータの種類を設定します。$i+\sigma_1 N_s < j+\sigma_2 N_s$($\sigma=0 ,1$)を満たすように指定する必要があります。以下にファイル例を記載します。 

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NOrbitalIdx 255
ComplexType 0
====================================
====================================
   0  0  0  1  0
   0  0  1  1  1 
 (continue...)
  14  0  15 1 253
  15  0  15  1  254
   0    1 
   1    1 
(continue...)
  253   1 
  254    1 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります($N_s$はサイト数、$N_{\rm o}$は変分パラメータの種類の数)。
変分パラメータの総数$N_p$は$i+\sigma_1 N_s < j+\sigma_2 N_s$($\sigma=0 ,1$)を満たすペアの総数に対応し、
$S_z=0$の場合は$N_p=N_s^2$、$S_z$非保存の場合は$N_p=2N_s^2-N_s$個となります。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3行:   [string02]~[int02]
   \item  4-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6 - (5+$N_p$)行: [int03]~[int04]~[int05]~[int06]~[int07]~[int08]
   \item  (6+$N_p$) - (5+$N_p+N_{\rm o}$)行：[int09]~[int10]
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 変分パラメータのセット総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 変分パラメータのセット総数を指定します。

   \item  $[$string02$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 変分パラメータの型を指定するためのキーワード名を指定します(任意)。

   \item  $[$int02$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 変分パラメータの型を指定します。0が実数、1が複素数に対応します。

  \item  $[$int03$]$, $[$int05$]$
   
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。

  \item  $[$int04$]$, $[$int06$]$
   
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} スピンを指定する整数。0が$\uparrow$スピン, 1が$\downarrow$スピンに対応します。
 
 \item  $[$int07$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 変分パラメータの種類を表します。0以上[int01]{未満}で指定します。

 \item  $[$int08$]$
   
   {\bf 形式 :} int型

  {\bf 説明 :} 反周期境界条件モードがON(\verb|ModPara|ファイルで\verb|NMPTrans|が負の場合に有効)の場合、変分パラメータ$f_{ij}$の番号の他に符号を反転するか否かを直接指定する。$[$int08$]$=$\pm1$により符号を指定する。反周期境界条件モードがOFFの場合は省略可能。


 \item  $[$int09$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 変分パラメータの種類を表します(最適化有無の設定用)。0以上[int01]{未満}で指定します。
  
 \item  $[$int10$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} [int06]で指定した変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。
  
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int10$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}



\newpage
\subsection{TransSym指定ファイル({qptransidx.def})}
\label{Subsec:TransSym}

運動量射影${\cal L}_K=\frac{1}{N_s}\sum_{{\bm R}}e^{i {\bm K} \cdot{\bm R} } \hat{T}_{\bm R}$と格子対称性射影${\cal L}_P=\sum_{\alpha}p_{\alpha} \hat{G}_{\alpha}$について、重みとサイト番号に関する指定を行います。射影するパターンは$(\alpha, {\bm R})$で指定されます。射影を行わない場合も重み1.0 で“恒等演算”を指定してください。
以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
====================================
NQPTrans 4  
====================================
== TrIdx_TrWeight_and_TrIdx_i_xi  ==
====================================
   0  1.000000
   1  1.000000
   2  1.000000
   3  1.000000
   0     0    0
 (continue...)
   3    12    1
   3    13    2 
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります($N_s$はサイト数、$N_{\rm TS}$は射影演算子の種類の総数)。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6 - (5+$N_{\rm TS}$)行: [int02]~[double01]
   \item  (6+$N_{\rm TS}$) - (5+$(N_s+1) \times N_{\rm TS}$)行：[int03]~[int04]~[int05]~[int06]
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 射影パターンの総数に関するキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 射影パターンの総数を指定します。

  \item  $[$int02$]$
   
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} 射影パターン$(\alpha, {\bm R})$を指定する整数。0以上 $[$int01$]${未満}で指定します。
 
  \item  $[$double01$]$
   
 {\bf 形式 :} double型 (空白不可)

{\bf 説明 :} 射影パターン$(\alpha, {\bm R})$の重み$p_{\alpha}\cos ({\bm K}\cdot {\bm R})$を指定します。
 
 \item  $[$int03$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 射影パターン$(\alpha, {\bm R})$を指定する整数。0以上 $[$int01$]${未満}で指定します。

 \item  $[$int04$]$, $[$int05$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。$[$int03$]$で指定した並進・点群移動をサイト番号$[$int04$]$に作用させた場合の行き先が、サイト番号$[$int05$]$となるように設定します。

 \item  $[$int06$]$
   
   {\bf 形式 :} int型 (空白不可)

  {\bf 説明 :} 反周期境界条件モードがON(\verb|ModPara|ファイルで\verb|NMPTrans|が負の場合に有効)の場合、並進演算で生成消滅演算子の符号が反転するか否かを直接指定する。$[$int06$]$=$\pm1$により符号を指定する。反周期境界条件モードがOFFの場合は省略可能。
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されている射影パターンの総数が異なる場合はエラー終了します。
\item {$[$int02$]$-$[$int06$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。}
\end{itemize}

\newpage
\subsection{{変分パラメータ初期値指定ファイル}}
\label{Subsec:InputParam}
各変分パラメータの初期値を設定することが可能です。\\
変分パラメータの種類は{入力ファイル指定用ファイル(Sec. \ref{Subsec:InputFileList})において}\\
\verb|InGutzwiller|, \verb|InJastrow|, \verb|InDH2|, \verb|InDH4|, \verb|InOrbital|, \verb|InOrbitalAntiParallel|, \verb|InOrbitalParallel|, \verb|InOrbitalGeneral|\\
をキーワードとして指定することで区別します。なお、ファイルフォーマットは全て共通です。
以下、\verb|InJastrow|ファイルの例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
======================
NJastrowIdx  28
====================== 
== i_j_JastrowIdx  ===
====================== 
0 -8.909963465082626488e-02  0.000000000000000000e+00
1  5.521681211878626955e-02  0.000000000000000000e+00
(continue...)
27 -9.017586139930480749e-02  0.000000000000000000e+00
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります($N_v$は変分パラメータの種類の総数)。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6 - (5+$N_v$)行: [int02]~[double01]~[double02]
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :}変分パラメータ総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 変分パラメータ総数を指定します。

  \item  $[$int02$]$
  
 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} 変分パラメータの種類を指定する整数。0以上 $[$int01$]$で指定します。
 
 \item  $[$double01$]$
   
   {\bf 形式 :} double型 (空白不可)

  {\bf 説明 :} 変分パラメータの初期値の実部を与えます。
   
   \item  $[$double02$]$
   {\bf 形式 :} double型  {(空白不可)}

  {\bf 説明 :} 変分パラメータの初期値の虚部を与えます。
  
\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されている変分パラメータの総数が異なる場合はエラー終了します。
\end{itemize}


\newpage
\subsection{OneBodyG指定ファイル({greenone.def})}
\label{Subsec:onebodyg}
計算・出力する一体グリーン関数$\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle$を指定します。以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
===============================
NCisAjs         24
===============================
======== Green functions ======
===============================
    0     0     0     0
    0     1     0     1
    1     0     1     0
    1     1     1     1
    2     0     2     0
    2     1     2     1
    3     0     3     0
    3     1     3     1
    4     0     4     0
    4     1     4     1
    5     0     5     0
    5     1     5     1
    6     0     6     0
    6     1     6     1
    7     0     7     0
    7     1     7     1
    8     0     8     0
    8     1     8     1
    9     0     9     0
    9     1     9     1
   10     0    10     0
   10     1    10     1
   11     0    11     0
   11     1    11     1
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6行以降: [int02]~~[int03]~~[int04]~~[int05]
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 一体グリーン関数成分総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 一体グリーン関数成分の総数を指定します。

  \item  $[$int02$]$, $[$int04$]$

 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
  \item  $[$int03$]$, $[$int05$]$

 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} スピンを指定する整数。\\
0: アップスピン\\
1: ダウンスピン\\
を選択することが出来ます。

\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されている一体グリーン関数成分の総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int05$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}

\newpage
\subsection{TwoBodyG指定ファイル({greentwo.def})}
\label{Subsec:twobodyg}
{計算・出力する}二体グリーン関数$\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle$を指定します。
以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
=============================================
NCisAjsCktAltDC        576
=============================================
======== Green functions for Sq AND Nq ======
=============================================
    0     0     0     0     0     0     0     0
    0     0     0     0     0     1     0     1
    0     0     0     0     1     0     1     0
    0     0     0     0     1     1     1     1
    0     0     0     0     2     0     2     0
    0     0     0     0     2     1     2     1
    0     0     0     0     3     0     3     0
    0     0     0     0     3     1     3     1
    0     0     0     0     4     0     4     0
    0     0     0     0     4     1     4     1
    0     0     0     0     5     0     5     0
    0     0     0     0     5     1     5     1
    0     0     0     0     6     0     6     0
    0     0     0     0     6     1     6     1
    0     0     0     0     7     0     7     0
    0     0     0     0     7     1     7     1
    0     0     0     0     8     0     8     0
    0     0     0     0     8     1     8     1
    0     0     0     0     9     0     9     0
    0     0     0     0     9     1     9     1
    0     0     0     0    10     0    10     0
    0     0     0     0    10     1    10     1
    0     0     0     0    11     0    11     0
    0     0     0     0    11     1    11     1
    0     1     0     1     0     0     0     0
    …
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
以下のように行数に応じ異なる形式をとります。
 \begin{itemize}
   \item  1行:  ヘッダ(何が書かれても問題ありません)。
   \item  2行:   [string01]~[int01]
   \item  3-5行:  ヘッダ(何が書かれても問題ありません)。
   \item  6行以降: [int02]~~[int03]~~[int04]~~[int05]~~[int06]~~[int07]~~[int08]~~[int09]
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

   \item  $[$string01$]$
   
    {\bf 形式 :} string型 (空白不可)

   {\bf 説明 :} 二体グリーン関数成分総数のキーワード名を指定します(任意)。

   \item  $[$int01$]$
   
    {\bf 形式 :} int型 (空白不可)

   {\bf 説明 :} 二体グリーン関数成分の総数を指定します。

  \item  $[$int02$]$, $[$int04$]$, $[$int06$]$, $[$int08$]$

 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} サイト番号を指定する整数。0以上\verb|Nsite|{未満}で指定します。
 
  \item  $[$int03$]$, $[$int05$]$, $[$int07$]$, $[$int09$]$

 {\bf 形式 :} int型 (空白不可)

{\bf 説明 :} スピンを指定する整数。\\
0: アップスピン\\
1: ダウンスピン\\
を選択することが出来ます。

\end{itemize}

\subsubsection{使用ルール}
本ファイルを使用するにあたってのルールは以下の通りです。
\begin{itemize}
\item 行数固定で読み込みを行う為、ヘッダの省略はできません。
\item $[$int01$]$と定義されている二体グリーン関数成分の総数が異なる場合はエラー終了します。
\item $[$int02$]$-$[$int09$]$を指定する際、範囲外の整数を指定した場合はエラー終了します。
\end{itemize}

\newpage
\section{出力ファイル}
\label{Sec:outputfile}
出力ファイルの一覧は下記の通りです。***には\verb|ModPara|ファイルの\verb|CParaFileHead|で指定されるヘッダが、xxxには\verb|CDataFileHead|で指定されるヘッダが、yyyには\verb|ModPara|ファイルの\verb|NDataIdxStart|, \verb|NDataQtySmp|に従い\verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|の順に記載されます。また、zzzには\verb|ModPara|ファイルの\verb|NDataIdxStart|が記載されます。

 \begin{table*}[h!]
\begin{center}
  \begin{tabular}{|ll|} \hline
           ファイル名     & 対応するファイルの中身       \\   \hline\hline
           ***\_opt.dat       &  最適化された全パラメータ.       \\ \hline 
           %%%%%%%%%%%%%%%%%%  
           ***\_gutzwiller\_opt.dat       &   最適化されたGutzwiller因子.  \\
           ***\_jastrow\_opt.dat        &  最適化されたJastrow因子.         \\ 
           ***\_doublonHolon2site\_opt.dat  &   最適化された2サイトダブロン-ホロン相関因子.  \\  
           ***\_doublonHolon4site\_opt.dat  &   最適化された4サイトダブロン-ホロン相関因子. \\  
           ***\_orbital\_opt.dat  &   最適化されたペア軌道因子. \\  \hline
           xxx\_out\_yyy.dat &  エネルギーとその分散.\\ 
           xxx\_var\_yyy.dat &  パラメータ最適化過程の情報.\\  \hline
           xxx\_CalcTimer.dat & 各プロセスに対する計算時間に関する情報.\\  
           xxx\_time\_zzz.dat & モンテカルロサンプリングの過程に関する情報.\\  \hline
           \hline
           %%%%%%%%%%%%%%%%%%
           xxx\_cisajs\_yyy.dat & 一体グリーン関数.\\
           xxx\_cisajscktalt\_yyy.dat & 二体グリーン関数.\\
\hline
  \end{tabular}
\end{center}
\caption{List of the output files. }
\label{Table:Output}
\end{table*}%

\subsection{{変分パラメータ出力ファイル(***\_opt.dat)}}
SR法で最適化された変分パラメータとエネルギーが一斉出力されます。
{変分パラメータが一斉に読み込めるため、変分パラメータ最適化後の物理量の計算を行う場合に使用します。}
出力されるデータは
\begin{equation}
\langle H \rangle, \langle H^2 \rangle, g_i, v_{ij}, \alpha_{2nt}^{d(h)}, \alpha_{4nt}^{d(h)}, f_{ij} \nonumber
\end{equation}
で、それぞれの平均値と標準偏差が出力されます(平均値は実数、虚数の順に、標準偏差は実数のみ出力)。
なお、全データが1行で出力され、数値の間は半角空白で区切られます。
***には\verb|ModPara|ファイルの\verb|CParaFileHead|で指定されるヘッダが記載されます。

\subsection{{ステップ別変分パラメータ出力ファイル(xxx\_var\_yyy.dat)}}
SR 法の各ステップにおける変分パラメータとエネルギーがzqp\_opt.dat と同形式で“追記しながら” 出力されます(標準偏差はゼロ)が出力されます。
xxxには\verb|CDataFileHead|で指定されるヘッダが、yyyには\verb|ModPara|ファイルの\verb|NDataIdxStart|, \verb|NDataQtySmp|に従い\verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|の順に記載されます。

\subsection{Gutzwiller因子出力ファイル(***\_gutzwiller\_opt.dat)}
SR法で最適化されたGutzwiller因子が出力されます。出力形式はSec. \ref{Subsec:InputParam}のInGutzwiller指定ファイルと同じです。

\subsection{Jastrow因子出力ファイル(***\_jastrow\_opt.dat)}
SR法で最適化されたJastrow因子が出力されます。出力形式はSec. \ref{Subsec:InputParam}のInJastrow指定ファイルと同じです。

\subsection{2サイトダブロンホロン相関因子出力ファイル\\(***\_doublonHolon2site\_opt.dat)}
SR法で最適化された2サイトのdoublon-holon相関因子が出力されます。出力形式はSec. \ref{Subsec:InputParam}のInDH2指定ファイルと同じです。

\subsection{4サイトダブロンホロン相関因子出力ファイル\\(***\_doublonHolon4site\_opt.dat)}
SR法で最適化された4サイトのdoublon-holon相関因子が出力されます。出力形式はSec. \ref{Subsec:InputParam}のInDH4指定ファイルと同じです。

\subsection{ペア軌道出力ファイル(***\_orbital\_opt.dat)}
SR法で最適化されたペア軌道の変分パラメータが出力されます。出力形式はSec. \ref{Subsec:InputParam}のInOrbital指定ファイルと同じです。

\subsection{xxx\_out\_yyy.dat}
ビン毎の計算情報として、
\begin{equation}
\langle H \rangle, \langle H^2 \rangle, \frac{\langle H^2 \rangle- \langle H \rangle^2 }{\langle H \rangle^2},
\langle S^z \rangle, \langle (S^z)^2 \rangle
\nonumber.
\end{equation}
が順に出力されます。$\langle H \rangle$については実部と虚部がそれぞれ出力され、それ以外は実部のみ出力されます。
xxxには\verb|CDataFileHead|で指定されるヘッダが、yyyには\verb|ModPara|ファイルの\verb|NDataIdxStart|, \verb|NDataQtySmp|に従い\verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|の順に記載されます。以下に出力例を記載します。

\begin{minipage}{13cm}
\begin{screen}
\begin{verbatim}
1.151983765704212992e+01  8.124622418360909482e-01  \
1.619082955438887268e+02  2.019905203939084959e-01 
1.288482613817423150e+01  5.006903733262847433e-01  \ 
1.972000325276957824e+02  1.824505193695792893e-01
1.308897206011880421e+01  5.701244886956570168e-01  \
2.072610167083121837e+02  2.029162857569105916e-01
…
\end{verbatim}
\end{screen}
\end{minipage}

\subsection{xxx\_CalcTimer.dat }
計算終了後に、処理毎の計算処理時間が処理名、処理に割り当てられた識別番号、実行秒数の順に出力されます。出力例は以下の通りです。

\begin{minipage}{15.5cm}
\begin{screen}
\begin{verbatim}
All                         [0]     15.90724
Initialization              [1]      0.04357
  read options             [10]      0.00012
  ReadDefFile              [11]      0.00082
  SetMemory                [12]      0.00002
  InitParameter            [13]      0.03026
VMCParaOpt                  [2]     15.86367
  VMCMakeSample             [3]     12.85650
    makeInitialSample      [30]      0.20219
    make candidate         [31]      0.02553
    hopping update         [32]     12.51967
      UpdateProjCnt        [60]      7.41864
      CalculateNewPfM2     [61]      3.67098
      CalculateLogIP       [62]      0.07599
      UpdateMAll           [63]      1.27466
    exchange update        [33]      0.00000
      UpdateProjCnt        [65]      0.00000
      CalculateNewPfMTwo2  [66]      0.00000
      CalculateLogIP       [67]      0.00000
      UpdateMAllTwo        [68]      0.00000
    recal PfM and InvM     [34]      0.08294
    save electron config   [35]      0.00232
  VMCMainCal                [4]      2.45481
    CalculateMAll          [40]      0.47556
    LocEnergyCal           [41]      0.79754
      CalHamiltonian0      [70]      0.00259
      CalHamiltonian1      [71]      0.18765
      CalHamiltonian2      [72]      0.00107
    ReturnSlaterElmDiff    [42]      0.40035
    calculate OO and HO    [43]      0.68045
  StochasticOpt             [5]      0.30489
    preprocess             [50]      0.02587
    stcOptMain             [51]      0.25471
      initBLACS            [55]      0.06564
      calculate S and g    [56]      0.05603
      DPOSV                [57]      0.09833
      gatherParaChange     [58]      0.02774
    postprocess            [52]      0.02372
  UpdateSlaterElm          [20]      0.02556
  WeightAverage            [21]      0.06676
  outputData               [22]      0.10554
  SyncModifiedParameter    [23]      0.02151\end{verbatim}
\end{screen}
\end{minipage}


\newpage
\subsection{xxx\_time\_zzz.dat }
\label{subsec:time}
計算情報としてビン毎にサンプリング数、hoppingおよびexchangeのアップデートに対するacceptance ratio(acc\_hopp, acc\_ex)、それぞれのアップデートの試行回数(n\_hopp, n\_ex)および実行した際の時間を順に出力します。xxxには\verb|CDataFileHead|で指定されるヘッダが、zzzには\verb|ModPara|ファイルの\verb|NDataIdxStart|が記載されます。
出力例は以下の通りです。\\
\begin{minipage}{15.5cm}
\begin{screen}
\begin{verbatim}
00000  acc_hop acc_ex  n_hop    n_ex     : Mon Jul 25 14:03:29 2016
00001  0.59688 0.00000 320      0        : Mon Jul 25 14:03:30 2016
00002  0.47727 0.00000 176      0        : Mon Jul 25 14:03:30 2016
00003  0.50000 0.00000 176      0        : Mon Jul 25 14:03:30 2016
00004  0.49432 0.00000 176      0        : Mon Jul 25 14:03:30 2016
00005  0.57386 0.00000 176      0        : Mon Jul 25 14:03:30 2016
00006  0.55114 0.00000 176      0        : Mon Jul 25 14:03:30 2016    
…
\end{verbatim}
\end{screen}
\end{minipage}

\subsection{xxx\_cisajs\_yyy.dat }
OneBodyG指定ファイルで指定された一体グリーン関数$\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle$の計算結果を出力します。
xxxには\verb|CDataFileHead|で指定されるヘッダが、yyyには\verb|ModPara|ファイルの\verb|NDataIdxStart|, \verb|NDataQtySmp|に従い\verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|の順に記載されます。以下にファイル例を記載します。

\begin{minipage}{12.5cm}
\begin{screen}
\begin{verbatim}
    0    0    0    0 0.4452776740 0.0000000000
    0    1    0    1 0.4452776740 0.0000000000
    1    0    1    0 0.5000000000 0.0000000000
    1    1    1    1 0.5000000000 0.0000000000
    2    0    2    0 0.4452776740 0.0000000000
    2    1    2    1 0.4452776740 0.0000000000
    3    0    3    0 0.5000000000 0.0000000000
    3    1    3    1 0.5000000000 0.0000000000
    …
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
 \begin{itemize}
   \item  $[$int01$]$~~$[$int02$]$~~$[$int03$]$~~$[$int04$]$~~$[$double01$]$~~$[$double02$]$
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

  \item  $[$int01$]$, $[$int03$]$

 {\bf 形式 :} int型

{\bf 説明 :} サイト番号を指定する整数。$[$int01$]$が$i$サイト、$[$int03$]$が$j$サイトを表します。
 
  \item  $[$int02$]$, $[$int04$]$

 {\bf 形式 :} int型 

{\bf 説明 :} スピンを指定する整数。$[$int02$]$が$\sigma_1$、$[$int03$]$が$\sigma_2$に対応します。\\
0: アップスピン\\
1: ダウンスピン\\
を表します。

  \item  $[$double01$]$, $[$double02$]$

 {\bf 形式 :} double型 

{\bf 説明 :} $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle$の値を表します。\\
$[$double01$]$が実部、$[$double02$]$が虚部を表します。\\
\end{itemize}

\subsection{xxx\_cisajscktalt\_yyy.dat }
TwoBodyG指定ファイルで指定された二体グリーン関数$\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle$の計算結果を出力します。xxxには\verb|CDataFileHead|で指定されるヘッダが、yyyには\verb|ModPara|ファイルの\verb|NDataIdxStart|, \verb|NDataQtySmp|に従い\verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|の順に記載されます。以下にファイル例を記載します。

\begin{minipage}{15cm}
\begin{screen}
\begin{verbatim}
    0    0    0    0    0    0    0    0 0.4452776740 0.0000000000
    0    0    0    0    0    1    0    1 0.1843355815 0.0000000000
    0    0    0    0    1    0    1    0 0.1812412105 0.0000000000
    0    0    0    0    1    1    1    1 0.2640364635 0.0000000000
    0    0    0    0    2    0    2    0 0.0279690007 0.0000000000
    0    0    0    0    2    1    2    1 0.2009271524 0.0000000000
    0    0    0    0    3    0    3    0 0.2512810778 0.0000000000
    0    0    0    0    3    1    3    1 0.1939965962 0.0000000000
    …
\end{verbatim}
\end{screen}
\end{minipage}

\subsubsection{ファイル形式}
 \begin{itemize}
   \item  $[$int01$]$~~$[$int02$]$~~$[$int03$]$~~$[$int04$]$~~$[$int05$]$~~$[$int06$]$~~$[$int07$]$~~$[$int08$]$~~$[$double01$]$~~$[$double02$]$
  \end{itemize}
\subsubsection{パラメータ}
 \begin{itemize}

  \item  $[$int01$]$, $[$int03$]$,$[$int05$]$, $[$int07$]$

 {\bf 形式 :} int型

{\bf 説明 :} サイト番号を指定する整数。
$[$int01$]$が$i$サイト、$[$int03$]$が$j$サイト、$[$int05$]$が$k$サイト、$[$int07$]$が$l$サイトを表します。
 
  \item  $[$int02$]$, $[$int04$]$,$[$int06$]$, $[$int08$]$

 {\bf 形式 :} int型 

{\bf 説明 :} スピンを指定する整数。
$[$int02$]$が$\sigma_1$、$[$int04$]$が$\sigma_2$、$[$int06$]$が$\sigma_3$、$[$int08$]$が$\sigma_4$に対応します。\\
0: アップスピン\\
1: ダウンスピン\\
を表します。

  \item  $[$double01$]$, $[$double02$]$

 {\bf 形式 :} double型 

{\bf 説明 :} $\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle$の値を表します。\\
$[$double01$]$が実部、$[$double02$]$が虚部を表します。\\
\end{itemize}

\subsection{xxx\_ls\_out\_yyy.dat }
Power Lanczos法により求めた$\langle H \rangle$, $\langle H^2\rangle$および最適化パラメータ$\alpha$の順に出力されます。
\verb|ModPara|指定ファイルで\verb|NVMCCalMode|=1, \verb|NLanczosmode|=1, 2に設定することで計算されます。
xxxには\verb|CDataFileHead|で指定されるヘッダが、yyyには\verb|ModPara|ファイルの\verb|NDataIdxStart|, \verb|NDataQtySmp|に従い\verb|NDataIdxStart|$\cdots$\verb|NDataIdxStart|+\verb|NDataQtySmp|の順に記載されます。

\subsection{xxx\_ls\_cisajs\_yyy.dat }
Power Lanczos法により求めた, OneBodyG指定ファイルで指定された一体グリーン関数$\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle$の計算結果を出力します。
ファイル形式は{xxx\_cisajs\_yyy.dat}ファイルと同じです。\verb|ModPara|指定ファイルで\verb|NVMCCalMode|=1, \verb|NLanczosmode|=2に設定することで計算されます。

\subsection{xxx\_ls\_cisajscktalt\_yyy.dat }
Power Lanczos法により求めた, TwoBodyG指定ファイルで指定された二体グリーン関数$\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle$の計算結果を出力します。ファイル形式は{xxx\_cisajscktalt\_yyy.dat}ファイルと同じです。\verb|ModPara|指定ファイルで\verb|NVMCCalMode| = 1, \verb|NLanczosmode| = 2 に設定することで計算されます。


%----------------------------------------------------------
%----------------------------------------------------------
%----------------------------------------------------------


==> anc/dvmc/doc/jp/chap04_jp.tex <==
% !TEX root = userguide_jp.tex
%----------------------------------------------------------
\chapter{ファイル仕様}

%----------------------------------------------------------
\section{スタンダードモード用入力ファイル}
\label{Ch:HowToStandard}

スタンダードモード用入力ファイルは次のような格好をしています。

\begin{minipage}{10cm}
\begin{screen}
\begin{verbatim}
W = 2
L = 4
model = "spin"

lattice = "triangular lattice"
//mu = 1.0
// t = -1.0
// t' = -0.5
// U = 8.0
//V = 4.0
//V'=2.0
J = -1.0
J'=-0.5
// nelec = 8
\end{verbatim}
\end{screen}
\end{minipage}

大まかなルールは次のとおりです。
\begin{itemize}
\item 各行にはひと組ずつキーワード(\verb|=|の前)と
  パラメーター(\verb|=|の後)が書かれており間は\verb|=|で区切られています。
\item 各キーワードは順不同に記述できます。
\item 空白行、または\verb|//|で始まる行(コメントアウト)は読み飛ばされます。
\item 各キーワード、パラメーターの大文字$\cdot$小文字は区別されません。
  ダブルクオート、空白は無視されます。
\item 必ず指定しなければいけないパラメーター、
  指定しない場合デフォルト値が使われるパラメーター、
  (他のパラメーターの組み合わせによっては)使われないパラメーターが存在します。
  使われないパラメーターが指定された場合にはプログラムは終了し、
  入力ファイルをチェックするようにというメッセージが英語で表示されます。
\end{itemize}

次に各キーワードの説明をします。

\subsection{計算の種類に関する必須パラメーター}

\begin{itemize}

\item \verb|model|

  {\bf 形式 :} 文字列(\verb|"Fermion Hubbard"|, \verb|"Spin"|, \verb|"Kondo Lattice"|
  ,\verb|"Fermion HubbardGC"|, \verb|"SpinGC"|, \verb|"Kondo LatticeGC"|
  のいずれか)

{\bf 説明 :} 計算対象の模型を指定します。
文字列\verb|"Fermion Hubbard"|は、カノニカル集団のフェルミ粒子Hubbard模型
\begin{align}
H = - \mu \sum_{i \sigma} c^\dagger_{i \sigma} c_{i \sigma} 
- \sum_{i \neq j \sigma} t_{i j} c^\dagger_{i \sigma} c_{j \sigma} 
+ \sum_{i} U n_{i \uparrow} n_{i \downarrow}
+ \sum_{i \neq j} V_{i j} n_{i} n_{j},
\label{fml4_1_hubbard}
\end{align}
文字列\verb|"Spin"|はカノニカル集団のスピン模型 ($\{\sigma_1, \sigma_2\}={x, y, z}$)
\begin{align}
H &= -h \sum_{i} S_{i z} - \Gamma \sum_{i} S_{i x} + D \sum_{i} S_{i z} S_{i z}
\nonumber \\
&+ \sum_{i j, \sigma_1}J_{i j \sigma_1} S_{i \sigma_1} S_{j \sigma_1}+ \sum_{i j, \sigma_1 \neq \sigma_2} J_{i j \sigma_1 \sigma_2} S_{i \sigma_1} S_{j \sigma_2} ,
\label{fml4_1_spin}
\end{align}
文字列\verb|"Kondo Lattice"|はカノニカル集団の近藤格子模型
(Hubbard模型と同様に$U$と$J$を入れることも可能)
\begin{align}
H &= - \mu \sum_{i \sigma} c^\dagger_{i \sigma} c_{i \sigma} 
- t \sum_{\langle i j \rangle \sigma} c^\dagger_{i \sigma} c_{j \sigma} 
+ \frac{J}{2} \sum_{i} \left\{
S_{i}^{+} c_{i \downarrow}^\dagger c_{i \uparrow}
+ S_{i}^{-} c_{i \uparrow}^\dagger c_{i \downarrow}
+ S_{i z} (n_{i \uparrow} - n_{i \downarrow})\right\}
\nonumber \\
& +  \sum_{i} U n_{i \uparrow} n_{i \downarrow}
+ \sum_{i \neq j} V_{i j} n_{i} n_{j}
,
\label{fml4_1_kondo}
\end{align}
に対応します。
また、
\verb|"Fermion HubbardGC"|、\verb|"SpinGC"|、\verb|"Kondo LatticeGC"|はそれぞれ
$S_z$非保存でのフェルミ粒子Hubbard模型[式(\ref{fml4_1_hubbard})]、
スピン模型[式(\ref{fml4_1_spin})]、
近藤格子模型[式(\ref{fml4_1_kondo})]に対応します。
${\mathcal H}\Phi$との互換性からGC(=グランドカノニカル)と付いていますが、
粒子数は保存していますのでご注意ください。

\item \verb|lattice|

{\bf 形式 :} 文字列(\verb|"Chain Lattice"|, \verb|"Square Lattice"|, 
\verb|"Triangular Lattice"|, \verb|"Honeycomb Lattice"|, \verb|"Kagome"|, \verb|"Ladder"|のいずれか)

{\bf 説明 :} 格子の形状を指定します。
上記文字列はそれぞれ1次元鎖(Fig. \ref{fig_chap04_1_lattice}(a))、
2次元正方格子(Fig. \ref{fig_chap04_1_lattice}(b))、
2次元三角格子(Fig. \ref{fig_chap04_1_lattice}(c))、
2次元異方的蜂の巣格子(Fig. \ref{fig_chap04_1_honeycomb})、
カゴメ格子(Fig. \ref{fig_kagome})、
梯子格子(Fig. \ref{fig_ladder})に対応します。

\begin{figure}[!htbp]
  \begin{center}
    \includegraphics[width=15cm]{../figs/chap04_1_lattice.pdf}
    \caption{(a)1次元鎖、(b)2次元正方格子、(c)2次元三角格子の模式図. 
      ホッピング積分、オフサイトクーロン積分、スピン結合は、
      再近接サイト間(マゼンタの実線)ではそれぞれ$t,V,J$となり、
      次近接サイト間(緑の破線)ではそれぞれ$t',V',J'$となります。}
    \label{fig_chap04_1_lattice}
  \end{center}
\end{figure}

\begin{figure}[!htbp]
  \begin{center}
    \includegraphics[width=15cm]{../figs/chap04_1_honeycomb.pdf}
    \caption{2次元異方的蜂の巣格子の模式図. 
      ホッピング積分、オフサイトクーロン積分、スピン結合は、
      ボンドの方向によって異なります。
      また、次近接のホッピング積分、オフサイトクーロン積分、スピン結合
      には対応していません。
    }
    \label{fig_chap04_1_honeycomb}
  \end{center}
\end{figure}

\begin{figure}[!htbp]
  \begin{center}
    \includegraphics[width=15cm]{../figs/kagome.pdf}
    \caption{カゴメ格子の模式図. 
    }
    \label{fig_kagome}
  \end{center}
\end{figure}

\begin{figure}[!htbp]
  \begin{center}
    \includegraphics[width=10cm]{../figs/ladder.pdf}
    \caption{梯子格子の模式図. 
    }
    \label{fig_ladder}
  \end{center}
\end{figure}

\end{itemize}

\subsection{格子に関するパラメーター}

\subsubsection{1次元鎖[Fig. \ref{fig_chap04_1_lattice}(a)]}

\begin{itemize}

\item \verb|L|

{\bf 形式 :} 自然数

{\bf 説明 :} 鎖の長さを指定します. 

\end{itemize}

\subsubsection{梯子格子(Fig. \ref{fig_ladder})}

\begin{itemize}

\item \verb|L|

{\bf 形式 :} 自然数

{\bf 説明 :} 梯子の長さを指定します. 

\item \verb|W|

{\bf 形式 :} 自然数

{\bf 説明 :} 梯子の本数を指定します. 

\end{itemize}

\begin{figure}[!htbp]
  \begin{center}
    \includegraphics[width=15cm]{../figs/chap04_1_unitlattice.pdf}
    \caption{三角格子において、${\vec a}_0 = (6, 2), {\vec a}_1 = (2, 4)$とした場合のセル形状。
      ${\vec a}_0$(マゼンタ)および${\vec a}_1$(グリーン)
      で囲まれた部分(サイト数は20)が計算するセルとなる。
    }
    \label{fig_chap04_1_unitlattice}
  \end{center}
\end{figure}

\subsubsection{正方格子[Fig. \ref{fig_chap04_1_lattice}(b)]、 
三角格子[Fig. \ref{fig_chap04_1_lattice}(c)]、
蜂の巣格子(Fig. \ref{fig_chap04_1_honeycomb})、
カゴメ格子(Fig. \ref{fig_kagome})}

これらの格子では、標準の単位胞(図中の黒の破線を参照)を用いて格子形状を指定する方法と、
それらとは別の方向に格子ベクトルを取る方法が選択できます。
また、両方を指定した場合にはプログラムを終了します。

\begin{itemize}

\item \verb|W|, \verb|L|

{\bf 形式 :} 自然数

{\bf 説明 :} 標準の単位胞の並び方を指定します。

\item \verb|a0W|, \verb|a0L|, \verb|a1W|, \verb|a1L|

{\bf 形式 :} 自然数

{\bf 説明 :} 格子を指定する2本のベクトル(${\vec a}_0, {\vec a}_1$)
を指定します (Fig. \ref{fig_chap04_1_unitlattice})。
これらのベクトルは標準の並進ベクトルを基底とした座標(Fractional coordinate)
で指定されます。

\end{itemize}

スタンダードモードで出力される\verb|lattice.gp|(1次元鎖、梯子格子では出力されません)
というファイルを使うと、
自分の意図した通りの格子のとり方になっているかどうかを確かめる事が出来ます。
このファイルは、次のようにして\verb|gnuplot|に読み込ませることが出来ます。
\begin{verbatim}
$ gnuplot lattice.gp
\end{verbatim}

\subsection{副格子}

以下パラメータを用いると変分波動関数のペア軌道部分に副格子の周期性を持たせることが出来ます。

\begin{itemize}

\item \verb|a0Wsub|, \verb|a0Lsub|, \verb|a1Wsub|, \verb|a1Lsub|, \verb|Wsub|, \verb|Lsub|

{\bf 形式 :} 自然数。デフォルトでは
\verb|a0Wsub=a0W|, \verb|a0Lsub=a0L|, \verb|a1Wsub=a1W|, \verb|a1Lsub=a1L|, 
\verb|Wsub=W|, \verb|Lsub=L|となる。
すなわち副格子を用いず、変分波動関数のすべてのパラメーターが独立に変化する。

{\bf 説明 :} これらのパラメーターの指定の仕方は
\verb|a0W|, \verb|a0L|, \verb|a1W|, \verb|a1L|, \verb|W|, \verb|L|
と同様です。
ただし、元の計算セルが副格子に整合しない場合にはプログラムを終了します。

\end{itemize}

%\subsection{保存量に関するパラメーター}
%
%\begin{itemize}
%\item \verb|nelec|
%
%{\bf 形式 :} 整数
%
%{\bf 説明 :} 全伝導電子数を指定します。
%\verb|model = "Fermion HubbardGC"|, \verb|"Spin"|, \verb|"SpinGC"|
%のときには指定しないでください。

%\item \verb|2Sz|

%{\bf 形式 :} 整数

%{\bf 説明 :} 全スピンのz 成分の2倍を指定します。
%\verb|model = "Fermion HubbardGC"|, \verb|SpinGC|
%のときには指定しないでください。
%\end{itemize}

\subsection{ハミルトニアンの各項の係数}

デフォルト値は特に記載されていないものについては0に設定してあります。
型が複素数のパラメータは「実部, 虚部」(間に``,'')の形式で指定し、
実数の場合には「実部」で指定が可能です。

\subsubsection{局所項}

\begin{itemize}

\item \verb|mu|

{\bf 形式 :} 実数

{\bf 説明 :} Hubbardおよび近藤格子模型での化学ポテンシャルを指定します。

\item \verb|U|

{\bf 形式 :} 実数

{\bf 説明 :} Hubbardおよび近藤格子模型でのオンサイトクーロン積分を指定します。

\item \verb|Jx|, \verb|Jy|, \verb|Jz|, \verb|Jxy|, 
  \verb|Jyx|, \verb|Jxz|, \verb|Jzx|, \verb|Jyz|, \verb|Jzy|

{\bf 形式 :} 実数

{\bf 説明 :} 近藤格子模型での、局在電子と遍歴電子のスピン結合を指定します。
また対角項について, \verb|Jx, Jy, Jz|を指定する代わりに、パラメータ\verb|J|を指定すると
\verb|Jx = Jy = Jz = J|が代入されます。
\verb|J|を指定した上で\verb|Jx|, \verb|Jy|, \verb|Jz|を指定した場合はプログラムを終了します。

\item \verb|h|, \verb|Gamma|, \verb|D|

{\bf 形式 :} 実数

{\bf 説明 :} スピン模型での縦磁場、横磁場、異方性パラメータを指定します。

\end{itemize}

下記の非局所項は、梯子格子の場合とそれ以外(１次元鎖、矩形格子、三角格子、蜂の巣格子、カゴメ格子)
の場合で指定の仕方が異なります。
また、各格子で指定可能なパラメーターをTable \ref{table_interactions}に表します。

\begin{table}[hbp]
  \begin{tabular}{|l||c|c|c|c|c|c|c|c|} \hline
    相互作用 & 1次元鎖 & 矩形格子 & 三角格子 & 蜂の巣格子 & カゴメ格子 & 梯子格子\\ 
    \hline \hline
     \verb|J|, \verb|t|, \verb|V|(省略形) & $\circ$	 & $\circ$ & $\circ$ & $\circ$ & $\circ$ & -\\ 
     \hline
    \verb|J'|, \verb|t'|, \verb|V'| & $\circ$	 & $\circ$	& $\circ$ 	& $\circ$ 	& $\circ$ & - \\ 
    \hline
    \verb|J0|, \verb|t0|, \verb|V0| & $\circ$  & $\circ$ 	& $\circ$ 	& $\circ$ 	& $\circ$ & $\circ$\\ 
    \hline
    \verb|J1|, \verb|t1|, \verb|V1| & -         	 & $\circ$ 	& $\circ$ 	& $\circ$ 	& $\circ$ & $\circ$\\ 
    \hline
    \verb|J2|, \verb|t2|, \verb|V2|  & -         	 & -    	& $\circ$ 	& $\circ$ 	& $\circ$ & $\circ$\\
    \hline
    \verb|J1'|, \verb|t1'|, \verb|V1'| & -		 &-	 	& -		& -		& -		& $\circ$\\
    \hline
    \verb|J2'| ,\verb|t2'|, \verb|V2'|  & -		 &-	 	& -		& -		& -		& $\circ$\\ 
    \hline
\end{tabular}
   \caption{各格子で定義可能な相互作用一覧。ただし、スピン結合については行列として与えることが可能。}
    \label{table_interactions}
\end{table}

\subsubsection{非局所項[梯子格子 (Fig. \ref{fig_ladder})]}

\begin{itemize}
\item \verb|t0|,  \verb|t1|,  \verb|t1'|,  \verb|t2|,  \verb|t2'|

{\bf 形式 :} 複素数

{\bf 説明 :} 梯子格子でのホッピング(Fig. \ref{fig_ladder}参照)を指定します。

\item \verb|V0|,  \verb|V1|,  \verb|V1'|,  \verb|V2|,  \verb|V2'|

{\bf 形式 :} 実数

{\bf 説明 :} 梯子格子でのオフサイトクーロン積分
(Fig. \ref{fig_ladder}参照)を指定します。

\item \verb|J0x|, \verb|J0y|, \verb|J0z|, \verb|J0xy|, 
  \verb|J0yx|, \verb|J0xz|, \verb|J0zx|, \verb|J0yz|, \verb|J0zy|
\item \verb|J1x|, \verb|J1y|, \verb|J1z|, \verb|J1xy|, 
  \verb|J1yx|, \verb|J1xz|, \verb|J1zx|, \verb|J1yz|, \verb|J1zy|
\item \verb|J1'x|, \verb|J1'y|, \verb|J1'z|, \verb|J1'xy|, 
  \verb|J1'yx|, \verb|J1'xz|, \verb|J1'zx|, \verb|J1'yz|, \verb|J1'zy|
\item \verb|J2x|, \verb|J2y|, \verb|J2z|, \verb|J2xy|, 
  \verb|J2yx|, \verb|J2xz|, \verb|J2zx|, \verb|J2yz|, \verb|J2zy|
\item \verb|J2'x|, \verb|J2'y|, \verb|J2'z|, \verb|J2'xy|, 
  \verb|J2'yx|, \verb|J2'xz|, \verb|J2'zx|, \verb|J2'yz|, \verb|J2'zy|

{\bf 形式 :} 実数

{\bf 説明 :} 梯子格子でのスピン相互作用
(Fig. \ref{fig_ladder}参照)を指定します。
また対角項について、例えば\verb|J0x, J0y, J0z|を指定する代わりに
パラメータ\verb|J0|を指定すると
\verb|J0x = J0y = J0z = J0|が代入されます。
\verb|J0|を指定した上で\verb|J0x, J0y, J0z|等も指定した場合はプログラムを終了します。
\verb|J1|, \verb|J1'|, \verb|J2|, \verb|J2'|についても同様です。

\end{itemize}

\subsubsection{非局所項 [梯子格子以外(Figs. \ref{fig_chap04_1_lattice}, \ref{fig_chap04_1_honeycomb},
\ref{fig_kagome})]}

\begin{itemize}
\item \verb|t0|,  \verb|t1|, \verb|t2|

{\bf 形式 :} 複素数

{\bf 説明 :} Hubbardおよび近藤格子模型での、最近接サイト間の各方向のホッピングを指定します。
Figs. \ref{fig_chap04_1_lattice}, \ref{fig_chap04_1_honeycomb},\ref{fig_kagome}
のそれぞれのボンド(異なる線種で表されています)に対応するホッピングに関して別々の値を取るように
刷ることが可能です。
また、最近接ホッピング(\verb|t0|,  \verb|t1|, \verb|t2|)に関して、
ボンド方向依存性(もしくは異方性)
がない場合は\verb|t0|,  \verb|t1|, \verb|t2|を
別々に指定する代わりにパラメータ\verb|t|で一括指定(\verb|t0 = t1 = t2 = t|)
を行うことが出来ます。
\verb|t|と\verb|t0|等の両方が指定された場合にはプログラムを終了します。

\item \verb|V0|,  \verb|V1|, \verb|V2|

{\bf 形式 :} 実数

{\bf 説明 :} Hubbardおよび近藤格子模型での、最近接サイト間のCoulomb積分を指定します。
また、最近接サイト間のCoulomb積分(\verb|V0|,  \verb|V1|, \verb|V2|)に関して、
ボンド方向依存性(もしくは異方性)
がない場合は\verb|V0|,  \verb|V1|, \verb|V2|を
別々に指定する代わりにパラメータ\verb|V|で一括指定(\verb|V0 = V1 = V2 = V|)
を行うことが出来ます。
\verb|V|と\verb|V0|等の両方が指定された場合にはプログラムを終了します。

\item \verb|J0x|, \verb|J0y|, \verb|J0z|, \verb|J0xy|, 
  \verb|J0yx|, \verb|J0xz|, \verb|J0zx|, \verb|J0yz|, \verb|J0zy|
\item \verb|J1x|, \verb|J1y|, \verb|J1z|, \verb|J1xy|, 
  \verb|J1yx|, \verb|J1xz|, \verb|J1zx|, \verb|J1yz|, \verb|J1zy|
\item \verb|J2x|, \verb|J2y|, \verb|J2z|, \verb|J2xy|, 
  \verb|J2yx|, \verb|J2xz|, \verb|J2zx|, \verb|J2yz|, \verb|J2zy|

{\bf 形式 :} 実数

{\bf 説明 :} スピン模型での、最近接サイト間のスピン相互作用を指定します。
また対角項について、例えば\verb|J0x, J0y, J0z|を指定する代わりに
パラメータ\verb|J0|を指定すると
\verb|J0x = J0y = J0z = J0|が代入されます。
\verb|J0|を指定した上で\verb|J0x, J0y, J0z|等も指定した場合はプログラムを終了します。
\verb|J1|, \verb|J2|についても同様です。

最近接スピン間相互作用のボンド方向依存性がない場合には、
\verb|Jx|, \verb|Jy|, \verb|Jz|, \verb|Jxy|, 
\verb|Jyx|, \verb|Jxz|, \verb|Jzx|, \verb|Jyz|, \verb|Jzy|
を指定すると、\verb|J0x = J1x = J2x = Jx|のようにすべてのボンド方向のスピン間相互作用に
同じ値を代入することが出来ます。
\verb|Jx|$\sim$\verb|Jzy|系列のどれかと\verb|J0x|$\sim$\verb|J2zy|系列のどれかを両方指定した
場合にはプログラムを終了します。
以下に最近接間スピン相互作用の指定方法の例を挙げます。

\begin{itemize}

\item ボンド方向依存性、スピン方向依存性、相互作用の非対角成分($J_{x y}$等)がない場合

\verb|J|を指定

\item ボンド方向依存性、相互作用の非対角成分がなく、スピン方向依存性がある場合

\verb|Jx, Jy, Jz|のうち\verb|0|でないものを指定

\item ボンド方向依存性がなく、スピン方向依存性、相互作用の非対角成分がある場合

\verb|Jx, Jy, Jz, Jxy, Jyz, Jxz, Jyx, Jzy, Jzx|のうち\verb|0|でないものを指定

\item スピン方向依存性、相互作用の非対角成分がなく、ボンド方向依存性がある場合

\verb|J0, J1, J2|のうち\verb|0|でないものを指定

\item スピン方向依存性がなく、ボンド方向依存性、相互作用の非対角成分がある場合

\verb|J0x, J0y, J0z, J1x, J1y, J1z, J2x, J2y, J2z|のうち\verb|0|でないものを指定

\item ボンド方向依存性、スピン方向依存性、相互作用の非対角成分がある場合

\verb|J0x|$\sim$\verb|J2zy|のすべてのうち\verb|0|でないものを指定

\end{itemize}
\item \verb|t'|

{\bf 形式 :} 複素数

{\bf 説明 :} Hubbardおよび近藤格子模型での、次近接サイト間の各方向のホッピングを指定します。

\item \verb|V'|

{\bf 形式 :} 実数

{\bf 説明 :} Hubbardおよび近藤格子模型での、次近接サイト間のCoulomb積分を指定します。

\item \verb|J'x|, \verb|J'y|, \verb|J'z|, \verb|J'xy|, 
  \verb|J'yx|, \verb|J'xz|, \verb|J'zx|, \verb|J'yz|, \verb|J'zy|

{\bf 形式 :} 実数

{\bf 説明 :} スピン模型での、次近接サイト間のスピン相互作用を指定します。
また対角項について、\verb|J'x, J'y, J'z|を指定する代わりに
パラメータ\verb|J'|を指定すると
\verb|J'x = J'y = J'z = J'|が代入されます。
\verb|J'|を指定した上で\verb|J'x, J'y, J'z|も指定した場合はプログラムを終了します。

\item \verb|phase0|, \verb|phase1|

  {\bf 形式 :} 実数 (デフォルトでは\verb|0.0|)
  
  {\bf 説明 :} 計算するセルの境界をまたいだホッピング項に付く因子の位相を指定することが出来ます
  (単位:度)。
  $\vec{a}_0$方向、$\vec{a}_1$方向それぞれ別の位相因子を用いることが出来ます。
  １次元系では\verb|phase0|のみ使用できます。
  例えば、$i$サイトから$j$サイトへのホッピングで、
  正の方向に境界をまたいだ場合には次のようになります。
  \begin{align}
    \exp(i \times {\rm phase0} \times \pi/180) \times t {\hat c}_{j \sigma}^\dagger {\hat c}_{i \sigma}
    + \exp(-i \times {\rm phase0} \times\pi/180) \times t^* {\hat c}_{i \sigma}^\dagger {\hat c}_{j \sigma}
  \end{align}

\end{itemize}

\subsection{計算条件のパラメーター}

\begin{itemize}

\item  \verb|nelec|

  {\bf 形式 :} {int型 (1以上、必須)}

  {\bf 説明 :} {伝導電子の数。
    $\uparrow$電子と$\downarrow$電子の個数を足したものを入力してください。}

 \item  \verb|NVMCCalMode|

 {\bf 形式 :} int型 (デフォルト値 = 0)

{\bf 説明 :} [0] 変分パラメータの最適化、[1] 1 体・2 体のグリーン関数の計算。
 
% \item  \verb|NLanczosMode|

% {\bf 形式 :} int型 (デフォルト値 = 0)

%{\bf 説明 :} [0] 何もしない、[1] Single Lanczos Step でエネルギーまで計算、[2] Single Lanczos Step で1 体・2 体のグリーン関数まで計算(条件: 1, 2 は\verb|NVMCCalMode| = 1のみ使用可能。また, pair hopping項, exchange 項がハミルトニアンに含まれる場合は使用できません)。
 
 \item  \verb|NDataIdxStart|

 {\bf 形式 :} int型 (デフォルト値 = 1)

{\bf 説明 :} 出力ファイルの付加番号。\verb|NVMCCalMode|= 0 の場合は\verb|NDataIdxStart|が出力され、 \verb|NVMCCalMode| = 1 の場合は、\verb|NDataIdxStart|から連番で\verb|NDataQtySmp|個のファイルを出力します。
   
 \item  \verb|NDataQtySmp|

 {\bf 形式 :} int型 (デフォルト値 = 1)

{\bf 説明 :} 出力ファイルのセット数。 \verb|NVMCCalMode| = 1 の場合に使用します。

\item  \verb|NSPGaussLeg|

  {\bf 形式 :} int型 (1以上、デフォルト値は$S_z$保存系で\verb|2Sz=0|の時は\verb|8|)

  {\bf 説明 :} スピン量子数射影の$\beta$積分($S^y$回転)のGauss-Legendre求積法の分点数。
  $S_z$保存系で\verb|2Sz=0|ではない場合と$S_z$非保存系では使われません。

\item  \verb|NSPStot|

  {\bf 形式 :} int型 (0以上、{デフォルト値 = 0})

  {\bf 説明 :}  全スピン量子数。

\item  \verb|2Sz|

  {\bf 形式 :} int型 (0以上、デフォルト値 = 0)

  {\bf 説明 :}  スピン量子数$S_z$。

\item  \verb|NMPTrans|

  {\bf 形式 :} int型 (1以上、デフォルト値は1)

  {\bf 説明 :} 
  運動量・格子対称性の量子数射影の個数。
  TransSymファイルで指定した重みで上から\verb|NMPTrans|個まで使用する。{射影を行わない場合は1に設定する。}

 \item  \verb|NSROptItrStep|

{\bf 形式 :} int型 (1以上、デフォルト値 = 1000)

{\bf 説明 :} 
SR 法で最適化する場合の全ステップ数。\verb|NVMCCalMode|=0の場合のみ使用されます。
 
 \item  \verb|NSROptItrSmp|

{\bf 形式 :} int型 (1以上数、デフォルト値 = \verb|NSROptItrStep|/10)

{\bf 説明 :} \verb|NSROptItrStep|ステップ中、最後の\verb|NSROptItrSmp|ステップでの各変分パラメータの平均値を最適値とする。\verb|NVMCCalMode|=0の場合のみ使用されます。

\item   \verb|DSROptRedCut|
   
{\bf 形式 :} double型 (デフォルト値 = 0.001)

{\bf 説明 :} SR 法安定化因子。手法論文\cite{Tahara2008}の$\varepsilon_{\rm wf}$に対応。

 \item  \verb|DSROptStaDel| 
   
 {\bf 形式 :} double型 (デフォルト値 = 0.02)

  {\bf 説明 :} SR 法安定化因子。手法論文\cite{Tahara2008}の$\varepsilon$に対応。
     
\item \verb|DSROptStepDt|

{\bf 形式 :} double型 (デフォルト値 = 0.02)

{\bf 説明 :} {SR法で使用する刻み幅。手法論文\cite{Tahara2008}の$\Delta t$に対応。}
 
\item \verb|NVMCWarmUp|

{\bf 形式 :} int型 (1以上、デフォルト値=10)

{\bf 説明 :}マルコフ連鎖の空回し回数。

\item \verb|NVMCInterval|

{\bf 形式 :} int型 (1以上、デフォルト値=1)

{\bf 説明 :} サンプル間のステップ間隔。ローカル更新を\verb|Nsite|× \verb|NVMCInterval| 回行います。

\item \verb|NVMCSample|

{\bf 形式 :} int型 (1以上、デフォルト値=1000)

{\bf 説明 :} 期待値計算に使用するサンプル数。

\item \verb|RndSeed|

{\bf 形式 :} int型 (デフォルト値 = 123456789)

{\bf 説明 :} 乱数の初期seed。MPI 並列では各計算機に\verb|RndSeed|+my rank+1 で初期seed が与えられます。

 \item \verb|NSplitSize|

{\bf 形式 :} int型 (1以上、デフォルト値=1)

{\bf 説明 :} MPI内部並列を行う場合の並列数。

\item \verb|NStore|

{\bf 形式 :} int型 (0もしくは1、デフォルト値=1)

{\bf 説明 :} 期待値$\langle O_k O_l \rangle$を計算するとき行列-行列積にして高速化するオプション(1で機能On、{モンテカルロサンプリング数に応じてメモリの消費が増大します}\footnote{使用メモリ量が、$O(N_\text{p}^2)$ から $O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})$ になります。})。
 
\item \verb|NSRCG|

{\bf 形式 :} int型 (0もしくは1、デフォルト値=0)

{\bf 説明 :} SR法で連立一次方程式 $Sx=g$ を解くときに、$S$ を陽に構築せずに解くことでメモリを削減する\footnote{使用メモリ量は、$O(N_\text{p}) + O(N_\text{p}N_\text{MCS})$ です。}オプション\cite{NeuscammanUmrigarChan}(1で機能On, \verb|NStore| は1に固定されます)。
 
\item  \verb|ComplexType|
  
  {\bf 形式 :} int型 (\verb|0|もしくは\verb|1|、デフォルト値は$S_z$保存系では\verb|0|、非保存系では\verb|1|)

  {\bf 説明 :} \verb|0|のとき変分パラメータの実部のみを、\verb|1|のとき実部/虚部両方を最適化します。

\item \verb|OutputMode|

  {\bf 形式 :} \verb|"none"|, \verb|"correlation"|, \verb|"full"|のいずれか
  (デフォルトは\verb|correlation|)

  {\bf 説明 :} 計算を行う相関関数を指定します。
\verb|"none"|の場合は相関関数を計算しません。
\verb|"correlation"|を指定した場合には、付属のユーティリティ
\verb|fourier|でサポートするものに対応した相関関数を計算します。
詳しくは\verb|doc/fourier/|内のマニュアルを参照してください。
\verb|"full"|を指定した場合には、
1体部分はすべての$i, j, \sigma, \sigma'$について
$\langle c_{i \sigma}^{\dagger}c_{j \sigma'} \rangle$を、
2体部分はすべての$i_1, i_2, i_3, i_4, \sigma_1, \sigma_2, \sigma_3, \sigma_4$について
$\langle c_{i_1 \sigma_1}^{\dagger}c_{i_2 \sigma_2} c_{i_3 \sigma_3}^{\dagger}c_{i_4 \sigma_4} \rangle$
を計算します。
スピン系の演算子はBogoliubov表現により生成消滅演算子で表されています。
詳しくはSec. \ref{sec_bogoliubov_rep}をご覧ください。

  \item  \verb|CDataFileHead|

 {\bf 形式 :} string型 (デフォルト値\verb|"zvo"|)

{\bf 説明 :} アウトプットファイルのヘッダ。例えば、一体のGreen関数の出力ファイル名が{\bf xxx\_cisajs.dat}として出力されます(xxxに\verb|CDataFileHead|で指定した文字が記載)。

 \item  \verb|CParaFileHead|

 {\bf 形式 :} string型 (デフォルト値\verb|"zqp"|)

{\bf 説明 :} 最適化された変分パラメータの出力ファイル名のヘッダ。最適化された変分パラメータが{\bf xxx\_opt.dat}ファイルとして出力されます(xxxに\verb|CParaFileHead|で指定した文字が記載)。
 
 \end{itemize}

 \input{chap04-02_jp.tex}
 %----------------------------------------------------------
%----------------------------------------------------------
%----------------------------------------------------------


==> anc/dvmc/doc/jp/chap05_jp.tex <==
% !TEX root = userguide_jp.tex
%----------------------------------------------------------
\chapter{アルゴリズム}
\label{Ch:algorithm}
\section{変分モンテカルロ法}

変分モンテカルロ法では, 試行波動関数を用意して, その試行波動関数が含むパラメータを
変分原理に従って最適化することで量子多体系の基底状態(または低励起エネルギー状態)の波動関数を
近似的に求めます。
試行波動関数に対する物理量の期待値を計算する部分で, マルコフ連鎖モンテカルロ法を利用し, 
効率よく重み付きサンプリングを行います。

本パッケージでは, サンプリングに用いる完全系として電子の実空間配置$\{| x\rangle\}$をとっています:
\begin{equation}
| x\rangle =  \prod_{n=1}^{N/2} c_{r_{n\uparrow}}^{\dag} \prod_{n=1}^{N/2} c_{r_{n\downarrow}}^{\dag} |0 \rangle
\end{equation}
ここで, $r_{n\sigma}$は$n$番目の電子(スピン$\sigma$)の位置, $c_{r_{n\sigma}}^{\dag}$はその位置での
電子(スピン$\sigma$)の生成演算子を表します。この基底を用いると, 演算子$A$の期待値は
\begin{equation}
\langle A \rangle =\frac{\langle \psi| A| \psi \rangle}{\langle \psi | \psi \rangle} 
=\sum_x \frac{\langle \psi| A | x\rangle \langle x| \psi \rangle}{\langle \psi |\psi \rangle} 
\end{equation}
となるため, マルコフ連鎖の重みを
\begin{equation}
\rho(x)=\frac{|\langle x| \psi \rangle|^2}{\langle \psi | \psi \rangle} \ge 0, \quad \sum_{x} \rho(x)=1
\end{equation}
と定義して, 
\begin{equation}
\langle A \rangle =\sum_x \rho(x) \frac{\langle \psi| A | x\rangle }{\langle \psi |x \rangle} 
\end{equation}
と書き直した後、$x$に関する和をマルコフ連鎖モンテカルロ法により
評価しています。Local Green's function $G_{ij\sigma\sigma'}(x)$は
\begin{equation}
G_{ij\sigma\sigma'}(x)=\frac{\langle \psi | c_{i\sigma}^{\dag} c_{j\sigma'} | \psi \rangle}{\langle \psi | x \rangle}
\end{equation}
と定義されますが, これも演算子$A$を$c_{i\sigma}^{\dag} c_{j\sigma'}$ととることで, 
同じ方法により重み付きサンプリングを行うことができます。
なお, サンプリングに使用する乱数生成については, メルセンヌツイスター法を使用しています\cite{Mutsuo2008}。

\section{Bogoliubov表現}\label{sec_bogoliubov_rep}

スピン系の計算において一体項(\verb|transfer|), \verb|InterAll|形式での相互作用, 
相関関数のインデックスの指定にはBogoliubov表現が使われています。
一般に、スピンの演算子は次のようにフェルミオンの生成$\cdot$消滅演算子$c_{i \sigma}$,
$c_{i \sigma}^\dagger$によって書き換えることができます:
\begin{align}
  S_{i z} &= \sum_{\sigma = -S}^{S} \sigma c_{i \sigma}^\dagger c_{i \sigma}
  \\
  S_{i}^+ &= \sum_{\sigma = -S}^{S-1} 
  \sqrt{S(S+1) - \sigma(\sigma+1)} 
  c_{i \sigma+1}^\dagger c_{i \sigma}
  \\
  S_{i}^- &= \sum_{\sigma = -S}^{S-1} 
  \sqrt{S(S+1) - \sigma(\sigma+1)} 
  c_{i \sigma}^\dagger c_{i \sigma+1}
\end{align}
本パッケージでは、$S=1/2$のスピン系のみ取り扱っており、上記の式で
$S=1/2$と置いたものを用いています。

\section{{パフィアン-スレーター行列式の性質}}
\label{sec:PuffAndSlater}

この節では, パフィアン-スレーター行列式のもつ性質について簡単にまとめます。
\ref{sec:PfaffianAP}節と\ref{sec:PfaffianP}節でパフィアン-スレーター行列式と単一スレーター行列式の間の関係を導出し、
\ref{sec:PfaffianSingular}節で$f_{ij}$の特異値分解の意味について説明します。

\subsection{$f_{ij}$と$\Phi_{in\sigma}$の関係~(スピン反平行の場合)}
\label{sec:PfaffianAP}

多変数変分モンテカルロ法で試行波動関数の一体部分として用いられるパフィアン-スレーター行列式は
\begin{equation}
|\phi_{\rm Pf}\rangle=\Big(\sum_{i,j=1}^{N_{s}}f_{ij}c_{i\uparrow}^{\dagger}c_{j\downarrow}^{\dagger}\Big)^{N_{\rm e}/2}|0\rangle,
\end{equation}
のように定義されます。ここで, $N_{s}$はサイト数, $N_{e}$は全電子数, $f_{ij}$は変分パラメータです。
簡単化のため, 以降$f_{ij}$は実数と仮定します。また, 単一スレーター行列式として
\begin{align}
|\phi_{\rm SL}\rangle&=\Big(\prod_{n=1}^{N_{e}/2}\psi_{n\uparrow}^{\dagger}\Big)
\Big(\prod_{m=1}^{N_{e}/2}\psi_{m\downarrow}^{\dagger}\Big)|0\rangle, \\
\psi_{n\sigma}^{\dagger}&=\sum_{i=1}^{N_{s}}\Phi_{in\sigma}c^{\dagger}_{i\sigma}.
\end{align}
を定義します。ただし, $\Phi$は正規直交基底であり, クロネッカーのデルタ$\delta_{nm}$を用い
\begin{equation}
\sum_{i=1}^{N_{s}}\Phi_{in\sigma}\Phi_{im\sigma}=\delta_{nm},
\end{equation}
で表されます。この直交性の関係から, 以下の関係式
\begin{align}
[\psi^{\dagger}_{n\sigma},\psi_{m\sigma}]_{+}&=\delta_{nm},\\
G_{ij\sigma}=\langle c_{i\sigma}^{\dagger}c_{j\sigma}\rangle 
&=\frac{\langle \phi_{\rm SL}| c_{i\sigma}^{\dagger}c_{j\sigma} | \phi_{\rm SL}\rangle}{\langle \phi_{\rm SL}|\phi_{\rm SL}\rangle } \\
&=\sum_{n} \Phi_{in\sigma} \Phi_{jn\sigma}.
\end{align}
が導かれます。

次に, $|\phi_{\rm SL}\rangle $を変形し, $f_{ij}$と$\Phi_{in\sigma}$の間に成り立つ関係式を示します。
$\psi^{\dagger}_{n\sigma}$の交換関係を用いると, $|\phi_{\rm SL}\rangle $は
\begin{align}
|\phi_{\rm SL}\rangle \propto \prod_{n=1}^{N_{e}/2}\Big(\psi_{n\uparrow}^{\dagger}\psi_{\mu(n)\downarrow}^{\dagger}\Big)|0\rangle,
\end{align}
と書き換えられます。ここで, $\mu(n)$は$n= 1, 2, \cdots, N_{e}/2$の置換を表します。
議論を簡単にするため, 同一のペア$n=\mu(n)$となる場合を考えましょう。
このとき, $K_{n}^{\dagger}=\psi_{n\uparrow}^{\dagger}\psi_{n\downarrow}^{\dagger}$として, 
$K_{n}^{\dagger}K_{m}^{\dagger}=K_{m}^{\dagger}K_{n}^{\dagger}$の関係を用いることで, 
\begin{align}
|\phi_{\rm SL}\rangle &\propto \prod_{n=1}^{N_{e}/2}\Big(\psi_{n\uparrow}^{\dagger}\psi_{n\downarrow}^{\dagger}\Big)|0\rangle
=\prod_{n=1}^{N_{e}/2} K_{n}^{\dagger}|0\rangle \\
&\propto\Big(\sum_{n=1}^{\frac{N_{e}}{2}}K_{n}^{\dagger}\Big)^{\frac{N_{e}}{2}} |0\rangle
=\Big(\sum_{i,j=1}^{N_{s}}\Big[\sum_{n=1}^{\frac{N_{e}}{2}}\Phi_{in\uparrow}\Phi_{jn\downarrow}\Big]
c_{i\uparrow}^{\dagger}c_{j\downarrow}^{\dagger}\Big)^{N_e/2}|0\rangle,
\end{align}
の関係が得られます。これより$f_{ij}$は単一スレーター行列式の係数により
\begin{align}
f_{ij}=\sum_{n=1}^{\frac{N_{e}}{2}}\Phi_{in\uparrow}\Phi_{jn\downarrow}.
\end{align}
として表されることが分かります。なお, この形式は単一スレーター行列式で与えられる$f_{ij}$の表式の一つであり, 
実際にはペアを組む自由度(どの$\mu(n)$を選ぶか)およびゲージの自由度(すなわち$\Phi_{in\sigma}$の符号の自由度)に依存します。
この自由度の多さが$f_{ij}$の冗長性につながっています。

\subsection{$F_{IJ}$と$\Phi_{In\sigma}$の関係~(スピン平行も含めた場合)}
\label{sec:PfaffianP}

前節で考察したパフィアン-スレーター波動関数と単一スレーター波動関数の間の関係は、
同種スピンのペアリングも考えた場合に拡張することができます。
パフィアン-スレーター波動関数とスレーター波動関数をそれぞれ
\begin{align}
|\phi_{\rm Pf}\rangle&=\Big(\sum_{I,J=1}^{2N_{s}}F_{IJ}c_{I}^{\dagger}c_{J}^{\dagger}\Big)^{N_{\rm e}/2}|0\rangle, \\
|\phi_{\rm SL}\rangle&=\Big(\prod_{n=1}^{N_{e}}\psi_{n}^{\dagger}\Big)|0\rangle,~~\psi_{n}^{\dagger}=\sum_{I=1}^{2N_{s}}\Phi_{In}c^{\dagger}_{I}.
\end{align}
と定義します。ここで$I,J$はスピン自由度も含めたサイトのインデックスです。
スピン反平行の場合とほぼ同様の議論を用いることで, 
\begin{align}
F_{IJ}=\sum_{n=1}^{\frac{N_{e}}{2}}\Big(\Phi_{In}\Phi_{Jn+1}-\Phi_{Jn}\Phi_{In+1}\Big).
\end{align}
の関係を示すことができます。これはスピン反平行のペアリングにもそのまま適用できるので, 
mVMC ver1.0以降ではこの表式を使用しています。

\subsection{$f_{ij}$の特異値分解}
\label{sec:PfaffianSingular}

行列$F$, $\Phi_{\uparrow}$, $\Phi_{\downarrow}$, $\Sigma$を
\begin{align}
&(F)_{ij}=f_{ij},~~~ 
(\Phi_{\uparrow})_{in}=\Phi_{in\uparrow},~~~ 
(\Phi_{\downarrow})_{in}=\Phi_{in\downarrow}, \\
&\Sigma={\rm diag}[\underbrace{1,\cdots,1}_{N_e/2},0,0,0],
\end{align}
として定義します。前節のように$f_{ij}$(すなわち$F$)が単一スレーター行列と関係づけられて
いるとき、$F$の特異値分解は
\begin{align}
F=\Phi_{\uparrow}\Sigma\Phi_{\downarrow}^{t}.
\end{align}
となることを示すことができます。
この結果は、一般に$F$を特異値分解したとき、非ゼロの特異値が$N_{e}/2$個存在し, 
かつ全ての$F$の非ゼロの特異値が$1$であった場合, $f_{ij}$が単一スレーター波動関数を
記述すること(つまり平均場近似解として記述できること)を表しています。
言い換えると, 特異値の非ゼロ成分の数とその値が, 
シングルスレータ行列式からパフィアンスレーター行列式がどのようにしてずれるのか, 
という点について定量的な基準を与えることを示しています。

\section{Power-Lanczos法}

このセクションでは, Power-Lanczos法での最適化パラメータ$\alpha$の決定方法について述べます。
また, ここではシングルステップのLanczos法を適用した後の物理量の計算についても説明します。

\subsection{$\alpha$の決定}
最初に, 変分モンテカルロ法のサンプリングに関して簡単に説明します。
物理量$\hat{A}$は以下の手順で計算されます:
\begin{align}
&\langle \hat{A}\rangle = \frac{\langle \phi| \hat{A}|\phi \rangle}{\langle \phi| \phi \rangle} = \sum_{x} \rho(x) F(x, {\hat{A}}),\\
& \rho(x)=\frac{|\langle \phi|x\rangle|^2}{\langle \phi | \phi \rangle}, ~~~~F(x,  {\hat{A}}) =  \frac{\langle x| \hat{A}|\phi \rangle}{\langle x| \phi \rangle}.
\end{align}
演算子の積$\hat{A}\hat{B}$を計算する場合には, 以下の二通りの方法があります。
\begin{align}
&\langle \hat{A} \hat{B}\rangle = \sum_{x} \rho(x) F(x, {\hat{A}\hat{B}}),\\
&\langle \hat{A} \hat{B}\rangle = \sum_{x} \rho(x) F^{\dag}(x, {\hat{A})F(x, \hat{B}}).
\end{align}
後述するように, 後者の表記の方が数値的には安定します。
例えば, エネルギーの期待値の分散$\sigma^2=\langle (\hat{H}-\langle \hat{H}\rangle)^2\rangle$を考えてみると, 
分散は以下の2通りの方法で計算できます。
\begin{align}
\sigma^2 &=\sum_{x} \rho(x) F(x,  (\hat{H}-\langle \hat{H}\rangle)^2) = \sum_{x} \rho(x) F(x,  \hat{H}^2) - \left[ \sum_{x} \rho(x) F(x,  \hat{H})\right]^2 ,\\
\sigma^2 &=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H}-\langle \hat{H}\rangle)F(x,  \hat{H}-\langle \hat{H}\rangle) \nonumber \\
&= \sum_{x} \rho(x) F^{\dag}(x,  \hat{H}) F(x, \hat{H})- \left[ \sum_{x} \rho(x) F(x,  \hat{H})\right]^2 
\end{align}
この定義から, 後者の方法では常に正の値となることが保証されているのに対して, 前者の方法では分散が正の値になることが必ずしも保証されないことが分かります。次に, シングルステップでのpower-Lanczos波動関数$|\phi\rangle =(1+\alpha \hat{H}) |\psi \rangle$に対するエネルギーの期待値とその分散を考えます。エネルギーは以下の式で計算されます：
\begin{align}
E_{LS}(\alpha) =\frac{\langle \phi| \hat{H} |\phi\rangle}{\langle \phi|\phi\rangle}=\frac{h_1 + \alpha(h_{2(20)} + h_{2(11)}) + \alpha^2 h_{3(12)}}{1 + 2\alpha h_1 + \alpha^2 h_{2(11)}},
\end{align}
ここで, $h_1$, $h_{2(11)},~h_{2(20)},$ and $h_{3(12)}$を以下のように定義しました：
\begin{align}
&h_1 =\sum_{x} \rho(x) F^{\dag}(x,  \hat{H}),\\
&h_{2(11)}=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H}) F(x, \hat{H}),\\
&h_{2(20)}=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H}^2),\\
&h_{3(12)}=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H})F(x,  \hat{H}^2).
\end{align}
$\frac{\partial E_{LS}(\alpha)}{\partial \alpha}=0$の条件から$\alpha$の二次方程式が導出され, それを解くことで$\alpha$が決定されます。
分散に関しても同様の手法で計算することが可能です。
\subsection{物理量の計算}
最適化パラメータ$\alpha$を用いることで, 演算子$\hat{A}$の期待値を以下の式から計算することが出来ます： 
\begin{align}
A_{LS}(\alpha) =\frac{\langle \phi| \hat{A} |\phi\rangle}{\langle \phi|\phi\rangle}=\frac{A_0 + \alpha(A_{1(10)} + A_{1(01)}) + \alpha^2 A_{2(11)}}{1 + 2\alpha h_1 + \alpha^2 h_{2(11)}},
\end{align}
ここで, $A_0$, $A_{1(10)},~A_{1(01)},$ and $A_{2(11)}$は
\begin{align}
&A_0 =\sum_{x} \rho(x) F(x,  \hat{A}),\\
&A_{1(10)}=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H}) F(x, \hat{A}),\\
&A_{1(01)}=\sum_{x} \rho(x) F(x, \hat{A}\hat{H}),\\
&A_{2(11)}=\sum_{x} \rho(x) F^{\dag}(x,  \hat{H})F(x,  \hat{A}\hat{H}).
\end{align}
として定義される変数を表します。プログラムでは, この表式に基づき一体グリーン関数および二体グリーン関数の計算を行っています。
%----------------------------------------------------------


==> anc/dvmc/doc/jp/chap06_jp.tex <==
% !TEX root = userguide_jp.tex
%----------------------------------------------------------
\chapter{謝辞}
\label{Ch:ack}
mVMCの開発は田原大資氏か開発された
変分モンテカルロ法のコードをもとに行いました。
コードを提供していただいた田原大資氏に感謝します。
また、田原大資氏のコードを改良していく段階で、
品岡寛氏、山地洋平氏、栗田萌氏、金子隆威氏に協力して頂きました。
この場を借りて、この方々に感謝します。

mVMC ver.0.1, ver. 0.2, ver. 1.0は、
東京大学物性研究所 ソフトウェア高度化プロジェクト (2016 年度)
の支援を受け開発されました。この場を借りて感謝します。
%----------------------------------------------------------


==> anc/dvmc/doc/jp/conf.py <==
# -*- coding: utf-8 -*-
#
# mVMC documentation build configuration file, created by
# sphinx-quickstart on Sat Jan  7 22:10:04 2017.
#
# This file is execfile()d with the current directory set to its
# containing dir.
#
# Note that not all possible configuration values are present in this
# autogenerated file.
#
# All configuration values have a default; values that are commented out
# serve to show the default.

import sys
import os

# If extensions (or modules to document with autodoc) are in another directory,
# add these directories to sys.path here. If the directory is relative to the
# documentation root, use os.path.abspath to make it absolute, like shown here.
#sys.path.insert(0, os.path.abspath('.'))

# -- General configuration ------------------------------------------------

# If your documentation needs a minimal Sphinx version, state it here.
#needs_sphinx = '1.0'

# Add any Sphinx extension module names here, as strings. They can be
# extensions coming with Sphinx (named 'sphinx.ext.*') or your custom
# ones.
extensions = [
    'sphinx.ext.mathjax',
    'sphinx_numfig'
]

# Add any paths that contain templates here, relative to this directory.
templates_path = ['_templates']

# The suffix of source filenames.
source_suffix = '.rst'

# The encoding of source files.
#source_encoding = 'utf-8-sig'

# The master toctree document.
master_doc = 'index'

# General information about the project.
project = u'mVMC'
copyright = u'2017, mVMC team'

# The version info for the project you're documenting, acts as replacement for
# |version| and |release|, also used in various other places throughout the
# built documents.
#
# The short X.Y version.
version = '1.0'
# The full version, including alpha/beta/rc tags.
release = '1.0.3'

# The language for content autogenerated by Sphinx. Refer to documentation
# for a list of supported languages.
language = 'ja'

# There are two options for replacing |today|: either, you set today to some
# non-false value, then it is used:
#today = ''
# Else, today_fmt is used as the format for a strftime call.
#today_fmt = '%B %d, %Y'

# List of patterns, relative to source directory, that match files and
# directories to ignore when looking for source files.
exclude_patterns = ['_build']

# The reST default role (used for this markup: `text`) to use for all
# documents.
#default_role = None

# If true, '()' will be appended to :func: etc. cross-reference text.
#add_function_parentheses = True

# If true, the current module name will be prepended to all description
# unit titles (such as .. function::).
#add_module_names = True

# If true, sectionauthor and moduleauthor directives will be shown in the
# output. They are ignored by default.
#show_authors = False

# The name of the Pygments (syntax highlighting) style to use.
pygments_style = 'sphinx'

# A list of ignored prefixes for module index sorting.
#modindex_common_prefix = []

# If true, keep warnings as "system message" paragraphs in the built documents.
#keep_warnings = False


# -- Options for HTML output ----------------------------------------------

# The theme to use for HTML and HTML Help pages.  See the documentation for
# a list of builtin themes.
html_theme = 'default'

# Theme options are theme-specific and customize the look and feel of a theme
# further.  For a list of options available for each theme, see the
# documentation.
#html_theme_options = {}

# Add any paths that contain custom themes here, relative to this directory.
#html_theme_path = []

# The name for this set of Sphinx documents.  If None, it defaults to
# "<project> v<release> documentation".
#html_title = None

# A shorter title for the navigation bar.  Default is the same as html_title.
#html_short_title = None

# The name of an image file (relative to this directory) to place at the top
# of the sidebar.
html_logo = '../figs/mVMC.png'

# The name of an image file (within the static path) to use as favicon of the
# docs.  This file should be a Windows icon file (.ico) being 16x16 or 32x32
# pixels large.
#html_favicon = None

# Add any paths that contain custom static files (such as style sheets) here,
# relative to this directory. They are copied after the builtin static files,
# so a file named "default.css" will overwrite the builtin "default.css".
html_static_path = ['_static']

# Add any extra paths that contain custom files (such as robots.txt or
# .htaccess) here, relative to this directory. These files are copied
# directly to the root of the documentation.
#html_extra_path = []

# If not '', a 'Last updated on:' timestamp is inserted at every page bottom,
# using the given strftime format.
#html_last_updated_fmt = '%b %d, %Y'

# If true, SmartyPants will be used to convert quotes and dashes to
# typographically correct entities.
#html_use_smartypants = True

# Custom sidebar templates, maps document names to template names.
#html_sidebars = {}

# Additional templates that should be rendered to pages, maps page names to
# template names.
#html_additional_pages = {}

# If false, no module index is generated.
#html_domain_indices = True

# If false, no index is generated.
#html_use_index = True

# If true, the index is split into individual pages for each letter.
#html_split_index = False

# If true, links to the reST sources are added to the pages.
#html_show_sourcelink = True

# If true, "Created using Sphinx" is shown in the HTML footer. Default is True.
#html_show_sphinx = True

# If true, "(C) Copyright ..." is shown in the HTML footer. Default is True.
#html_show_copyright = True

# If true, an OpenSearch description file will be output, and all pages will
# contain a <link> tag referring to it.  The value of this option must be the
# base URL from which the finished HTML is served.
#html_use_opensearch = ''

# This is the file name suffix for HTML files (e.g. ".xhtml").
#html_file_suffix = None

# Output file base name for HTML help builder.
htmlhelp_basename = 'testdoc'


# -- Options for LaTeX output ---------------------------------------------

latex_elements = {
# The paper size ('letterpaper' or 'a4paper').
#'papersize': 'letterpaper',

# The font size ('10pt', '11pt' or '12pt').
#'pointsize': '10pt',

# Additional stuff for the LaTeX preamble.
'preamble': '\usepackage{pxjahyper}',
    'classoptions': ',dvipdfmx,openany'
}

# Grouping the document tree into LaTeX files. List of tuples
# (source start file, target name, title,
#  author, documentclass [howto, manual, or own class]).
latex_documents = [
  ('index', 'mVMC.tex', u'mVMC Documentation',
   u'mVMC team', 'manual'),
]

# The name of an image file (relative to this directory) to place at the top of
# the title page.
latex_logo = '../figs/mVMC.png'

# For "manual" documents, if this is true, then toplevel headings are parts,
# not chapters.
#latex_use_parts = False

# If true, show page references after internal links.
#latex_show_pagerefs = False

# If true, show URL addresses after external links.
#latex_show_urls = False

# Documents to append as an appendix to all manuals.
#latex_appendices = []

# If false, no module index is generated.
#latex_domain_indices = True


# -- Options for manual page output ---------------------------------------

# One entry per manual page. List of tuples
# (source start file, name, description, authors, manual section).
man_pages = [
    ('index', 'mVMC', u'mVMC Documentation',
     [u'mVMC team'], 1)
]

# If true, show URL addresses after external links.
#man_show_urls = False


# -- Options for Texinfo output -------------------------------------------

# Grouping the document tree into Texinfo files. List of tuples
# (source start file, target name, title, author,
#  dir menu entry, description, category)
texinfo_documents = [
  ('index', 'mVMC', u'mVMC Documentation',
   u'mVMC team', 'mVMC', 'One line description of project.',
   'Miscellaneous'),
]

# Documents to append as an appendix to all manuals.
#texinfo_appendices = []

# If false, no module index is generated.
#texinfo_domain_indices = True

# How to display URL addresses: 'footnote', 'no', or 'inline'.
#texinfo_show_urls = 'footnote'

# If true, do not generate a @detailmenu in the "Top" node's menu.
#texinfo_no_detailmenu = False


==> anc/dvmc/doc/jp/expert.rst <==
.. include:: ../bib/ref.txt

.. _HowToExpert:
             
エキスパートモード入力ファイル書式
==================================

ここではmVMCで使用する詳細入力ファイル(\*def)のフォーマットに関して説明します。
入力ファイルの種別は以下の6つで分類されます。
なお、キーワードの後にある括弧内に記載されているファイル名はvmcdry.outにより作成されるファイル名を表します。

(1) リスト:
      
    **キーワード指定なし (namelist.def)**: 使用するinput
    fileの名前のリストを書きます。なお、ファイル名は任意に指定することができます。

(2) 基本パラメータ:
      
    **ModPara (modpara.def)**:
    計算時に必要な基本的なパラメーター(サイトの数、電子数など)を設定します。
       
    **LocSpin (locspn.def)**: 局在スピンの位置を設定します。

(3) ハミルトニアン:
      
    電子系の表式で記載されるハミルトニアン

    .. math::

       \begin{aligned}
       {\cal H}&={\cal H}_T+{\cal H}_U+{\cal H}_V+{\cal H}_H+{\cal H}_E+{\cal H}_P+{\cal H}_I,\\
       {\cal H}_T&={-}\sum_{i, j}\sum_{\sigma_1, \sigma2}t_{ij\sigma_1\sigma_2} c_{i\sigma_1}^{\dagger}c_{j\sigma_2},\\
       {\cal H}_U&=\sum_{i} U_i n_ {i \uparrow}n_{i \downarrow},\\
       {\cal H}_V&=\sum_{i,j} V_{ij}n_ {i}n_{j},\\
       {\cal H}_H&={-}\sum_{i,j}J_{ij}^{\rm Hund} (n_{i\uparrow}n_{j\uparrow}+n_{i\downarrow}n_{j\downarrow}),\\
       {\cal H}_E&=\sum_{i,j}J_{ij}^{\rm Ex} (c_ {i \uparrow}^{\dagger}c_{j\uparrow}c_{j \downarrow}^{\dagger}c_{i  \downarrow}+c_ {i \downarrow}^{\dagger}c_{j\downarrow}c_{j \uparrow}^{\dagger}c_{i  \uparrow}),\\
       {\cal H}_P&=\sum_{i,j}J_{ij}^{\rm Pair} c_ {i \uparrow}^{\dagger}c_{j\uparrow}c_{i \downarrow}^{\dagger}c_{j  \downarrow},\\
       {\cal H}_I&=\sum_{i,j,k,l}\sum_{\sigma_1,\sigma_2, \sigma_3, \sigma_4}
       I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4},
       \end{aligned}


    について設定します。ここで、 :math:`n_{i \sigma}=c_{i\sigma}^{\dagger}c_{i\sigma}` は
    スピン :math:`\sigma` を持つサイト :math:`i` の電子密度演算子を、
    :math:`n_i=n_{i\uparrow}+n_{i\downarrow}` はサイト :math:`i` の電子密度演算子を
    それぞれ表します。
    各ハミルトニアンのパラメータは以下のファイルで指定します。
          
    **Trans (trans.def)**:
    :math:`{\cal H}_T` 内の :math:`t_{ij\sigma_1\sigma_2}` を指定します。
       
    **CoulombIntra (coulombintra.def)**:
    :math:`{\cal H}_U` 内の :math:`U_i` を指定します。  

    **CoulombInter (coulombinter.def)**:
    :math:`{\cal H}_V` 内の :math:`V_{ij}` を指定します。  

    **Hund (hund.def)**:
    :math:`{\cal H}_H` 内の :math:`J_{ij}^{\rm Hund}` を指定します。
     
    **Exchange (exchange.def)**:
    :math:`{\cal H}_E` 内の :math:`J_{ij}^{\rm Ex}` を指定します。
       
    **PairHop**:
    :math:`{\cal H}_P` 内の :math:`J_{ij}^{\rm Pair}` を指定します。
       
    **InterAll**:
    :math:`{\cal H}_I` 内の :math:`I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}` を指定します。

(4) 最適化対象変分パラメータ:
      
    最適化する変分パラメータを指定します。変分波動関数は

    .. math::

       \begin{aligned}
       |\psi \rangle &= {\cal P}_G{\cal P}_J{\cal P}_{d-h}^{(2)}{\cal P}_{d-h}^{(4)}{\cal L}^S{\cal L}^K{\cal L}^P |\phi_{\rm pair} \rangle,\\
       {\cal P}_G&=\exp\left[ \sum_i g_i n_{i\uparrow} n_{i\downarrow} \right],\\
       {\cal P}_J&=\exp\left[\frac{1}{2} \sum_{i\neq j} v_{ij} (n_i-1)(n_j-1)\right],\\
       {\cal P}_{d-h}^{(2)}&= \exp \left[ \sum_t \sum_{n=0}^2 (\alpha_{2nt}^d \sum_{i}\xi_{i2nt}^d+\alpha_{2nt}^h \sum_{i}\xi_{i2nt}^h)\right],\\
       {\cal P}_{d-h}^{(4)}&= \exp \left[ \sum_t \sum_{n=0}^4 (\alpha_{4nt}^d \sum_{i}\xi_{i4nt}^d+\alpha_{4nt}^h \sum_{i}\xi_{i4nt}^h)\right],\\
       {\cal L}_S&=\frac{2S+1}{8 \pi^2}\int d\Omega P_s(\cos \beta) \hat{R}(\Omega),\\
       {\cal L}_K&=\frac{1}{N_s}\sum_{{\boldsymbol R}}e^{i {\boldsymbol K} \cdot{\boldsymbol R} } \hat{T}_{\boldsymbol R},\\
       {\cal L}_P&=\sum_{\alpha}p_{\alpha} \hat{G}_{\alpha},
       \end{aligned}

    で与えられます。ここで、
    :math:`\Omega=(\alpha, \beta, \gamma)` はオイラー角、
    :math:`\hat{R}(\Omega)` は回転演算子、
    :math:`P_S(x)` は :math:`S` 次のルジャンドル多項式、
    :math:`{\boldsymbol K}` は全運動量、
    :math:`\hat{T}_{\boldsymbol R}` は並進ベクトル
    :math:`{\boldsymbol R}` に対応する並進演算子、
    :math:`\hat{G}_{\alpha}` は格子の点群演算子、
    :math:`p_\alpha` はパリティをそれぞれ表します。
    ダブロン・ホロン相関因子に関する詳細は文献 [Tahara2008_ ]の説明を参照してください。
    また、一体部分は実空間のペア関数

    .. math::

       |\phi_{\rm pair} \rangle =
       \left[\sum_{i, j=1}^{N_s} \sum_{\sigma_1, \sigma_2}f_{i\sigma_1j\sigma_2}
       c_{i\sigma_1}^{\dagger}c_{j\sigma_2}^{\dagger} \right]^{N/2}|0 \rangle,

    を用いた波動関数で表されます。ここで :math:`N` は全電子数、
    :math:`N_s` は全サイト数です。
    最適化する変分パラメータは以下のファイルを用いて指定します
    ( :math:`{\cal L}_S` は **ModPara** ファイルでパラメータの指定をします)。
       
    **Gutzwiller (gutzwilleridx.def)**:
    :math:`{\cal P}_G` のうち、最適化の対象とする変分パラメータ :math:`g_i` を指定します。
       
    **Jastrow (jastrowidx.def)**:
    :math:`{\cal P}_J` のうち、最適化の対象とする変分パラメータ :math:`v_{ij}` を指定します。
       
    **DH2**:
    :math:`{\cal P}_{d-h}^{(2)}` で表される2サイトのダブロン・ホロン相関因子を指定します。
      
    **DH4**:
    :math:`{\cal P}_{d-h}^{(4)}` で表される4サイトのダブロン・ホロン相関因子を指定します。
       
    **Orbital/OrbitalAntiParallel (orbitalidx.def)**:
    スピンが反平行のペア軌道 :math:`|\phi_{\rm pair} \rangle` を設定します。
       
    **OrbitalParallel**:
    スピンが平行のペア軌道 :math:`|\phi_{\rm pair} \rangle` を設定します。
       
    **OrbitalGeneral**:
    ペア軌道 :math:`|\phi_{\rm pair} \rangle` を設定します。
          
    **TransSym (qptransidx.def)**:
    運動量射影 :math:`{\cal L}_K` と格子対称性射影 :math:`{\cal L}_P` に関する指定を行います。

(5) 変分パラメータ初期値:
      
    変分パラメータに関する初期値を与えます。
    キーワード指定されない場合には :math:`0` が初期値として設定されます。
       
    **InGutzwiller**:
    :math:`{\cal P}_G` 内の変分パラメータ :math:`g_i` の初期値を設定します。
       
    **InJastrow**:
    :math:`{\cal P}_J` 内の変分パラメータ :math:`v_{ij}` の初期値を設定します。
       
    **InDH2**:
    :math:`{\cal P}_{d-h}^{(2)}` 内の2サイトのダブロン・ホロン相関因子
    :math:`\alpha_{2nt}^{d(h)}` の初期値を設定します。
       
    **InDH4**:
    :math:`{\cal P}_{d-h}^{(4)}` 内の4サイトのダブロン・ホロン相関因子
    :math:`\alpha_{4nt}^{d(h)}` の初期値を設定します。
       
    **InOrbital/InOrbitalAntiParallel**:
    ペア軌道 :math:`|\phi_{\rm pair} \rangle` の :math:`f_{i\uparrow j\downarrow}`
    に関する初期値を設定します。
       
    **InOrbitalParallel**:
    ペア軌道 :math:`|\phi_{\rm pair} \rangle` の :math:`f_{i\sigma j\sigma}`
    に関する初期値を設定します。
       
    **InOrbitalGeneral**:
    ペア軌道 :math:`|\phi_{\rm pair} \rangle` の
    :math:`f_{i\sigma j\sigma_1}` に関する初期値を設定します。

(6) 出力:
      
    **OneBodyG (greenone.def)**:出力する一体Green関数を指定します。

    **TwoBodyG (greentwo.def)**:出力する二体Green関数を指定します。

.. _InputFileList:
    
入力ファイル指定用ファイル(namelist.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

計算で使用する入力ファイル一式を指定します。ファイル形式に関しては、
以下のようなフォーマットをしています。

::

    ModPara  modpara.def
    LocSpin  zlocspn.def
    Trans    ztransfer.def
    InterAll zinterall.def
    Orbital orbitalidx.def
    OneBodyG zcisajs.def
    TwoBodyG	zcisajscktaltdc.def

ファイル形式
^^^^^^^^^^^^

[string01] [string02]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (固定)

   **説明 :** キーワードを指定します。

-  [ string02 ]

   **形式 :** string型

   **説明 :** キーワードにひも付けられるファイル名を指定します(任意)。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  キーワードを記載後、半角空白(複数可)を開けた後にファイル名を書きます。ファイル名は自由に設定できます。

-  ファイル読込用キーワードはTable[Table:Defs]により指定します。

-  必ず指定しなければいけないキーワードはModPara, LocSpin, Orbital,
   TransSymです。それ以外のキーワードについては、指定がない場合はデフォルト値が採用されます(変分パラメータについては最適化されず、固定する設定となります)。詳細は各ファイルの説明を参照してください。

-  各キーワードは順不同に記述できます。

-  指定したキーワード、ファイルが存在しない場合はエラー終了します。

-  :math:`\#` で始まる行は読み飛ばされます。

======================== =======================================================================  
 Keywords                対応するファイルの概要                                                    
======================== =======================================================================  
 ModPara :math:`^*`      計算用のパラメータを指定します。                                          
 LocSpin :math:`^*`      局在・遍歴スピンを指定します。                                            
 Trans                   一般的な一体相互作用を指定します。                                        
 InterAll                一般的な二体相互作用を指定します。                                        
 CoulombIntra            内部クーロン相互作用を指定します。                                        
 CoulombInter            サイト間クーロン相互作用を指定します。                                    
 Hund                    フント結合を指定します。                                                  
 PairHop                 ペアホッピング相互作用を指定します。                                      
 Exchange                交換相互作用を指定します。                                                
 Gutzwiller              最適化するGutzwiller因子を設定します。                                    
 Jastrow                 最適化する電荷Jastrow因子を指定します。                                   
 DH2                     最適化する2サイトダブロン・ホロン相関因子を指定します。                   
 DH4                     最適化する4サイトダブロン・ホロン相関因子を指定します。                   
 Orbital :math:`^*`      反平行のスピンを持つペア軌道因子を指定します。                            
 OrbitalAntiParallel     反平行のスピンを持つペア軌道因子を指定します。                            
 OrbitalParallel         平行のスピンを持つペア軌道因子を指定します。                              
 OrbitalGeneral          ペア軌道因子を指定します。                                                
 TransSym :math:`^*`     並進・格子対称演算子を設定します。                                        
 InGutzwiller            Gutzwiller因子の初期値を設定します。                                      
 InJastrow               電荷Jastrow因子の初期値を設定します。                                     
 InDH2                   2サイトダブロン・ホロン相関因子の初期値を設定します。                     
 InDH4                   4サイトダブロン・ホロン相関因子の初期値を設定します。                     
 InOrbital               ペア軌道因子 :math:`f_{i\uparrow j\downarrow}` の初期値を設定します。   
 InOrbitalAntiParallel   ペア軌道因子 :math:`f_{i\uparrow j\downarrow}` の初期値を設定します。   
 InOrbitalParallel       ペア軌道因子 :math:`f_{i\sigma j\sigma}` の初期値を設定します。         
 InOrbitalGeneral        ペア軌道因子 :math:`f_{i\sigma j\sigma'}` の初期値を設定します。        
 OneBodyG                出力する一体グリーン関数を指定します。                                    
 TwoBodyG                出力する二体グリーン関数を指定します。                                    
======================== =======================================================================  

ModParaファイル (modpara.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

| 計算で使用するパラメータを指定します。以下のようなフォーマットをしています。

::

    --------------------
    Model_Parameters 
    --------------------
    VMC_Cal_Parameters
    --------------------
    CDataFileHead  zvo
    CParaFileHead  zqp
    --------------------
    NVMCCalMode    0
    NLanczosMode   0
    --------------------
    NDataIdxStart  1
    NDataQtySmp    1
    --------------------
    Nsite          16
    Nelectron      8
    NSPGaussLeg    1
    NSPStot        0
    NMPTrans       1
    NSROptItrStep  1200
    NSROptItrSmp   100
    DSROptRedCut   0.001
    DSROptStaDel   0.02
    DSROptStepDt   0.02
    NVMCWarmUp     10
    NVMCInterval   1
    NVMCSample     1000
    NExUpdatePath  0
    RndSeed        11272
    NSplitSize     1
    NStore         1  

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります。

-  1 - 5行: ヘッダ(何が書かれても問題ありません)。

-  6行: [string01] [string02]

-  7行: [string03] [string04]

-  8行: ヘッダ(何が書かれても問題ありません)

-  9行以降: [string05] [int01] (もしくは[double01])

各項目の対応関係は以下の通りです。

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   アウトプットファイルのヘッダを表すためのキーワード。何を指定しても問題ありません。

-  [ string02 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   アウトプットファイルのヘッダ。例えば、一体のGreen関数の出力ファイル名が **xxx\_cisajs.dat** として出力されます(xxxに指定した文字が記載)。

-  [ string03 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   最適化された変分パラメータの出力ファイル名のヘッダを表すためのキーワード。何を指定しても問題ありません。

-  [ string04 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   最適化された変分パラメータの出力ファイル名のヘッダ。最適化された変分パラメータが **xxx\_opt.dat** ファイルとして出力されます(xxxに指定した文字が記載)。

-  [ string05 ]

   **形式 :** string型 (固定)

   **説明 :** キーワードの指定を行います。

-  [ int01 ] ([ double01 ] )

   **形式 :** int (double)型 (空白不可)

   **説明 :** キーワードでひも付けられるパラメータを指定します。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  9行目以降ではキーワードを記載後、半角空白(複数可)を開けた後に整数値を書きます。

-  9行目以降では“-”で始まる行は読み込まれません。

 

キーワード
^^^^^^^^^^

-  ``NVMCCalMode``

   **形式 :** int型 (デフォルト値 = 0)

   **説明 :** [0] 変分パラメータの最適化、[1] 1 体・2
   体のグリーン関数の計算。

-  ``NLanczosMode``

   **形式 :** int型 (デフォルト値 = 0)

   **説明 :** [0] 何もしない、[1] Single Lanczos Step
   でエネルギーまで計算、[2] Single Lanczos Step でエネルギー, 1 体・2
   体のグリーン関数まで計算(条件: 1, 2 は ``NVMCCalMode`` =
   1のみ使用可能。)

-  ``NDataIdxStart``

   **形式 :** int型 (デフォルト値 = 0)

   **説明 :** 出力ファイルの付加番号。 ``NVMCCalMode`` = 0
   の場合は ``NDataIdxStart`` が出力され、 ``NVMCCalMode`` = 1
   の場合は、 ``NDataIdxStart`` から連番で ``NDataQtySmp`` 個のファイルを出力します。

-  ``NDataQtySmp``

   **形式 :** int型 (デフォルト値 = 1)

   **説明 :** 出力ファイルのセット数。 ``NVMCCalMode`` = 1
   の場合に使用します。

-  ``Nsite``

   **形式 :** int型 (1以上、必須)

   **説明 :** サイト数を指定する整数。

-  ``Nelectron``

   **形式 :** int型 (1以上、必須)

   **説明 :** 電子のペア数(電子数は2 ``Nelectron`` で与えられる)。

-  ``NCond``

   **形式 :** int型 (0以上)

   **説明 :** 伝導電子の数。

-  ``2Sz``

   **形式 :** int型

   **説明 :** 2 :math:`S_z` の値。電子がペアを組むため,
   2 :math:`S_z` は偶数で指定する必要がある。

-  ``NSPGaussLeg``

   **形式 :** int型 (1以上、デフォルト値 = 8)

   **説明 :**
   スピン量子数射影の :math:`\beta` 積分( :math:`S^y` 回転)のGauss-Legendre求積法の分点数。

-  ``NSPStot``

   **形式 :** int型 (0以上、デフォルト値 = 0)

   **説明 :** スピン量子数。

-  ``NMPTrans``

   **形式 :** int型 (デフォルト値 = 1)

   **説明 :**
   ``NMPTrans`` の絶対値で並進・格子対称性の量子数射影の個数を指定する。負の場合は反周期境界条件を与える。
   TransSymファイルで指定した重みで上から ``NMPTrans`` 個まで使用する。射影を行わない場合は1に設定する必要があります。

-  ``NSROptItrStep``

   **形式 :** int型 (1以上、デフォルト値 = 1000)

   **説明 :** SR
   法で最適化する場合の全ステップ数。 ``NVMCCalMode`` =0の場合のみ使用されます。

-  ``NSROptItrSmp``

   **形式 :** int型 (1以上数、デフォルト値 = ``NSROptItrStep``/10)

   **説明 :**
   ``NSROptItrStep`` ステップ中、最後の ``NSROptItrSmp`` ステップでの各変分パラメータの平均値を最適値とする。 ``NVMCCalMode`` =0の場合のみ使用されます。

-  ``DSROptRedCut``

   **形式 :** double型 (デフォルト値 = 0.001)

   **説明 :** SR
   法安定化因子。手法論文[Tahara2008_ ]の :math:`\varepsilon_{\rm wf}` に対応。

-  ``DSROptStaDel``

   **形式 :** double型 (デフォルト値 = 0.02)

   **説明 :** SR
   法安定化因子。手法論文[Tahara2008_ ]の :math:`\varepsilon` に対応。

-  ``DSROptStepDt``

   **形式 :** double型

   **説明 :**
   SR法で使用する刻み幅。手法論文[Tahara2008_ ]の :math:`\Delta t` に対応。

-  ``NSROptCGMaxIter``

   **形式 :** int型 (デフォルト値 = 0)

   **説明 :** SR-CG法での、CG法の繰り返し回数の上限。
   0以下を指定した場合、最大で :math:`S`
   行列のサイズの数だけ実行するようになります。 ``NSRCG``!=0
   の場合のみ使用されます。

-  ``DSROptCGTol``

   **形式 :** double型 (デフォルト値 = 1.0e-10)

   **説明 :**
   SR-CG法での、CG法の収束判定条件。残差ベクトルの要素の自乗平均平方根がこの値以下になったらCG
   法を終了します。 ``NSRCG``!=0 の場合のみ使用されます。

-  ``NVMCWarmUp``

   **形式 :** int型 (1以上、デフォルト値=10)

   **説明 :** マルコフ連鎖の空回し回数。

-  ``NVMCInterval``

   **形式 :** int型 (1以上、デフォルト値=1)

   **説明 :** サンプル間のステップ間隔。ローカル更新を ``Nsite`` ×
   ``NVMCInterval`` 回行います。

-  ``NVMCSample``

   **形式 :** int型 (1以上、デフォルト値=1000)

   **説明 :** 期待値計算に使用するサンプル数。

-  ``NExUpdatePath``

   **形式 :** int型 (0以上)

   **説明 :** 電子系でローカル更新で2電子交換を[0] 認めない、[1]
   認めるの設定をします。スピン系の場合には2に設定する必要があります。

-  ``RndSeed``

   **形式 :** int型

   **説明 :** 乱数の初期seed。MPI 並列では各計算機に ``RndSeed`` +my
   rank+1 で初期seed が与えられます。

-  ``NSplitSize``

   **形式 :** int型 (1以上、デフォルト値=1)

   **説明 :** MPI内部並列を行う場合の並列数。

-  ``NStore``

   **形式 :** int型 (0もしくは1、デフォルト値=1)

   **説明 :**
   期待値 :math:`\langle O_k O_l \rangle` を計算するとき行列-行列積にして高速化するオプション
   (1で機能On、モンテカルロサンプリング数に応じてメモリの消費が増大します [3]_)。

-  ``NSRCG``

   **形式 :** int型 (0もしくは1、デフォルト値=0)

   **説明 :** SR法で連立一次方程式 :math:`Sx=g`
   を解くときに、 :math:`S`
   を陽に構築せずに解くことでメモリを削減する [4]_ オプション[NeuscammanUmrigarChan_ ](1で機能On,
   ``NStore`` は1に固定されます)。

LocSpin指定ファイル(locspn.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

局在スピンを指定します。以下のようなフォーマットをしています。

::

    ================================ 
    NlocalSpin     6  
    ================================ 
    ========i_0LocSpn_1IteElc ====== 
    ================================ 
        0      1
        1      0
        2      1
        3      0
        4      1
        5      0
        6      1
        7      0
        8      1
        9      0
       10      1
       11      0

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6行以降: [int02] [int03]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :** 局在スピンの総数を示すキーワード(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 局在スピンの総数を指定する整数。

-  [ int02 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int03 ]

   **形式 :** int型 (空白不可)

   | **説明 :** 遍歴電子か局在スピンかを指定する整数(0: 遍歴電子, 1:
     局在スピン)。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と [ int03 ] で指定される局在電子数の総数が異なる場合はエラー終了します。

-  [ int02 ] の総数が全サイト数と異なる場合はエラー終了します。

-  [ int02 ] が全サイト数以上もしくは負の値をとる場合はエラー終了します。

Trans指定ファイル(trans.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~

一般的な一体相互作用をハミルトニアンに付け加え、ハミルトニアン中の相互作用パラメータ :math:`t_{ij\sigma_1\sigma2}` を指定します。付け加える項は以下で与えられます。

.. math::

   \begin{aligned}
   {\cal H}_T =-\sum_{ij\sigma_1\sigma2} t_{ij\sigma_1\sigma2}c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\end{aligned}

以下にファイル例を記載します。

::

    ======================== 
    NTransfer      24  
    ======================== 
    ========i_j_s_tijs====== 
    ======================== 
        0     0     2     0   1.000000  0.000000
        2     0     0     0   1.000000  0.000000
        0     1     2     1   1.000000  0.000000
        2     1     0     1   1.000000  0.000000
        2     0     4     0   1.000000  0.000000
        4     0     2     0   1.000000  0.000000
        2     1     4     1   1.000000  0.000000
        4     1     2     1   1.000000  0.000000
        4     0     6     0   1.000000  0.000000
        6     0     4     0   1.000000  0.000000
        4     1     6     1   1.000000  0.000000
        6     1     4     1   1.000000  0.000000
        6     0     8     0   1.000000  0.000000
        8     0     6     0   1.000000  0.000000
    …

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6行以降: [int02]  [int03]  [int04]  [int05]  [double01]  [double02]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :** 定義するパラメータの総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 定義するパラメータの総数を指定します。

-  [ int02 ], [ int04 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int03 ], [ int05 ]

   **形式 :** int型 (空白不可)

   | **説明 :** スピンを指定する整数。
   | 0: アップスピン
   | 1: ダウンスピン
   | を選択することが出来ます。

-  [ double01 ]

   **形式 :** double型 (空白不可)

   **説明 :** :math:`t_{ij\sigma_1\sigma_2}` の実部を指定します。

-  [ double02 ]

   **形式 :** double型 (空白不可)

   **説明 :** :math:`t_{ij\sigma_1\sigma_2}` の虚部を指定します。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  空行は許されません。

-  [ int01 ] と定義されているTrasferの総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int05 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

-  Hamiltonianがエルミートという制限から :math:`t_{ij\sigma_1\sigma_2}=t_{ji\sigma_2\sigma_1}^{\dagger}` の関係を満たす必要があります。

InterAll指定ファイル
~~~~~~~~~~~~~~~~~~~~

一般的な二体相互作用をハミルトニアンに付け加え、ハミルトニアン中の相互作用パラメータを指定します。
付け加える項は以下で与えられます。

.. math::
   
   {\cal H}_{I}=\sum_{i,j,k,l}\sum_{\sigma_1,\sigma_2, \sigma_3, \sigma_4}
   I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}

以下にファイル例を記載します。

::

    ====================== 
    NInterAll      36  
    ====================== 
    ========zInterAll===== 
    ====================== 
    0    0    0    1    1    1    1    0   0.50  0.0
    0    1    0    0    1    0    1    1   0.50  0.0
    0    0    0    0    1    0    1    0   0.25  0.0
    0    0    0    0    1    1    1    1  -0.25  0.0
    0    1    0    1    1    0    1    0  -0.25  0.0
    0    1    0    1    1    1    1    1   0.25  0.0
    2    0    2    1    3    1    3    0   0.50  0.0
    2    1    2    0    3    0    3    1   0.50  0.0
    2    0    2    0    3    0    3    0   0.25  0.0
    2    0    2    0    3    1    3    1  -0.25  0.0
    2    1    2    1    3    0    3    0  -0.25  0.0
    2    1    2    1    3    1    3    1   0.25  0.0
    4    0    4    1    5    1    5    0   0.50  0.0
    4    1    4    0    5    0    5    1   0.50  0.0
    4    0    4    0    5    0    5    0   0.25  0.0
    4    0    4    0    5    1    5    1  -0.25  0.0
    4    1    4    1    5    0    5    0  -0.25  0.0
    4    1    4    1    5    1    5    1   0.25  0.0
    …

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6行以降:
   [int02] [int03] [int04] [int05] [int06] [int07] [int08] [int09] [double01] [double02]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :** 二体相互作用の総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 二体相互作用の総数を指定します。

-  [ int02 ], [ int04 ],
   [ int06 ], [ int08 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int03 ], [ int05 ],
   [ int07 ], [ int09 ]

   **形式 :** int型 (空白不可)

   **説明 :** スピンを指定する整数。

   0: アップスピン

   1: ダウンスピン

   を選択することが出来ます。

-  [ double01 ]

   **形式 :** double型 (空白不可)

   **説明 :**
   :math:`I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}` の実部を指定します。

-  [ double02 ]

   **形式 :** double型 (空白不可)

   **説明 :**
   :math:`I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}` の虚部を指定します。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  ハミルトニアンがエルミートという制限から :math:`I_{ijkl\sigma_1\sigma_2\sigma_3\sigma_4}=I_{lkji\sigma_4\sigma_3\sigma_2\sigma_1}^{\dagger}` の関係を満たす必要があります。

-  [ int01 ] と定義されているInterAllの総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int09 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

CoulombIntra指定ファイル(coulombintra.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

オンサイトクーロン相互作用をハミルトニアンに付け加えます。付け加える項は以下で与えられます。

.. math::

   {\cal H}_U =\sum_{i}U_i n_ {i \uparrow}n_{i \downarrow}

以下にファイル例を記載します。

::

    ====================== 
    NCoulombIntra 6  
    ====================== 
    ========i_0LocSpn_1IteElc ====== 
    ====================== 
       0  4.000000
       1  4.000000
       2  4.000000
       3  4.000000
       4  4.000000
       5  4.000000

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6行以降: [int02] [double01]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   オンサイトクーロン相互作用の総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** オンサイトクーロン相互作用の総数を指定します。

-  [ int02 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ double01 ]

   **形式 :** double型 (空白不可)

   **説明 :** :math:`U_i` を指定します。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されているオンサイトクーロン相互作用の総数が異なる場合はエラー終了します。

-  [ int02 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

CoulombInter指定ファイル(coulombiter.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

サイト間クーロン相互作用をハミルトニアンに付け加えます。付け加える項は以下で与えられます。

.. math::

   {\cal H}_V = \sum_{i,j}V_{ij} n_ {i}n_{j}

以下にファイル例を記載します。

::

    ====================== 
    NCoulombInter 12  
    ====================== 
    ========CoulombInter ====== 
    ====================== 
        0     1         1.500000000000000
        0     3         1.500000000000000
        1     2         1.500000000000000
        1     4         1.500000000000000
        2     0         1.500000000000000
        2     5         1.500000000000000
        3     4         1.500000000000000
        3     0         1.500000000000000
        4     5         1.500000000000000
        4     1         1.500000000000000
        5     3         1.500000000000000
        5     2         1.500000000000000

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6行以降: [int02] [int03] [double01]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   サイト間クーロン相互作用の総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** サイト間クーロン相互作用の総数を指定します。

-  [ int02 ], [ int03 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ double01 ]

   **形式 :** double型 (空白不可)

   **説明 :** :math:`V_{ij}` を指定します。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されているオフサイトクーロン相互作用の総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int03 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

Hund指定ファイル(hund.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~

Hundカップリングをハミルトニアンに付け加えます。付け加える項は以下で与えられます。

.. math::

   {\cal H}_H =-\sum_{i,j}J_{ij}^{\rm Hund} (n_{i\uparrow}n_{j\uparrow}+n_{i\downarrow}n_{j\downarrow})

以下にファイル例を記載します。

::

    ====================== 
    NHund 6  
    ====================== 
    ========Hund ====== 
    ====================== 
       0     1 -0.250000
       1     2 -0.250000
       2     3 -0.250000
       3     4 -0.250000
       4     5 -0.250000
       5     0 -0.250000

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6行以降: [int02] [int03] [double01]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :** Hundカップリングの総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** Hundカップリングの総数を指定します。

-  [ int02 ], [ int03 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ double01 ]

   **形式 :** double型 (空白不可)

   **説明 :** :math:`J_{ij}^{\rm Hund}` を指定します。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されているHundカップリングの総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int03 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

PairHop指定ファイル
~~~~~~~~~~~~~~~~~~~

PairHopカップリングをハミルトニアンに付け加えます。付け加える項は以下で与えられます。

.. math::

   {\cal H}_P=\sum_{i,j}J_{ij}^{\rm Pair}
   (c_ {i \uparrow}^{\dagger}c_{j\uparrow}c_{i \downarrow}^{\dagger}c_{j  \downarrow}
   +c_{j \downarrow}^{\dagger}c_{i  \downarrow}c_ {j \uparrow}^{\dagger}c_{i\uparrow})

以下にファイル例を記載します。

::

    ====================== 
    NPairhop 6 
    ====================== 
    ========Pairhop ====== 
    ====================== 
       0     1  0.50000
       1     2  0.50000
       2     3  0.50000
       3     4  0.50000
       4     5  0.50000
       5     0  0.50000

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6行以降: [int02] [int03] [double01]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   PairHopカップリングの総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** PairHopカップリングの総数を指定します。

-  [ int02 ], [ int03 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ double01 ]

   **形式 :** double型 (空白不可)

   **説明 :** :math:`J_{ij}^{\rm Pair}` を指定します。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されているPairHopカップリングの総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int03 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

Exchange指定ファイル (exchange.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

Exchangeカップリングをハミルトニアンに付け加えます。 電子系の場合には

.. math::

   {\cal H}_E  =\sum_{i,j}J_{ij}^{\rm Ex}
   (c_ {i \uparrow}^{\dagger}c_{j\uparrow}c_{j \downarrow}^{\dagger}c_{i  \downarrow}
   +c_ {i \downarrow}^{\dagger}c_{j\downarrow}c_{j \uparrow}^{\dagger}c_{i  \uparrow})

が付け加えられ、スピン系の場合には

.. math::

   {\cal H}_E =\sum_{i,j}J_{ij}^{\rm Ex} (S_i^+S_j^-+S_i^-S_j^+)

が付け加えられます。 以下にファイル例を記載します。

::

    ====================== 
    NExchange 6  
    ====================== 
    ========Exchange ====== 
    ====================== 
       0     1  0.50000
       1     2  0.50000
       2     3  0.50000
       3     4  0.50000
       4     5  0.50000
       5     0  0.50000

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6行以降: [int02] [int03] [double01]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   Exchangeカップリングの総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** Exchangeカップリングの総数を指定します。

-  [ int02 ], [ int03 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ double01 ]

   **形式 :** double型 (空白不可)

   **説明 :** :math:`J_{ij}^{\rm Ex}` を指定します。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されているExchangeカップリングの総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int03 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

Gutzwiller指定ファイル(gutzwiller.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

Gutzwiller因子

.. math::

   {\cal P}_G=\exp\left[ \sum_i g_i n_{i\uparrow} n_{i\downarrow} \right]

の設定を行います。指定するパラメータはサイト番号 :math:`i` と :math:`g_i` の変分パラメータの番号です。
以下にファイル例を記載します。

::

    ======================
    NGutzwillerIdx 2  
    ComplexType 0
    ====================== 
    ====================== 
       0     0
       1     0
       2     0
       3     1
    (continue...)
      12     1
      13     0
      14     0
      15     0
       0     1
       1     0

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります( :math:`N_s` はサイト数、 :math:`N_g` は変分パラメータの種類の数)。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3行: [string02] [int02]

-  4-5行: ヘッダ(何が書かれても問題ありません)。

-  6 - (5+ :math:`N_s`)行: [int03] [int04]

-  (6+ :math:`N_s`) - (5+ :math:`N_s` + :math:`N_g`)行：[int05] [int06]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   :math:`g_i` の変分パラメータの種類の総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** :math:`g_i` の変分パラメータの種類の総数を指定します。

-  [ string02 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   :math:`g_i` の変分パラメータの型を指定するためのキーワード名を指定します(任意)。

-  [ int02 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの型を指定する整数。0が実数、1が複素数に対応します。

-  [ int03 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int04 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   :math:`g_i` の変分パラメータの種類を表します。0以上[int01]未満で指定します。

-  [ int05 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   :math:`g_i` の変分パラメータの種類を表します(最適化有無の設定用)。0以上[int01]未満で指定します。

-  [ int06 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   [int05]で指定した :math:`g_i` の変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int06 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

Jastrow指定ファイル(jastrow.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

Jastrow因子

.. math:: {\cal P}_J=\exp\left[\frac{1}{2} \sum_{i\neq j} v_{ij} (n_i-1) (n_j-1)\right]


の設定を行います。指定するパラメータはサイト番号 :math:`i, j` と :math:`v_{ij}` の変分パラメータの番号です。以下にファイル例を記載します。

::

    ======================
    NJastrowIdx 5  
    ComplexType 0
    ====================== 
    ======================
       0     1     0 
       0     2     1 
       0     3     0 
     (continue...)
       0    1 
       1    1 
       2    1 
       3    1 
       4    1 

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります( :math:`N_s` はサイト数、 :math:`N_j` は変分パラメータの種類の数)。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3行: [string02] [int02]

-  4-5行: ヘッダ(何が書かれても問題ありません)。

-  6 - (5+ :math:`N_s\times (N_s-1)`) 行: [int03] [int04] [int05]

-  (6+ :math:`N_s\times (N_s-1)` ) -
   (5+ :math:`N_s\times (N_s-1)` + :math:`N_j`)行：[int06] [int07]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   :math:`v_{ij}` の変分パラメータの種類の総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** :math:`v_{ij}` の変分パラメータの種類の総数を指定します。

-  [ string02 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   :math:`v_{ij}` の変分パラメータの型を指定するためのキーワード名を指定します(任意)。

-  [ int02 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   :math:`v_{ij}` の変分パラメータの型を指定します。0が実数、1が複素数に対応します。

-  [ int03 ], [ int04 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int05 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   :math:`v_{ij}` の変分パラメータの種類を表します。0以上[int01]未満で指定します。

-  [ int06 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   :math:`v_{ij}` の変分パラメータの種類を表します(最適化有無の設定用)。0以上[int01]未満で指定します。

-  [ int07 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   [int06]で指定した :math:`v_{ij}` の変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int07 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

DH2指定ファイル
~~~~~~~~~~~~~~~

.. math::

   {\cal P}_{d-h}^{(2)}= \exp \left[ \sum_t \sum_{n=0}^2
   (\alpha_{2nt}^d \sum_{i}\xi_{i2nt}^d+\alpha_{2nt}^h \sum_{i}\xi_{i2nt}^h)\right]

で表される2サイトのdoublon-holon相関因子の設定を行います。
指定するパラメータはサイト番号 :math:`i` とその周囲2サイト、
:math:`\alpha_{2nt}^{d,h}` の変分パラメータの番号で、
変分パラメータは各サイト毎に :math:`t` 種類設定します。
各パラメータ、演算子に関する詳細は文献 [Tahara2008_ ]をご覧ください。
以下にファイル例を記載します。

::

    ====================================
    NDoublonHolon2siteIdx 2  
    ComplexType 0
    ====================================
    ====================================
       0     5   15    0
       0    13    7    1
       1     6   12    0
       1    14    4    1
     (continue...)
      15     0   10    0
      15     8    2    1
       0     1 
       1     1 
       2     1 
    (continue...)
      10     1 
      11     1 

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります( :math:`N_s` はサイト数、 :math:`N_{\rm dh2}` は変分パラメータの種類の数)。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3行: [string02] [int02]

-  4-5行: ヘッダ(何が書かれても問題ありません)。

-  6 - (5+ :math:`N_s\times N_{\rm dh2}`)行:
   [int03] [int04] [int05] [int06]

-  (6+ :math:`N_s\times N_{\rm dh2}`) -
   (5+ :math:`(N_s+6) \times N_{\rm dh2}`)行：[int07] [int08]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   変分パラメータのセット総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 変分パラメータのセット総数を指定します。

-  [ string02 ]

   **形式 :** string型 (空白不可)

   **説明
   :** 変分パラメータの型を指定するためのキーワード名を指定します(任意)。

-  [ int02 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの型を指定します。0が実数、1が複素数に対応します。

-  [ int03 ], [ int04 ],
   [ int05 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int06 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの種類を表します。0以上[int01]未満で指定します。

-  [ int07 ]

   **形式 :** int型 (空白不可)

   **説明 :** 変分パラメータの種類を表します(最適化有無の設定用)。値は

   -  | :math:`n`: 周囲のdoublon(holon)数 (0, 1, 2)

   -  | :math:`s`: 中心がdoublonの場合 :math:`0`,
        中心がholonの場合 :math:`1`

   -  :math:`t`: 変分パラメータのセット番号(0, :math:`\cdots` [int1]-1)

   として、 :math:`(2n+s)\times` [int01] :math:`+t` を設定します。

-  [ int08 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   [int07]で指定した変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int08 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

DH4指定ファイル
~~~~~~~~~~~~~~~

.. math::

   {\cal P}_{d-h}^{(4)}= \exp \left[ \sum_t \sum_{n=0}^4
   (\alpha_{4nt}^d \sum_{i}\xi_{i4nt}^d+\alpha_{4nt}^h \sum_{i}\xi_{i4nt}^h)\right]

で表される4サイトのdoublon-holon相関因子の設定を行います。
指定するパラメータはサイト番号 :math:`i` とその周囲4サイト、
:math:`\alpha_{4nt}^{d,h}` の変分パラメータの番号で、
変分パラメータは各サイト毎に :math:`t` 種類設定します。
各パラメータ、演算子に関する詳細は文献[Tahara2008_ ]をご覧ください。
以下にファイル例を記載します。

::

    ====================================
    NDoublonHolon4siteIdx 1  
    ComplexType 0
    ====================================
    ====================================
       0     1    3    4   12    0
       1     2    0    5   13    0
       2     3    1    6   14    0
       3     0    2    7   15    0
     (continue...)
      14    15   13    2   10    0
      15    12   14    3   11    0
       0     1 
       1     1 
    (continue...)
       8     1 
       9     1 

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります( :math:`N_s` はサイト数、 :math:`N_{\rm dh4}` は変分パラメータの種類の数)。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3行: [string02] [int02]

-  4-5行: ヘッダ(何が書かれても問題ありません)。

-  6 - (5+ :math:`N_s\times N_{\rm dh4}`)行:
   [int03] [int04] [int05] [int06] [int07] [int08]

-  (6+ :math:`N_s\times N_{\rm dh4}`) -
   (5+ :math:`(N_s+10) \times N_{\rm dh4}`)行：[int09] [int10]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   変分パラメータのセット総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 変分パラメータのセット総数を指定します。

-  [ string02 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   変分パラメータの型を指定するためのキーワード名を指定します(任意)。

-  [ int02 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの型を指定します。0が実数、1が複素数に対応します。

-  [ int03 ], [ int04 ],
   [ int05 ], [ int06 ],
   [ int07 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int08 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの種類を表します。0以上[int01]未満で指定します。

-  [ int09 ]

   **形式 :** int型 (空白不可)

   **説明 :** 変分パラメータの種類を表します(最適化有無の設定用)。値は

   -  | :math:`n`: 周囲のdoublon(holon)数 (0, 1, 2, 3, 4)

   -  | :math:`s`: 中心がdoublonの場合 :math:`0`,
        中心がholonの場合 :math:`1`

   -  :math:`t`: 変分パラメータのセット番号(0, :math:`\cdots` [int1]-1)

   として、 :math:`(2n+s)\times` [int01] :math:`[2]+t` を設定します。

-  [ int10 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   [int09]で指定した変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int10 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

Orbital/OrbitalAntiParallel指定ファイル(orbitalidx.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

.. math:: |\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} f_{ij}c_{i\uparrow}^{\dagger}c_{j\downarrow}^{\dagger} \right]^{N/2}|0 \rangle

で表されるペア軌道の設定を行います。指定するパラメータはサイト番号 :math:`i, j` と変分パラメータの種類を設定します。以下にファイル例を記載します。

::

    ====================================
    NOrbitalIdx 64   
    ComplexType 0
    ====================================
    ====================================
       0     0     0 
       0     1     1 
       0     2     2 
       0     3     3 
     (continue...)
      15     9    62 
      15    10    63 
       0    1 
       1    1 
    (continue...)
      62    1 
      63    1 

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります( :math:`N_s` はサイト数、 :math:`N_{\rm o}` は変分パラメータの種類の数)。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3行: [string02] [int02]

-  4-5行: ヘッダ(何が書かれても問題ありません)。

-  6 - (5+ :math:`N_s^2`)行: [int03] [int04] [int05] [int06]

-  (6+ :math:`N_s^2`) - (5+ :math:`N_s^2+N_{\rm o}`)行：[int07] [int08]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   変分パラメータのセット総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 変分パラメータのセット総数を指定します。

-  [ string02 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   変分パラメータの型を指定するためのキーワード名を指定します(任意)。

-  [ int02 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの型を指定します。0が実数、1が複素数に対応します。

-  [ int03 ], [ int04 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int05 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの種類を表します。0以上[int01]未満で指定します。

-  [ int06 ]

   **形式 :** int型

   **説明 :**
   反周期境界条件モードがON( ``ModPara`` ファイルで ``NMPTrans`` が負の場合に有効)の場合、変分パラメータ :math:`f_{ij}` の番号の他に符号を反転するか否かを直接指定する。 [ int06 ] = :math:`\pm1` により符号を指定する。反周期境界条件モードがOFFの場合は省略可能。

-  [ int07 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの種類を表します(最適化有無の設定用)。0以上[int01]未満で指定します。

-  [ int08 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   [int06]で指定した変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int08 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

OrbitalParallel指定ファイル
~~~~~~~~~~~~~~~~~~~~~~~~~~~

.. math:: |\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} f_{i\sigma j\sigma}c_{i\sigma}^{\dagger}c_{j\sigma}^{\dagger} \right]^{N/2}|0 \rangle

で表されるペア軌道の設定を行います。指定するパラメータはサイト番号 :math:`i, j` と変分パラメータの種類を設定します。以下にファイル例を記載します。

::

    ====================================
    NOrbitalIdx 120  
    ComplexType 0
    ====================================
    ====================================
       0     1     0
       0     2     1 
       0     3     2 
     (continue...)
      15    13    118
      15    14    119
       0    1 
       1    1 
    (continue...)
      118    1 
      119    1 

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります( :math:`N_s` はサイト数、 :math:`N_{\rm o}` は変分パラメータの種類の数)。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3行: [string02] [int02]

-  4-5行: ヘッダ(何が書かれても問題ありません)。

-  6 - (5+ :math:`N_s*(N_s-1)/2`)行: [int03] [int04] [int05] [int06]

-  (6+ :math:`N_s*(N_s-1)/2`) -
   (5+ :math:`N_s*(N_s-1)/2+N_{\rm o}`)行：[int07] [int08]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   変分パラメータのセット総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 変分パラメータのセット総数を指定します。

-  [ string02 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   変分パラメータの型を指定するためのキーワード名を指定します(任意)。

-  [ int02 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの型を指定します。0が実数、1が複素数に対応します。

-  [ int03 ], [ int04 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int05 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの種類を表します。0以上[int01]未満で指定します。

-  [ int06 ]

   **形式 :** int型

   **説明 :**
   反周期境界条件モードがON( ``ModPara`` ファイルで ``NMPTrans`` が負の場合に有効)の場合、変分パラメータ :math:`f_{ij}` の番号の他に符号を反転するか否かを直接指定する。 [ int06 ] = :math:`\pm1` により符号を指定する。反周期境界条件モードがOFFの場合は省略可能。

-  [ int07 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの種類を表します(最適化有無の設定用)。0以上[int01]未満で指定します。

-  [ int08 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   [int06]で指定した変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int08 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

OrbitalGeneral指定ファイル
~~~~~~~~~~~~~~~~~~~~~~~~~~

.. math:: |\phi_{\rm pair} \rangle = \left[\sum_{i, j=1}^{N_s} \sum_{\sigma_1, \sigma_2}f_{i\sigma_1 j \sigma_2}c_{i\sigma_1}^{\dagger}c_{j\sigma_2}^{\dagger} \right]^{N/2}|0 \rangle

で表されるペア軌道の設定を行います。指定するパラメータはサイト番号 :math:`i, j`,
スピン :math:`\sigma_1, \sigma_2` と変分パラメータの種類を設定します。 :math:`i+\sigma_1 N_s < j+\sigma_2 N_s` (:math:`\sigma=0 ,1`)を満たすように指定する必要があります。以下にファイル例を記載します。

::

    ====================================
    NOrbitalIdx 255
    ComplexType 0
    ====================================
    ====================================
       0  0  0  1  0
       0  0  1  1  1 
     (continue...)
      14  0  15 1 253
      15  0  15  1  254
       0    1 
       1    1 
    (continue...)
      253   1 
      254    1 

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります( :math:`N_s` はサイト数、 :math:`N_{\rm o}` は変分パラメータの種類の数)。
変分パラメータの総数 :math:`N_p` は :math:`i+\sigma_1 N_s < j+\sigma_2 N_s` (:math:`\sigma=0 ,1`)を満たすペアの総数に対応し、
:math:`S_z=0` の場合は :math:`N_p=N_s^2` 、 :math:`S_z` 非保存の場合は :math:`N_p=2N_s^2-N_s` 個となります。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3行: [string02] [int02]

-  4-5行: ヘッダ(何が書かれても問題ありません)。

-  6 - (5+ :math:`N_p`)行:
   [int03] [int04] [int05] [int06] [int07] [int08]

-  (6+ :math:`N_p`) - (5+ :math:`N_p+N_{\rm o}`)行：[int09] [int10]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   変分パラメータのセット総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 変分パラメータのセット総数を指定します。

-  [ string02 ]

   **形式 :** string型 (空白不可)

   **説明 :**
   変分パラメータの型を指定するためのキーワード名を指定します(任意)。

-  [ int02 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの型を指定します。0が実数、1が複素数に対応します。

-  [ int03 ], [ int05 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int04 ], [ int06 ]

   **形式 :** int型 (空白不可)

   **説明 :** スピンを指定する整数。0が :math:`\uparrow` スピン,
   1が :math:`\downarrow` スピンに対応します。

-  [ int07 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの種類を表します。0以上[int01]未満で指定します。

-  [ int08 ]

   **形式 :** int型

   **説明 :**
   反周期境界条件モードがON( ``ModPara`` ファイルで ``NMPTrans`` が負の場合に有効)の場合、変分パラメータ :math:`f_{ij}` の番号の他に符号を反転するか否かを直接指定する。 [ int08 ] = :math:`\pm1` により符号を指定する。反周期境界条件モードがOFFの場合は省略可能。

-  [ int09 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   変分パラメータの種類を表します(最適化有無の設定用)。0以上[int01]未満で指定します。

-  [ int10 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   [int06]で指定した変分パラメータの最適化有無を設定します。最適化する場合は1、最適化しない場合は0とします。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されている変分パラメータの種類の総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int10 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

TransSym指定ファイル(qptransidx.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

運動量射影 :math:`{\cal L}_K=\frac{1}{N_s}\sum_{{\boldsymbol R}}e^{i {\boldsymbol K} \cdot{\boldsymbol R} } \hat{T}_{\boldsymbol R}` と格子対称性射影 :math:`{\cal L}_P=\sum_{\alpha}p_{\alpha} \hat{G}_{\alpha}` について、重みとサイト番号に関する指定を行います。射影するパターンは :math:`(\alpha, {\boldsymbol R})` で指定されます。射影を行わない場合も重み1.0
で“恒等演算”を指定してください。 以下にファイル例を記載します。

::

    ====================================
    NQPTrans 4  
    ====================================
    == TrIdx_TrWeight_and_TrIdx_i_xi  ==
    ====================================
       0  1.000000
       1  1.000000
       2  1.000000
       3  1.000000
       0     0    0
     (continue...)
       3    12    1
       3    13    2 

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります( :math:`N_s` はサイト数、 :math:`N_{\rm TS}` は射影演算子の種類の総数)。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6 - (5+ :math:`N_{\rm TS}`)行: [int02] [double01]

-  (6+ :math:`N_{\rm TS}`) -
   (5+ :math:`(N_s+1) \times N_{\rm TS}`)行：[int03] [int04] [int05] [int06]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :** 射影パターンの総数に関するキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 射影パターンの総数を指定します。

-  [ int02 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   射影パターン :math:`(\alpha, {\boldsymbol R})` を指定する整数。0以上
   [ int01 ] 未満で指定します。

-  [ double01 ]

   **形式 :** double型 (空白不可)

   **説明 :**
   射影パターン :math:`(\alpha, {\boldsymbol R})` の重み :math:`p_{\alpha}\cos ({\boldsymbol K}\cdot {\boldsymbol R})` を指定します。

-  [ int03 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   射影パターン :math:`(\alpha, {\boldsymbol R})` を指定する整数。0以上
   [ int01 ] 未満で指定します。

-  [ int04 ], [ int05 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。 [ int03 ] で指定した並進・点群移動をサイト番号 [ int04 ] に作用させた場合の行き先が、サイト番号 [ int05 ] となるように設定します。

-  [ int06 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   反周期境界条件モードがON( ``ModPara`` ファイルで ``NMPTrans`` が負の場合に有効)の場合、並進演算で生成消滅演算子の符号が反転するか否かを直接指定する。 [ int06 ] = :math:`\pm1` により符号を指定する。反周期境界条件モードがOFFの場合は省略可能。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されている射影パターンの総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int06 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

.. _InputParam:
   
変分パラメータ初期値指定ファイル
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

各変分パラメータの初期値を設定することが可能です。
変分パラメータの種類は :ref:`InputFileList` において
``InGutzwiller``, ``InJastrow``, ``InDH2``, ``InDH4``, ``InOrbital``,
``InOrbitalAntiParallel``, ``InOrbitalParallel``, ``InOrbitalGeneral``
をキーワードとして指定することで区別します。なお、ファイルフォーマットは全て共通です。
以下、 ``InJastrow`` ファイルの例を記載します。

::

    ======================
    NJastrowIdx  28
    ====================== 
    == i_j_JastrowIdx  ===
    ====================== 
    0 -8.909963465082626488e-02  0.000000000000000000e+00
    1  5.521681211878626955e-02  0.000000000000000000e+00
    (continue...)
    27 -9.017586139930480749e-02  0.000000000000000000e+00

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります( :math:`N_v` は変分パラメータの種類の総数)。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6 - (5+ :math:`N_v`)行: [int02] [double01] [double02]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :** 変分パラメータ総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 変分パラメータ総数を指定します。

-  [ int02 ]

   **形式 :** int型 (空白不可)

   **説明 :** 変分パラメータの種類を指定する整数。0以上
   [ int01 ] で指定します。

-  [ double01 ]

   **形式 :** double型 (空白不可)

   **説明 :** 変分パラメータの初期値の実部を与えます。

-  [ double02 ] **形式 :** double型 (空白不可)

   **説明 :** 変分パラメータの初期値の虚部を与えます。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されている変分パラメータの総数が異なる場合はエラー終了します。

OneBodyG指定ファイル(greenone.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

計算・出力する一体グリーン関数 :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle` を指定します。以下にファイル例を記載します。

::

    ===============================
    NCisAjs         24
    ===============================
    ======== Green functions ======
    ===============================
        0     0     0     0
        0     1     0     1
        1     0     1     0
        1     1     1     1
        2     0     2     0
        2     1     2     1
        3     0     3     0
        3     1     3     1
        4     0     4     0
        4     1     4     1
        5     0     5     0
        5     1     5     1
        6     0     6     0
        6     1     6     1
        7     0     7     0
        7     1     7     1
        8     0     8     0
        8     1     8     1
        9     0     9     0
        9     1     9     1
       10     0    10     0
       10     1    10     1
       11     0    11     0
       11     1    11     1

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6行以降: [int02]  [int03]  [int04]  [int05]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :** 一体グリーン関数成分総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 一体グリーン関数成分の総数を指定します。

-  [ int02 ], [ int04 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int03 ], [ int05 ]

   **形式 :** int型 (空白不可)

   | **説明 :** スピンを指定する整数。
   | 0: アップスピン
   | 1: ダウンスピン
   | を選択することが出来ます。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されている一体グリーン関数成分の総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int05 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

TwoBodyG指定ファイル(greentwo.def)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

計算・出力する二体グリーン関数 :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle` を指定します。
以下にファイル例を記載します。

::

    =============================================
    NCisAjsCktAltDC        576
    =============================================
    ======== Green functions for Sq AND Nq ======
    =============================================
        0     0     0     0     0     0     0     0
        0     0     0     0     0     1     0     1
        0     0     0     0     1     0     1     0
        0     0     0     0     1     1     1     1
        0     0     0     0     2     0     2     0
        0     0     0     0     2     1     2     1
        0     0     0     0     3     0     3     0
        0     0     0     0     3     1     3     1
        0     0     0     0     4     0     4     0
        0     0     0     0     4     1     4     1
        0     0     0     0     5     0     5     0
        0     0     0     0     5     1     5     1
        0     0     0     0     6     0     6     0
        0     0     0     0     6     1     6     1
        0     0     0     0     7     0     7     0
        0     0     0     0     7     1     7     1
        0     0     0     0     8     0     8     0
        0     0     0     0     8     1     8     1
        0     0     0     0     9     0     9     0
        0     0     0     0     9     1     9     1
        0     0     0     0    10     0    10     0
        0     0     0     0    10     1    10     1
        0     0     0     0    11     0    11     0
        0     0     0     0    11     1    11     1
        0     1     0     1     0     0     0     0
        …

ファイル形式
^^^^^^^^^^^^

以下のように行数に応じ異なる形式をとります。

-  1行: ヘッダ(何が書かれても問題ありません)。

-  2行: [string01] [int01]

-  3-5行: ヘッダ(何が書かれても問題ありません)。

-  6行以降:
   [int02]  [int03]  [int04]  [int05]  [int06]  [int07]  [int08]  [int09]

パラメータ
^^^^^^^^^^

-  [ string01 ]

   **形式 :** string型 (空白不可)

   **説明 :** 二体グリーン関数成分総数のキーワード名を指定します(任意)。

-  [ int01 ]

   **形式 :** int型 (空白不可)

   **説明 :** 二体グリーン関数成分の総数を指定します。

-  [ int02 ], [ int04 ],
   [ int06 ], [ int08 ]

   **形式 :** int型 (空白不可)

   **説明 :**
   サイト番号を指定する整数。0以上 ``Nsite`` 未満で指定します。

-  [ int03 ], [ int05 ],
   [ int07 ], [ int09 ]

   **形式 :** int型 (空白不可)

   | **説明 :** スピンを指定する整数。
   | 0: アップスピン
   | 1: ダウンスピン
   | を選択することが出来ます。

使用ルール
^^^^^^^^^^

本ファイルを使用するにあたってのルールは以下の通りです。

-  行数固定で読み込みを行う為、ヘッダの省略はできません。

-  [ int01 ] と定義されている二体グリーン関数成分の総数が異なる場合はエラー終了します。

-  [ int02 ]-[ int09 ] を指定する際、範囲外の整数を指定した場合はエラー終了します。

.. [3]
   使用メモリ量が、 :math:`O(N_\text{p}^2)` から
   :math:`O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})` になります。

.. [4]
   使用メモリ量は、 :math:`O(N_\text{p}) + O(N_\text{p}N_\text{MCS})`
   です。


==> anc/dvmc/doc/jp/fourier/contact.rst <==
Contact
=======

このユーティリティについてのご意見, ご質問,
バグ報告等ありましたら下記までお問い合わせください。

河村光晶

::

    mkawamura_at_issp.u-tokyo.ac.jp

``_at_`` を ``@`` に変えてください.



==> anc/dvmc/doc/jp/fourier/format.rst <==
.. _fileformat:

ファイルフォーマット
====================

.. _geometry:

サイトの位置と軌道のインデックス, *k* 点
----------------------------------------

:ref:`tutorial` でのファイル名は ``geometry.dat`` .
各サイトの位置と軌道の情報は
mVMC/:math:`{\mathcal H}\Phi` のスタンンダードモードを用いた場合には
自動的に生成される.

::

   1.000000000000000e+00     0.000000000000000e+00     0.000000000000000e+00 (1)
   0.000000000000000e+00     1.000000000000000e+00     0.000000000000000e+00 (1)
   0.000000000000000e+00     0.000000000000000e+00     1.000000000000000e+00 (1)
   0.000000000000000e+00     0.000000000000000e+00     0.000000000000000e+00 (2)
   2 2 0        (3)
   -2 2 0       (3)
   0 0 1        (3)
   0 0 0 0      (4)
   -1 1 0 0     (4)
   0 1 0 0      (4)
   1 1 0 0      (4)
   -1 2 0 0     (4)
   0 2 0 0      (4)
   1 2 0 0      (4)
   0 3 0 0      (4)
   4 20         (5)
   G 0 0 0      (6)
   X 0.5 0 0    (6)
   M 0.5 0.5 0  (6)
   G 0 0 0      (6)
   16 16 1      (7)

#. 単位格子ベクトル. 任意の単位 (スタンダードモードで自動生成).
#. 1体項がシミュレーションセルの境界を跨いだときに付く位相(単位degree)
   (スタンダードモードで自動生成)   
#. シミュレーションセルの形状を指定する三本の整数ベクトル.
   スタンダードモードの入力パラメーター ``a0W``, ``a0L``, ``a0H``, ``a1W``...
   に対応する(スタンダードモードで自動生成).
#. 各サイトの座標結晶並進ベクトル(指数)および内部座標(軌道)のインデックス
   (スタンダードモードで自動生成).
#. *k* パスのノード(対称性の高い点)の数と, ノード間の *k* 点の分割数.
#. *k* ノードのラベルとフラクショナル座標
#. 運動量分布関数のFermiSurferファイルを作成する時の *k* グリッド

サイト表示の1体および2体相関関数
--------------------------------

.. _greenindex:

計算する相関関数のインデックスの指定
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

mVMC/:math:`{\mathcal H}\Phi` で計算する相関関数を指定する.
スタンダードモードを使った場合には自動的に生成される.
総合的な説明はmVMC/:math:`{\mathcal H}\Phi` のマニュアルを参照.
:ref:`tutorial` でのファイル名は ``greenone.def`` (1体)および ``greentwo.def`` (2体)である.

:ref:`supported` にある相関関数を計算するためには, 
以下のようにインデックスを指定する必要がある.

- :math:`\langle {\hat c}_{{\bf k}\alpha\uparrow}^{\dagger} {\hat c}_{{\bf k}\beta\uparrow}\rangle`

  :math:`\langle {\hat c}_{{\bf 0}\alpha\uparrow}^{\dagger} {\hat c}_{{\bf R}\beta\uparrow}\rangle`
  に対して, :math:`{\bf R}` が全ての単位胞,
  :math:`\alpha` および :math:`\beta` がそれぞれ全ての軌道を網羅するようにする.
  
- :math:`\langle {\hat c}_{{\bf k}\alpha\downarrow}^{\dagger} {\hat c}_{{\bf k}\beta\downarrow}\rangle`

  :math:`\langle {\hat c}_{{\bf 0}\alpha\downarrow}^{\dagger} {\hat c}_{{\bf R}\beta\downarrow}\rangle`
  に対して, :math:`{\bf R}` が全ての単位胞,
  :math:`\alpha` および :math:`\beta` がそれぞれ全ての軌道を網羅するようにする.
  
- :math:`\langle {\hat \rho}_{{\bf k}\alpha} {\hat \rho}_{{\bf k}\beta}\rangle` および
  :math:`\langle {\hat S}_{{\bf k}\alpha}^{z} {\hat S}_{{\bf k}\beta}^{z} \rangle`

  :math:`\langle {\hat c}_{{\bf 0}\alpha\sigma}^{\dagger} {\hat c}_{{\bf 0}\alpha\sigma} {\hat c}_{{\bf R}\beta \sigma'}^{\dagger} {\hat c}_{{\bf R}\beta \sigma'}\rangle`
  に対して, :math:`{\bf R}` が全ての単位胞,
  :math:`\alpha` および :math:`\beta` がそれぞれ全ての軌道を網羅し,
  :math:`\sigma` および :math:`\sigma'` が :math:`\uparrow`, :math:`\downarrow` を網羅するようにする.

- :math:`\langle {\hat S}_{{\bf k}\alpha}^{+} {\hat S}_{{\bf k}\beta}^{-} \rangle` および
  :math:`\langle {\hat {\bf S}}_{{\bf k}\alpha} \cdot {\hat {\bf S}}_{{\bf k}\beta} \rangle`

  :math:`{\mathcal H}\Phi` の場合は
  :math:`\langle {\hat c}_{{\bf 0}\alpha\sigma}^{\dagger} {\hat c}_{{\bf 0}\alpha-\sigma} {\hat c}_{{\bf R}\beta -\sigma}^{\dagger} {\hat c}_{{\bf R}\beta \sigma}\rangle`
  に対して, :math:`{\bf R}` が全ての単位胞,
  :math:`\alpha` および :math:`\beta` がそれぞれ全ての軌道を網羅し,
  :math:`\sigma` が :math:`\uparrow`, :math:`\downarrow` を網羅するようにする.
  mVMC の場合は
  :math:`\langle {\hat c}_{{\bf 0}\alpha\sigma}^{\dagger} {\hat c}_{{\bf R}\beta \sigma} {\hat c}_{{\bf R}\beta -\sigma}^{\dagger} {\hat c}_{{\bf 0}\alpha-\sigma}\rangle`
  に対して, :math:`{\bf R}` が全ての単位胞,
  :math:`\alpha` および :math:`\beta` がそれぞれ全ての軌道を網羅し,
  :math:`\sigma` が :math:`\uparrow`, :math:`\downarrow` を網羅するようにする.
  いずれの場合も演算子の順番に注意にすること.
  
スタンダードモードのデフォルト(``outputmode="corr"``)では,
自動的に上記のインデックスが指定されるため, 特に気にする必要はない.

.. _zvocisajs:

サイト表示の1体および2体相関関数の計算結果
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

:ref:`greenindex` で指定したインデックスを持つ相関関数が
mVMC/:math:`{\mathcal H}\Phi` によって計算され,
ファイルに出力される.
総合的な説明はmVMC/:math:`{\mathcal H}\Phi` のマニュアルを参照.
:ref:`tutorial` でのファイル名は
``output/zvo_cisajs_001.dat`` および ``output/zvo_cisajscktalt_001.dat`` (mVMC), 
``output/zvo_cisajs.dat`` および ``output/zvo_cisajscktalt.dat`` (:math:`{\mathcal H}\Phi`).

``greenr2k`` ユーティリティはこのファイルを読み込んで計算を行う.
この時, (スタンダードモードを使わず自分でインデックスを指定するなどにより)
:ref:`greenindex` で挙げたインデックスの相関関数のなかで欠けているものがある場合,
それを 0 として扱う.

.. _zvocorr:

*k* パス上での相関関数
----------------------

Fourier変換された相関関数(波数表示)が入っている.
ユーティリイティ ``greenr2k`` によって生成される.
:ref:`tutorial` でのファイル名は ``output/zvo_corr_eigen0.dat`` である.

::
   
   # k-length[1]
   # Orbital  1 to Orbital  1
   #  UpUp[   2,   3] (Re. Im.) DownDown[   4,   5]
   #  Density[   6,   7] SzSz[   8,   9] S+S-[  10,  11] S.S[  12,  13]
   0.00000E+00    0.88211E+00   -0.50000E-09    0.88211E+00    0.40000E-09 ... 
   0.25000E-01    0.87976E+00   -0.46625E-09    0.87976E+00    0.42882E-09 ...
   0.50000E-01    0.87276E+00   -0.42841E-09    0.87276E+00    0.45201E-09 ...
   :                                                               :

はじめに各カラムに出力されている量の説明がコメントとして書かれ,
それに続いて *k* 点の距離とそれぞれの相関関数の実部と虚部が書かれている.
      
.. _gnuplot:

gnuplot スクリプト
------------------

``greenr2k`` にて作成される.
gnuplotでこれを読み込むことでグラフ中に *k* 点のラベルを表示する.
ファイル名は ``kpath.gp`` である.

.. code-block:: gnuplot

   set xtics ('G'     0.00000, 'X'     0.50000, 'M'     1.00000, 'G'    1.70711)
   set ylabel 'Correlation function'
   set grid xtics lt 1 lc 0

.. _correlation:

運動量分布関数の等値面をプロットするためのFermiSurferファイル
-------------------------------------------------------------

``greenr2k`` にて作成される.
ファイル名は ``output/zvo_corr_eigen0.dat.frmsf``


==> anc/dvmc/doc/jp/fourier/index.rst <==
.. test documentation master file, created by
   sphinx-quickstart on Sat Jan  7 22:10:04 2017.
   You can adapt this file completely to your liking, but it should at least
   contain the root `toctree` directive.

.. _fourier:
   
相関関数のFourier変換ユーティリティー
=====================================

.. toctree::
   :maxdepth: 3

   overview
   tutorial
   format
   util
   contact

.. Indices and tables
.. ==================

.. * :ref:`genindex`
.. * :ref:`modindex`
.. * :ref:`search`



==> anc/dvmc/doc/jp/fourier/overview.rst <==
概要
====

本資料は, mVMC および :math:`{\mathcal H}\Phi` で計算された
サイト表示の相関関数をFourier変換し, 出力するユーティリティに関するマニュアルである.

要件
----

本ユーティリティの使用要件はmVMC および :math:`{\mathcal H}\Phi` と同じである.

.. _supported:

対応する量
----------

本ユーティリティは以下の相関関数のFourier変換に対応している.

1体相関

.. math::
   :nowrap:

   \begin{align}
   \langle {\hat c}_{{\bf k} \alpha \uparrow}^{\dagger} {\hat c}_{{\bf k} \beta \uparrow}\rangle
   &\equiv \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot{\bf R}}
   \langle {\hat c}_{{\bf 0} \alpha \uparrow}^{\dagger} {\hat c}_{{\bf R} \beta \uparrow}\rangle
   \\
   \langle {\hat c}_{{\bf k} \alpha \downarrow}^{\dagger} {\hat c}_{{\bf k} \beta \downarrow}\rangle
   &\equiv \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot {\bf R}}
   \langle {\hat c}_{{\bf 0} \alpha \downarrow}^{\dagger} {\hat c}_{{\bf R} \beta \downarrow}\rangle
   \end{align}

密度-密度相関

.. math::

   \begin{align}
   \langle {\hat \rho}_{{\bf k}\alpha} {\hat \rho}_{{\bf k}\beta}\rangle
   \equiv \frac{1}{N_{\bf R}} \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot{\bf R}}
   \langle ({\hat \rho}_{{\bf 0}\alpha} - \langle {\hat \rho}_{{\bf 0}\alpha} \rangle)
           ({\hat \rho}_{{\bf R}\beta} - \langle {\hat \rho}_{{\bf R}\beta} \rangle) \rangle
   \end{align}

スピン-スピン相関

.. math::
   :nowrap:

   \begin{align}
   \langle {\hat S}_{{\bf k}\alpha}^{z} {\hat S}_{{\bf k}\beta}^{z} \rangle
   &\equiv \frac{1}{N_{\bf R}} \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot{\bf R}}
   \langle {\hat S}_{{\bf 0}\alpha}^{z} {\hat S}_{{\bf R}\beta}^{z} \rangle
   \\
   \langle {\hat S}_{{\bf k}\alpha}^{+} {\hat S}_{{\bf k}\beta}^{-} \rangle
   &\equiv \frac{1}{N_{\bf R}} \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot{\bf R}}
   \langle {\hat S}_{{\bf 0}\alpha}^{+} {\hat S}_{{\bf R}\beta}^{-} \rangle
   \\
   \langle {\hat {\bf S}}_{{\bf k}\alpha} \cdot {\hat {\bf S}}_{{\bf k}\beta} \rangle
   &\equiv \frac{1}{N_{\bf R}} \sum_{\bf R}^{N_{\bf R}} e^{-i {\bf k}\cdot{\bf R}}
   \langle {\hat {\bf S}}_{{\bf 0}\alpha} \cdot {\hat {\bf S}}_{{\bf R}\beta} \rangle
   \end{align}


==> anc/dvmc/doc/jp/fourier/tutorial.rst <==
.. _tutorial:

チュートリアル
==============

このチュートリアルでは, 正方格子ハバードモデル(8サイト)を例にとり説明する.

HPhi/vmc.out の実行
-------------------

- :math:`{\mathcal H}\Phi` の場合

  基底状態および相関関数の計算を行う.
  入力ファイルは次の通り.

  ::
   
     a0w = 2
     a0l = 2
     a1w = -2
     a1l = 2
     model="Hubbard"
     method="CG"
     lattice="square"
     t=1.0
     U=8.0
     nelec = 8
     2Sz=0
  
  .. code-block:: bash

     $ HPhi -s input

- mVMC の場合

  まず変分波動関数の最適化を行う.
  入力ファイルは次の通り.
  
  ::
   
     a0w = 2
     a0l = 2
     a1w = -2
     a1l = 2
     model="Hubbard"
     lattice="square"
     t=1.0
     U=8.0
     nelec = 8
     2Sz=0
  
  .. code-block:: bash

     $ vmc.out -s input

  相関関数を計算するために, 入力ファイルに以下の行を付け加える.

  ::

     NVMCCalMode = 1

  相関関数を計算する.
  
  .. code-block:: bash

     $ vmc.out -s input output/zqp_opt.dat
         
これにより, カレントディレクトリの ``output/`` 以下に
1体および2体の相関関数が出力される.

関連するファイル

- StdFace.def (mVMC/:math:`{\mathcal H}\Phi` のマニュアル参照)
- zqp_opt.dat (mVMCのマニュアル参照)
- greenone.def (:ref:`greenindex`)
- greentwo.def (:ref:`greenindex`)

相関関数のフーリエ変換
----------------------

ユーティリティプログラム ``greenr2k`` を使って,
相関関数をフーリエ変関する.

.. code-block:: bash

   $ echo "4 20
   G 0 0 0
   X 0.5 0 0
   M 0.5 0.5 0
   G 0 0 0
   16 16 1" >> geometry.dat
   $ greenr2k namelist.def geometry.dat
     
これにより, カレントディレクトリの ``output/`` 以下に
フーリエ変換された相関関数が出力される.

関連するファイル

- output/zvo_cisajs_001.dat (:ref:`zvocisajs`)
- output/zvo_cisajs.dat (:ref:`zvocisajs`)
- output/zvo_cisajscktalt_001.dat (:ref:`zvocisajs`)
- output/zvo_cisajscktalt.dat (:ref:`zvocisajs`)
- geometry.dat (:ref:`geometry`)
- output/zvo_corr*.dat (:ref:`zvocorr`)

相関関数のプロット
------------------

gnuplotを使って,
相関関数を :math:`k` 空間でプロットする.

.. code-block:: gnuplot

   load "kpath.gp"
   plot "output/zvo_corr_eigen0.dat" u 1:12 w l

.. _corplotpng:
     
.. figure:: ../../figs/corplot.png

   相関関数 :math:`\langle{\bf S}_{\bf k}\cdot{\bf S}_{\bf k}\rangle` (12列目)を
   プロットした図.

関連するファイル

- kpath.gp (:ref:`gnuplot`)
- output/zvo_corr*.dat (:ref:`zvocorr`)


==> anc/dvmc/doc/jp/fourier/util.rst <==
``greenr2k`` ユーティリティの動作について
=========================================

このユーティリティーは, 次のようにして使う.

.. code-block:: bash

   $ ${PATH}/greenr2k ${NAMELIST} ${GEOMETRY}

ここで, ``${PATH}`` は ``fourier`` ユーティリティのバイナリのあるディレクトリのパス,
${NAMELIST}は :math:`{\mathcal H}\Phi`/mVMC の NameList インプットファイル名,
${GEOMETRY}は :ref:`geometry` ファイルへのパスである.

:math:`{\mathcal H}\Phi` の各モード
(Lanczos, TPQ, 全対角化, LOBCG)および mVMC のどの計算で得られた
相関関数のFourier変換を行うかによって, 動作が若干異なる.
以下では ModPara インプットファイルの ``CDataFileHead`` が
``"zvo"`` (デフォルト値)であるとする.

HPhi-Lanczos
~~~~~~~~~~~~

この場合に ``HPhi`` が ``output/`` ディレクトリに出力するサイト表示の相関関数は,
``zvo_cisajs.dat`` (1体), ``zvo_cisajscktalt.dat`` (2体)である.
``fourier`` ユーティリティーは, これらを読み込みFourier変換を行った後,
単一のファイル ``zvo_corr.dat`` を ``output/`` ディレクトリに出力する.

HPhi-TPQ
~~~~~~~~

この場合に ``HPhi`` は, 各試行/TPQステップ毎に
``zvo_cisajs_run*step*.dat`` (1体), ``zvo_cisajscktalt_run*step*.dat`` (2体)というファイルを
``output/`` ディレクトリに出力する.
``fourier`` ユーティリティーは, 各試行/TPQステップ毎に
1体および2体の相関関数を読み込みFourier変換を行った後,
``zvo_corr_run*step*.dat`` という名前のファイルとして ``output/`` ディレクトリに出力する.

HPhi-全対角化およびLOBCG
~~~~~~~~~~~~~~~~~~~~~~~~

この場合に ``HPhi`` は, 各波動関数ごとに
``zvo_cisajs_eigen*.dat`` (1体), ``zvo_cisajscktalt_eigen*.dat`` (2体)というファイルを
``output/`` ディレクトリに出力する.
``fourier`` ユーティリティーは, 各波動関数ごとに
1体および2体の相関関数を読み込みFourier変換を行った後,
``zvo_corr_eigen*.dat`` という名前のファイルとして ``output/`` ディレクトリに出力する.

mVMC
~~~~

この場合に ``vmc.out`` は, ``ModPara`` インプットファイルで指定された
``NDataIdxStart`` および ``NDataQtySmp`` というパラメーターに応じて
試行を行いインデックスをつけられた
``zvo_cisajs_???.dat`` (1体), ``zvo_cisajscktalt_???.dat`` (2体)というファイルを
``output/`` ディレクトリに出力する.
``fourier`` ユーティリティーはそれらのファイルを読み込み, 
各試行に対してFourier変換を行った後,
それらの実部, 虚部ごとに平均値

.. math::

   \begin{align}
   \langle A \rangle = \frac{1}{N_{\rm Try}} \sum_{i=1}^{N_{\rm Try}} A_i
   \end{align}

および標準誤差

.. math::
   
   \begin{align}
   \delta A = \frac{1}{N_{\rm Try} - 1}
   \sqrt{\frac{1}{N_{\rm Try}} \sum_{i=1}^{N_{\rm Try}} (A_i - \langle A \rangle)^2}
   \end{align}

を計算し, 平均値と誤差を含んだ単一のファイル
``zvo_corr_eigen*.dat`` を ``output/`` ディレクトリに出力する.



==> anc/dvmc/doc/jp/index.rst <==
.. test documentation master file, created by
   sphinx-quickstart on Sat Jan  7 22:10:04 2017.
   You can adapt this file completely to your liking, but it should at least
   contain the root `toctree` directive.

汎用多変数変分モンテカルロ法パッケージ mVMC マニュアル
======================================================

.. toctree::
   :maxdepth: 2

   intro.rst
   start.rst
   tutorial.rst
   standard.rst
   expert.rst
   output.rst
   algorithm.rst
   appendix.rst
   fourier/index
   wannier/index
   acknowledge.rst

.. Indices and tables
.. ==================

.. * :ref:`genindex`
.. * :ref:`modindex`
.. * :ref:`search`



==> anc/dvmc/doc/jp/intro.rst <==
.. include:: ../bib/ref.txt

What is mVMC?
=============

mVMCとは？
----------

量子多体系の理論模型の高精度解析は
高温超伝導・量子スピン液体に代表される新奇量子相の
発現機構を解明するうえで重要な役割を果たすことが期待できます。
また、現実の物質を記述する有効模型を非経験的に導出する手法も
近年発展しており [ImadaMiyake_ ]、その有効模型の高精度解析を行うことは、
現実物質の物性を非経験的に解明して、さらに制御につなげるうえで
重要なステップとなっています。
有効模型解析で最も信頼できる手法は厳密対角化法であるものの、
その適用できるサイズには強い制限があるのが大きな問題でした。
厳密対角化法を超えたシステムサイズに対して高精度な計算が行える
計算手法の一つとして、変分モンテカルロ法があります [Gros_ ]。
従来の変分モンテカルロ法では、 使用する変分波動関数の強い制限に
よる精度の低下が問題となっていましたが、
近年の理論手法及び計算機の発展によって、
変分モンテカルロ法で使用する波動関数の制限を
大幅に緩和することが可能になっており、
変分モンテカルロ法の計算精度は劇的に向上しています [Tahara2008_, Misawa2014_, Morita2015_ ]。

この背景のもと、 多変数変分モンテカルロ法(many-variable variational
Monte Carlo method [mVMC])は
簡便かつ柔軟なユーザー・インタフェースとともに
大規模並列に対応したソフトウェアとして開発されました。
ハバード模型・ハイゼンベルグ模型・近藤格子模型などの
基本的な模型に対しては、 ユーザーは10行程度の
一つのファイルを用意するだけで 容易に計算を実行することができます。
また、同一のファイルを用いて、
:math:`\mathcal{H}\Phi` [HPhi_ ]による厳密対角化法の計算も実行できることから、
ユーザーは小さなシステムサイズで計算精度を確認しながら,
厳密対角化では到達できないシステムサイズの 計算を行なうことができます。
mVMCを実験研究者や量子化学の研究者などの 分野を超えた幅広いユーザー
の方にご利用頂ければ幸いです。

プログラム概要
~~~~~~~~~~~~~~

このプログラムを利用することで以下の事項が計算可能です。

-  与えられた変分自由度の範囲でハミルトニアンの期待値が最小 (極小)
   値を持つような変分波動関数 を数値的に生成します.
   量子数で分割された部分空間に限定して計算することも可能です。

-  得られた変分波動関数における各種物理量 (相関関数など)
   の期待値を計算することができます。

mVMCでは以下の流れで計算を行います。

#. 入力ファイル(\*.def)の読込

#. :math:`\langle {\cal H} \rangle`\ を最小化するように変分パラメータ\ :math:`\vec{\alpha}`\ を最適化

#. 一体・二体Green関数の計算

#. 変分パラメータ・期待値の出力

計算では「実空間配置
:math:`|x\rangle`\ の生成からサンプリングまでを並列して行い、期待値を計算する際に一つにまとめる」という単純な並列化を行っています。各計算機クラスターで所定の手続きに従って、
並列数を指定すれば MPI
を用いた並列計算を勝手に行われますが、並列を行わない場合 (single core)
もMPI を呼び出すため、MPI ジョブを禁止してる環境 (物性研 system B
のフロントエンドなど)
ではプログラム実行することができません。なお、本プログラムではパフィアンの計算にあたりPFAPACKを利用した計算を行っています
[PFAPACK_ ]。

ライセンス
~~~~~~~~~~

本ソフトウェアのプログラムパッケージおよびソースコード一式はGNU General
Public License version 3（GPL v3）に準じて配布されています。

| mVMCを引用する際には、以下のURLを記載してください
  (mVMCに関する代表論文執筆後は、そちらへの引用に変更する予定です)。
| URL: https://github.com/issp-center-dev/mVMC

コピーライト
~~~~~~~~~~~~

    *©2016- The University of Tokyo.* *All rights reserved.*

本ソフトウェアは2016年度 東京大学物性研究所
ソフトウェア高度化プロジェクトの支援を受け開発されています。

開発貢献者
~~~~~~~~~~

本ソフトウェアは以下の開発貢献者により開発されています。

-  ver.1.0.3 (2018/7/23リリース)

-  ver.1.0.2 (2017/8/25リリース)

-  ver.1.0.1 (2017/6/8リリース)

-  ver.1.0.0 (2017/5/23リリース)

-  ver.0.2.0 (2017/3/16リリース)

-  ver.0.1.1 (2016/12/16リリース)

-  ver.0.1.0 (2016/10/26リリース)

   -  開発者

      -  三澤 貴宏 (東京大学 物性研究所)

      -  森田 悟史 (東京大学 物性研究所)

      -  大越 孝洋 (東京大学 大学院工学系研究科)

      -  井戸 康太 (東京大学 大学院工学系研究科)

      -  今田 正俊 (東京大学 大学院工学系研究科)

      -  本山 裕一 (東京大学 物性研究所)

      -  河村 光晶 (東京大学 物性研究所)

      -  吉見 一慶 (東京大学 物性研究所)

   -  プロジェクトコーディネーター

      -  加藤 岳生 (東京大学 物性研究所)

動作環境
--------

以下の環境で動作することを確認しています。

-  東京大学物性研究所スーパーコンピューターシステムB「sekirei」

-  京コンピューター

-  OpenMPI + Intel Compiler + MKL

-  MPICH + Intel Compiler + MKL

-  MPICH + GNU Compiler + MKL


==> anc/dvmc/doc/jp/makefile_doc_jp <==

TEX_COMMAND = platex
BIBTEX_COMMAND = bibtex
DVIPDF_COMMAND = dvipdfmx

TEX_FILES = \
chap01_jp.tex  \
chap02_jp.tex  \
chap03_jp.tex  \
chap04_jp.tex  \
chap04-02_jp.tex  \
chap05_jp.tex \
chap06_jp.tex \
userguide_jp.tex

userguide_jp.pdf:userguide_jp.dvi
	dvipdfmx userguide_jp.dvi

userguide_jp.dvi:userguide_jp.tex $(TEX_FILES)
	platex userguide_jp.tex
	bibtex userguide_jp.aux
	platex userguide_jp.tex; platex userguide_jp.tex; platex userguide_jp.tex

clean:
	rm -f *.aux *.bbl *.blg *.dvi *.log *.pdf *.toc 



==> anc/dvmc/doc/jp/output.rst <==
.. include:: ../bib/ref.txt

.. _outputfile:
             
出力ファイル
------------

出力ファイルの一覧は下記の通りです。\*\*\*には ``ModPara`` ファイルの ``CParaFileHead`` で指定されるヘッダが、xxxには ``CDataFileHead`` で指定されるヘッダが、yyyには ``ModPara`` ファイルの ``NDataIdxStart``,
``NDataQtySmp`` に従い ``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp`` の順に記載されます。また、zzzには ``ModPara`` ファイルの ``NDataIdxStart`` が記載されます。

[h!]

+--------------------------------------+-----------------------------------------------+
| ファイル名                           | 対応するファイルの中身                        |
+======================================+===============================================+
| \*\*\*\_opt.dat                      | 最適化された全パラメータ.                     |
+--------------------------------------+-----------------------------------------------+
| \*\*\*\_gutzwiller\_opt.dat          | 最適化されたGutzwiller因子.                   |
+--------------------------------------+-----------------------------------------------+
| \*\*\*\_jastrow\_opt.dat             | 最適化されたJastrow因子.                      |
+--------------------------------------+-----------------------------------------------+
| \*\*\*\_doublonHolon2site\_opt.dat   | 最適化された2サイトダブロン-ホロン相関因子.   |
+--------------------------------------+-----------------------------------------------+
| \*\*\*\_doublonHolon4site\_opt.dat   | 最適化された4サイトダブロン-ホロン相関因子.   |
+--------------------------------------+-----------------------------------------------+
| \*\*\*\_orbital\_opt.dat             | 最適化されたペア軌道因子.                     |
+--------------------------------------+-----------------------------------------------+
| xxx\_out\_yyy.dat                    | エネルギーとその分散.                         |
+--------------------------------------+-----------------------------------------------+
| xxx\_var\_yyy.dat                    | パラメータ最適化過程の情報.                   |
+--------------------------------------+-----------------------------------------------+
| xxx\_CalcTimer.dat                   | 各プロセスに対する計算時間に関する情報.       |
+--------------------------------------+-----------------------------------------------+
| xxx\_time\_zzz.dat                   | モンテカルロサンプリングの過程に関する情報.   |
+--------------------------------------+-----------------------------------------------+
| xxx\_cisajs\_yyy.dat                 | 一体グリーン関数.                             |
+--------------------------------------+-----------------------------------------------+
| xxx\_cisajscktalt\_yyy.dat           | 二体グリーン関数.                             |
+--------------------------------------+-----------------------------------------------+

変分パラメータ出力ファイル(\*\*\*\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

SR法で最適化された変分パラメータとエネルギーが一斉出力されます。
変分パラメータが一斉に読み込めるため、変分パラメータ最適化後の物理量の計算を行う場合に使用します。
出力されるデータは

.. math:: \langle H \rangle, \langle H^2 \rangle, g_i, v_{ij}, \alpha_{2nt}^{d(h)}, \alpha_{4nt}^{d(h)}, f_{ij} \nonumber


で、それぞれの平均値と標準偏差が出力されます(平均値は実数、虚数の順に、標準偏差は実数のみ出力)。
なお、全データが1行で出力され、数値の間は半角空白で区切られます。
\*\*\*には ``ModPara`` ファイルの ``CParaFileHead`` で指定されるヘッダが記載されます。

ステップ別変分パラメータ出力ファイル(xxx\_var\_yyy.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

SR 法の各ステップにおける変分パラメータとエネルギーがzqp\_opt.dat
と同形式で“追記しながら” 出力されます(標準偏差はゼロ)が出力されます。
xxxには ``CDataFileHead`` で指定されるヘッダが、yyyには ``ModPara`` ファイルの ``NDataIdxStart``,
``NDataQtySmp`` に従い ``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp`` の順に記載されます。

Gutzwiller因子出力ファイル(\*\*\*\_gutzwiller\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

SR法で最適化されたGutzwiller因子が出力されます。
出力形式は :ref:`InputParam` のInGutzwiller指定ファイルと同じです。

Jastrow因子出力ファイル(\*\*\*\_jastrow\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

SR法で最適化されたJastrow因子が出力されます。
出力形式は :ref:`InputParam` のInJastrow指定ファイルと同じです。

2サイトダブロンホロン相関因子出力ファイル
(\*\*\*\_doublonHolon2site\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

SR法で最適化された2サイトのdoublon-holon相関因子が出力されます。
出力形式は :ref:`InputParam` のInDH2指定ファイルと同じです。

4サイトダブロンホロン相関因子出力ファイル
(\*\*\*\_doublonHolon4site\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

SR法で最適化された4サイトのdoublon-holon相関因子が出力されます。
出力形式は :ref:`InputParam` のInDH4指定ファイルと同じです。

ペア軌道出力ファイル(\*\*\*\_orbital\_opt.dat)
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

SR法で最適化されたペア軌道の変分パラメータが出力されます。
出力形式は :ref:`InputParam` のInOrbital指定ファイルと同じです。

xxx\_out\_yyy.dat
~~~~~~~~~~~~~~~~~

ビン毎の計算情報として、

.. math::

   \langle H \rangle, \langle H^2 \rangle, \frac{\langle H^2 \rangle- \langle H \rangle^2 }{\langle H \rangle^2},
   \langle S^z \rangle, \langle (S^z)^2 \rangle
   \nonumber.


が順に出力されます。 :math:`\langle H \rangle` については実部と虚部がそれぞれ出力され、それ以外は実部のみ出力されます。
xxxには ``CDataFileHead`` で指定されるヘッダが、yyyには ``ModPara`` ファイルの ``NDataIdxStart``,
``NDataQtySmp`` に従い ``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp`` の順に記載されます。以下に出力例を記載します。

13cm

::

    1.151983765704212992e+01  8.124622418360909482e-01  \
    1.619082955438887268e+02  2.019905203939084959e-01 
    1.288482613817423150e+01  5.006903733262847433e-01   
    1.972000325276957824e+02  1.824505193695792893e-01
    1.308897206011880421e+01  5.701244886956570168e-01  \
    2.072610167083121837e+02  2.029162857569105916e-01
    …

xxx\_CalcTimer.dat 
~~~~~~~~~~~~~~~~~~~

計算終了後に、処理毎の計算処理時間が処理名、処理に割り当てられた識別番号、実行秒数の順に出力されます。出力例は以下の通りです。

15.5cm

::

    All                         [0]     15.90724
    Initialization              [1]      0.04357
      read options             [10]      0.00012
      ReadDefFile              [11]      0.00082
      SetMemory                [12]      0.00002
      InitParameter            [13]      0.03026
    VMCParaOpt                  [2]     15.86367
      VMCMakeSample             [3]     12.85650
        makeInitialSample      [30]      0.20219
        make candidate         [31]      0.02553
        hopping update         [32]     12.51967
          UpdateProjCnt        [60]      7.41864
          CalculateNewPfM2     [61]      3.67098
          CalculateLogIP       [62]      0.07599
          UpdateMAll           [63]      1.27466
        exchange update        [33]      0.00000
          UpdateProjCnt        [65]      0.00000
          CalculateNewPfMTwo2  [66]      0.00000
          CalculateLogIP       [67]      0.00000
          UpdateMAllTwo        [68]      0.00000
        recal PfM and InvM     [34]      0.08294
        save electron config   [35]      0.00232
      VMCMainCal                [4]      2.45481
        CalculateMAll          [40]      0.47556
        LocEnergyCal           [41]      0.79754
          CalHamiltonian0      [70]      0.00259
          CalHamiltonian1      [71]      0.18765
          CalHamiltonian2      [72]      0.00107
        ReturnSlaterElmDiff    [42]      0.40035
        calculate OO and HO    [43]      0.68045
      StochasticOpt             [5]      0.30489
        preprocess             [50]      0.02587
        stcOptMain             [51]      0.25471
          initBLACS            [55]      0.06564
          calculate S and g    [56]      0.05603
          DPOSV                [57]      0.09833
          gatherParaChange     [58]      0.02774
        postprocess            [52]      0.02372
      UpdateSlaterElm          [20]      0.02556
      WeightAverage            [21]      0.06676
      outputData               [22]      0.10554
      SyncModifiedParameter    [23]      0.02151

xxx\_time\_zzz.dat 
~~~~~~~~~~~~~~~~~~~

| 計算情報としてビン毎にサンプリング数、hoppingおよびexchangeのアップデートに対するacceptance
  ratio(acc\_hopp, acc\_ex)、それぞれのアップデートの試行回数(n\_hopp,
  n\_ex)および実行した際の時間を順に出力します。xxxには ``CDataFileHead`` で指定されるヘッダが、zzzには ``ModPara`` ファイルの ``NDataIdxStart`` が記載されます。
  出力例は以下の通りです。

15.5cm

::

    00000  acc_hop acc_ex  n_hop    n_ex     : Mon Jul 25 14:03:29 2016
    00001  0.59688 0.00000 320      0        : Mon Jul 25 14:03:30 2016
    00002  0.47727 0.00000 176      0        : Mon Jul 25 14:03:30 2016
    00003  0.50000 0.00000 176      0        : Mon Jul 25 14:03:30 2016
    00004  0.49432 0.00000 176      0        : Mon Jul 25 14:03:30 2016
    00005  0.57386 0.00000 176      0        : Mon Jul 25 14:03:30 2016
    00006  0.55114 0.00000 176      0        : Mon Jul 25 14:03:30 2016    
    …

xxx\_cisajs\_yyy.dat 
~~~~~~~~~~~~~~~~~~~~~

OneBodyG指定ファイルで指定された一体グリーン関数 :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle` の計算結果を出力します。
xxxには ``CDataFileHead`` で指定されるヘッダが、yyyには ``ModPara`` ファイルの ``NDataIdxStart``,
``NDataQtySmp`` に従い ``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp`` の順に記載されます。以下にファイル例を記載します。

12.5cm

::

        0    0    0    0 0.4452776740 0.0000000000
        0    1    0    1 0.4452776740 0.0000000000
        1    0    1    0 0.5000000000 0.0000000000
        1    1    1    1 0.5000000000 0.0000000000
        2    0    2    0 0.4452776740 0.0000000000
        2    1    2    1 0.4452776740 0.0000000000
        3    0    3    0 0.5000000000 0.0000000000
        3    1    3    1 0.5000000000 0.0000000000
        …

ファイル形式
^^^^^^^^^^^^

-  :math:`[` int01 :math:`]`  :math:`[` int02 :math:`]`  :math:`[` int03 :math:`]`  :math:`[` int04 :math:`]`  :math:`[` double01 :math:`]`  :math:`[` double02 :math:`]`

パラメータ
^^^^^^^^^^

-  :math:`[` int01 :math:`]`, :math:`[` int03 :math:`]`

   **形式 :** int型

   **説明 :**
   サイト番号を指定する整数。 :math:`[` int01 :math:`]` が :math:`i` サイト、 :math:`[` int03 :math:`]` が :math:`j` サイトを表します。

-  :math:`[` int02 :math:`]`, :math:`[` int04 :math:`]`

   **形式 :** int型

   | **説明 :**
     スピンを指定する整数。 :math:`[` int02 :math:`]` が :math:`\sigma_1` 、 :math:`[` int03 :math:`]` が :math:`\sigma_2` に対応します。
   | 0: アップスピン
   | 1: ダウンスピン
   | を表します。

-  :math:`[` double01 :math:`]`, :math:`[` double02 :math:`]`

   **形式 :** double型

   | **説明 :**
     :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle` の値を表します。
   | :math:`[` double01 :math:`]` が実部、 :math:`[` double02 :math:`]` が虚部を表します。

xxx\_cisajscktalt\_yyy.dat 
~~~~~~~~~~~~~~~~~~~~~~~~~~~

TwoBodyG指定ファイルで指定された二体グリーン関数 :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle` の計算結果を出力します。xxxには ``CDataFileHead`` で指定されるヘッダが、yyyには ``ModPara`` ファイルの ``NDataIdxStart``,
``NDataQtySmp`` に従い ``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp`` の順に記載されます。以下にファイル例を記載します。

15cm

::

        0    0    0    0    0    0    0    0 0.4452776740 0.0000000000
        0    0    0    0    0    1    0    1 0.1843355815 0.0000000000
        0    0    0    0    1    0    1    0 0.1812412105 0.0000000000
        0    0    0    0    1    1    1    1 0.2640364635 0.0000000000
        0    0    0    0    2    0    2    0 0.0279690007 0.0000000000
        0    0    0    0    2    1    2    1 0.2009271524 0.0000000000
        0    0    0    0    3    0    3    0 0.2512810778 0.0000000000
        0    0    0    0    3    1    3    1 0.1939965962 0.0000000000
        …

ファイル形式
^^^^^^^^^^^^

-  :math:`[` int01 :math:`]`  :math:`[` int02 :math:`]`  :math:`[` int03 :math:`]`  :math:`[` int04 :math:`]`  :math:`[` int05 :math:`]`  :math:`[` int06 :math:`]`  :math:`[` int07 :math:`]`  :math:`[` int08 :math:`]`  :math:`[` double01 :math:`]`  :math:`[` double02 :math:`]`

パラメータ
^^^^^^^^^^

-  :math:`[` int01 :math:`]`,
   :math:`[` int03 :math:`]`, :math:`[` int05 :math:`]`,
   :math:`[` int07 :math:`]`

   **形式 :** int型

   **説明 :** サイト番号を指定する整数。
   :math:`[` int01 :math:`]` が :math:`i` サイト、 :math:`[` int03 :math:`]` が :math:`j` サイト、 :math:`[` int05 :math:`]` が :math:`k` サイト、 :math:`[` int07 :math:`]` が :math:`l` サイトを表します。

-  :math:`[` int02 :math:`]`,
   :math:`[` int04 :math:`]`, :math:`[` int06 :math:`]`,
   :math:`[` int08 :math:`]`

   **形式 :** int型

   | **説明 :** スピンを指定する整数。
     :math:`[` int02 :math:`]` が :math:`\sigma_1` 、 :math:`[` int04 :math:`]` が :math:`\sigma_2` 、 :math:`[` int06 :math:`]` が :math:`\sigma_3` 、 :math:`[` int08 :math:`]` が :math:`\sigma_4` に対応します。
   | 0: アップスピン
   | 1: ダウンスピン
   | を表します。

-  :math:`[` double01 :math:`]`, :math:`[` double02 :math:`]`

   **形式 :** double型

   | **説明 :**
     :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle` の値を表します。
   | :math:`[` double01 :math:`]` が実部、 :math:`[` double02 :math:`]` が虚部を表します。

xxx\_ls\_out\_yyy.dat 
~~~~~~~~~~~~~~~~~~~~~~

Power Lanczos法により求めた :math:`\langle H \rangle`,
:math:`\langle H^2\rangle` および最適化パラメータ :math:`\alpha` の順に出力されます。
``ModPara`` 指定ファイルで ``NVMCCalMode`` =1, ``NLanczosmode`` =1,
2に設定することで計算されます。
xxxには ``CDataFileHead`` で指定されるヘッダが、yyyには ``ModPara`` ファイルの ``NDataIdxStart``,
``NDataQtySmp`` に従い ``NDataIdxStart`` :math:`\cdots` ``NDataIdxStart`` + ``NDataQtySmp`` の順に記載されます。

xxx\_ls\_cisajs\_yyy.dat 
~~~~~~~~~~~~~~~~~~~~~~~~~

Power Lanczos法により求めた,
OneBodyG指定ファイルで指定された一体グリーン関数 :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}\rangle` の計算結果を出力します。
ファイル形式はxxx\_cisajs\_yyy.datファイルと同じです。 ``ModPara`` 指定ファイルで ``NVMCCalMode`` =1,
``NLanczosmode`` =2に設定することで計算されます。

xxx\_ls\_cisajscktalt\_yyy.dat 
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

Power Lanczos法により求めた,
TwoBodyG指定ファイルで指定された二体グリーン関数 :math:`\langle c_{i\sigma_1}^{\dagger}c_{j\sigma_2}c_{k\sigma_3}^{\dagger}c_{l\sigma_4}\rangle` の計算結果を出力します。ファイル形式はxxx\_cisajscktalt\_yyy.datファイルと同じです。 ``ModPara`` 指定ファイルで ``NVMCCalMode``
= 1, ``NLanczosmode`` = 2 に設定することで計算されます。


==> anc/dvmc/doc/jp/standard.rst <==
.. include:: ../bib/ref.txt

.. _HowToStandard:
             
スタンダードモード用入力ファイル書式
====================================

スタンダードモード用入力ファイルは次のような格好をしています。

::

    W = 2
    L = 4
    model = "spin"

    lattice = "triangular lattice"
    //mu = 1.0
    // t = -1.0
    // t' = -0.5
    // U = 8.0
    //V = 4.0
    //V'=2.0
    J = -1.0
    J'=-0.5
    // nelec = 8

大まかなルールは次のとおりです。

-  各行にはひと組ずつキーワード(``=`` の前)と
   パラメーター(``=`` の後)が書かれており間は ``=`` で区切られています。

-  各キーワードは順不同に記述できます。

-  空白行、または ``//`` で始まる行(コメントアウト)は読み飛ばされます。

-  各キーワード、パラメーターの大文字 :math:`\cdot` 小文字は区別されません。
   ダブルクオート、空白は無視されます。

-  必ず指定しなければいけないパラメーター、
   指定しない場合デフォルト値が使われるパラメーター、
   (他のパラメーターの組み合わせによっては)使われないパラメーターが存在します。
   使われないパラメーターが指定された場合にはプログラムは終了し、
   入力ファイルをチェックするようにというメッセージが英語で表示されます。

次に各キーワードの説明をします。

計算の種類に関する必須パラメーター
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

-  ``model``

   **形式 :** 文字列( ``"Fermion Hubbard"``, ``"Spin"``,
   ``"Kondo Lattice"`` , ``"Fermion HubbardGC"``, ``"SpinGC"``,
   ``"Kondo LatticeGC"`` のいずれか)

   **説明 :** 計算対象の模型を指定します。
   文字列 ``"Fermion Hubbard"`` は、カノニカル集団のフェルミ粒子Hubbard模型

   .. math::
      :label: hubbard

      \begin{aligned}
      H = - \mu \sum_{i \sigma} c^\dagger_{i \sigma} c_{i \sigma} 
      - \sum_{i \neq j \sigma} t_{i j} c^\dagger_{i \sigma} c_{j \sigma} 
      + \sum_{i} U n_{i \uparrow} n_{i \downarrow}
      + \sum_{i \neq j} V_{i j} n_{i} n_{j},
      \end{aligned}

   文字列 ``"Spin"`` はカノニカル集団のスピン模型
   ( :math:`\sigma_1, \sigma_2=x, y, z` )

   .. math::
      :label: spin

      \begin{aligned}
      H &= -h \sum_{i} S_{i z} - \Gamma \sum_{i} S_{i x} + D \sum_{i} S_{i z} S_{i z}
      \nonumber \\
      &+ \sum_{i j, \sigma_1}J_{i j \sigma_1} S_{i \sigma_1} S_{j \sigma_1}+ \sum_{i j, \sigma_1 \neq \sigma_2} J_{i j \sigma_1 \sigma_2} S_{i \sigma_1} S_{j \sigma_2} ,
      \end{aligned}

   文字列 ``"Kondo Lattice"`` はカノニカル集団の近藤格子模型
   (Hubbard模型と同様に :math:`U` と :math:`J` を入れることも可能)

   .. math::
      :label: kondo
      
      \begin{aligned}
      H &= - \mu \sum_{i \sigma} c^\dagger_{i \sigma} c_{i \sigma} 
      - t \sum_{\langle i j \rangle \sigma} c^\dagger_{i \sigma} c_{j \sigma} 
      + \frac{J}{2} \sum_{i} \left\{
      S_{i}^{+} c_{i \downarrow}^\dagger c_{i \uparrow}
      + S_{i}^{-} c_{i \uparrow}^\dagger c_{i \downarrow}
      + S_{i z} (n_{i \uparrow} - n_{i \downarrow})\right\}
      \nonumber \\
      & +  \sum_{i} U n_{i \uparrow} n_{i \downarrow}
      + \sum_{i \neq j} V_{i j} n_{i} n_{j}
      ,
      \end{aligned}

   に対応します。 また、
   ``"Fermion HubbardGC"`` 、 ``"SpinGC"`` 、 ``"Kondo LatticeGC"`` はそれぞれ
   :math:`S_z` 非保存でのフェルミ粒子Hubbard模型[式 :eq:`hubbard` ]、
   スピン模型[式 :eq:`spin` ]、
   近藤格子模型[式 :eq:`kondo` ]に対応します。
   :math:`{\mathcal H}\Phi` との互換性からGC(=グランドカノニカル)と付いていますが、
   粒子数は保存していますのでご注意ください。

-  ``lattice``

   **形式 :** 文字列( ``"Chain Lattice"``, ``"Square Lattice"``,
   ``"Triangular Lattice"``, ``"Honeycomb Lattice"``, ``"Kagome"``,
   ``"Ladder"`` のいずれか)

   **説明 :** 格子の形状を指定します。 上記文字列はそれぞれ1次元鎖(Fig.
   [ :num:`latticepng` ](a))、 2次元正方格子(Fig.
   [ :num:`latticepng` ](b))、 2次元三角格子(Fig.
   [ :num:`latticepng` ](c))、 2次元異方的蜂の巣格子(Fig.
   [ :num:`honeycombpng` ])、 カゴメ格子(Fig. [ :num:`kagomepng` ])、
   梯子格子(Fig. [ :num:`ladderpng` ])に対応します。

   .. _latticepng:
   
   .. figure:: ../figs/chap04_1_lattice.png
      :width: 15.00000cm

      (a)1次元鎖、(b)2次元正方格子、(c)2次元三角格子の模式図.
      ホッピング積分、オフサイトクーロン積分、スピン結合は、
      再近接サイト間(マゼンタの実線)ではそれぞれ :math:`t,V,J` となり、
      次近接サイト間(緑の破線)ではそれぞれ :math:`t',V',J'` となります。

   .. _honeycombpng:

   .. figure:: ../figs/chap04_1_honeycomb.png
      :width: 15.00000cm

      2次元異方的蜂の巣格子の模式図.
      ホッピング積分、オフサイトクーロン積分、スピン結合は、
      ボンドの方向によって異なります。
      また、次近接のホッピング積分、オフサイトクーロン積分、スピン結合
      には対応していません。 

   .. _kagomepng:

   .. figure:: ../figs/kagome.png
      :width: 15.00000cm

      カゴメ格子の模式図. 

   .. _ladderpng:

   .. figure:: ../figs/ladder.png
      :width: 10.00000cm

      梯子格子の模式図.

格子に関するパラメーター
~~~~~~~~~~~~~~~~~~~~~~~~

1次元鎖
^^^^^^^

Fig. [ :num:`latticepng` ](a)

-  ``L``

   **形式 :** 自然数

   **説明 :** 鎖の長さを指定します.

梯子格子
^^^^^^^^

Fig. [ :num:`ladderpng` ]

-  ``L``

   **形式 :** 自然数

   **説明 :** 梯子の長さを指定します.

-  ``W``

   **形式 :** 自然数

   **説明 :** 梯子の本数を指定します.

.. _unitlatticepng:

.. figure:: ../figs/chap04_1_unitlattice.png
   :width: 15.00000cm

   三角格子において、 :math:`{\vec a}_0 = (6, 2), {\vec a}_1 = (2, 4)` とした場合のセル形状。
   :math:`{\vec a}_0` (マゼンタ)および :math:`{\vec a}_1` (グリーン)
   で囲まれた部分(サイト数は20)が計算するセルとなる。 

正方格子、 三角格子、 蜂の巣格子、 カゴメ格子
^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^^

正方格子[Fig. [ :num:`latticepng` ](b)]、 三角格子[Fig. [ :num:`latticepng` ](c)]、 蜂の巣格子(Fig. [ :num:`honeycombpng` ])、 カゴメ格子(Fig. [ :num:`kagomepng` ])

これらの格子では、標準の単位胞(図中の黒の破線を参照)を用いて格子形状を指定する方法と、
それらとは別の方向に格子ベクトルを取る方法が選択できます。
また、両方を指定した場合にはプログラムを終了します。

-  ``W``, ``L``

   **形式 :** 自然数

   **説明 :** 標準の単位胞の並び方を指定します。

-  ``a0W``, ``a0L``, ``a1W``, ``a1L``

   **形式 :** 自然数

   **説明 :**
   格子を指定する2本のベクトル( :math:`{\vec a}_0, {\vec a}_1`)
   を指定します (Fig. [ :num:`unitlatticepng` ])。
   これらのベクトルは標準の並進ベクトルを基底とした座標(Fractional
   coordinate) で指定されます。

スタンダードモードで出力される ``lattice.gp`` (1次元鎖、梯子格子では出力されません)
というファイルを使うと、
自分の意図した通りの格子のとり方になっているかどうかを確かめる事が出来ます。
このファイルは、次のようにして ``gnuplot`` に読み込ませることが出来ます。

::

    $ gnuplot lattice.gp

副格子
~~~~~~

以下パラメータを用いると変分波動関数のペア軌道部分に副格子の周期性を持たせることが出来ます。

-  ``a0Wsub``, ``a0Lsub``, ``a1Wsub``, ``a1Lsub``, ``Wsub``, ``Lsub``

   **形式 :** 自然数。デフォルトでは ``a0Wsub=a0W``, ``a0Lsub=a0L``,
   ``a1Wsub=a1W``, ``a1Lsub=a1L``, ``Wsub=W``, ``Lsub=L`` となる。
   すなわち副格子を用いず、変分波動関数のすべてのパラメーターが独立に変化する。

   **説明 :** これらのパラメーターの指定の仕方は ``a0W``, ``a0L``,
   ``a1W``, ``a1L``, ``W``, ``L`` と同様です。
   ただし、元の計算セルが副格子に整合しない場合にはプログラムを終了します。

ハミルトニアンの各項の係数
~~~~~~~~~~~~~~~~~~~~~~~~~~

デフォルト値は特に記載されていないものについては0に設定してあります。
型が複素数のパラメータは「実部, 虚部」(間に“,”)の形式で指定し、
実数の場合には「実部」で指定が可能です。

局所項
^^^^^^

-  ``mu``

   **形式 :** 実数

   **説明 :**
   Hubbardおよび近藤格子模型での化学ポテンシャルを指定します。

-  ``U``

   **形式 :** 実数

   **説明 :**
   Hubbardおよび近藤格子模型でのオンサイトクーロン積分を指定します。

-  ``Jx``, ``Jy``, ``Jz``, ``Jxy``, ``Jyx``, ``Jxz``, ``Jzx``, ``Jyz``,
   ``Jzy``

   **形式 :** 実数

   **説明 :**
   近藤格子模型での、局在電子と遍歴電子のスピン結合を指定します。
   また対角項について,
   ``Jx, Jy, Jz`` を指定する代わりに、パラメータ ``J`` を指定すると
   ``Jx = Jy = Jz = J`` が代入されます。 ``J`` を指定した上で ``Jx``,
   ``Jy``, ``Jz`` を指定した場合はプログラムを終了します。

-  ``h``, ``Gamma``, ``D``

   **形式 :** 実数

   **説明 :**
   スピン模型での縦磁場、横磁場、異方性パラメータを指定します。

下記の非局所項は、梯子格子の場合とそれ以外(１次元鎖、矩形格子、三角格子、蜂の巣格子、カゴメ格子)
の場合で指定の仕方が異なります。
また、各格子で指定可能なパラメーターをTable
[table\_interactions]に表します。

============================ ======= ======== ======== ========== ========== ======== 
相互作用                     1次元鎖 矩形格子 三角格子 蜂の巣格子 カゴメ格子 梯子格子
============================ ======= ======== ======== ========== ========== ======== 
``J``, ``t``, ``V`` (省略形) OK      OK       OK       OK         OK         NG                       
``J'``, ``t'``, ``V'``       OK      OK       OK       OK         OK         NG                       
``J0``, ``t0``, ``V0``       OK      OK       OK       OK         OK         OK           
``J1``, ``t1``, ``V1``       NG      OK       OK       OK         OK         OK           
``J2``, ``t2``, ``V2``       NG      NG       OK       OK         OK         OK           
``J1'``, ``t1'``, ``V1'``    NG      NG       NG       NG         NG         OK           
``J2'`` , ``t2'``, ``V2'``   NG      NG       NG       NG         NG         OK          
============================ ======= ======== ======== ========== ========== ======== 

Table: 各格子で定義可能な相互作用一覧。ただし、スピン結合については行列として与えることが可能。

非局所項[梯子格子]
^^^^^^^^^^^^^^^^^^

Fig. [ :num:`ladderpng` ]

-  ``t0``, ``t1``, ``t1'``, ``t2``, ``t2'``

   **形式 :** 複素数

   **説明 :** 梯子格子でのホッピング(Fig.
   [ :num:`ladderpng` ]参照)を指定します。

-  ``V0``, ``V1``, ``V1'``, ``V2``, ``V2'``

   **形式 :** 実数

   **説明 :** 梯子格子でのオフサイトクーロン積分 (Fig.
   [ :num:`ladderpng` ]参照)を指定します。

-  ``J0x``, ``J0y``, ``J0z``, ``J0xy``, ``J0yx``, ``J0xz``, ``J0zx``,
   ``J0yz``, ``J0zy``

-  ``J1x``, ``J1y``, ``J1z``, ``J1xy``, ``J1yx``, ``J1xz``, ``J1zx``,
   ``J1yz``, ``J1zy``

-  ``J1'x``, ``J1'y``, ``J1'z``, ``J1'xy``, ``J1'yx``, ``J1'xz``,
   ``J1'zx``, ``J1'yz``, ``J1'zy``

-  ``J2x``, ``J2y``, ``J2z``, ``J2xy``, ``J2yx``, ``J2xz``, ``J2zx``,
   ``J2yz``, ``J2zy``

-  ``J2'x``, ``J2'y``, ``J2'z``, ``J2'xy``, ``J2'yx``, ``J2'xz``,
   ``J2'zx``, ``J2'yz``, ``J2'zy``

   **形式 :** 実数

   **説明 :** 梯子格子でのスピン相互作用 (Fig.
   [ :num:`ladderpng` ]参照)を指定します。
   また対角項について、例えば ``J0x, J0y, J0z`` を指定する代わりに
   パラメータ ``J0`` を指定すると
   ``J0x = J0y = J0z = J0`` が代入されます。
   ``J0`` を指定した上で ``J0x, J0y, J0z`` 等も指定した場合はプログラムを終了します。
   ``J1``, ``J1'``, ``J2``, ``J2'`` についても同様です。

非局所項 (梯子格子以外)
^^^^^^^^^^^^^^^^^^^^^^^

Figs. [ :num:`latticepng` ], [ :num:`honeycombpng` ], [ :num:`kagomepng` ])]

-  ``t0``, ``t1``, ``t2``

   **形式 :** 複素数

   **説明 :**
   Hubbardおよび近藤格子模型での、最近接サイト間の各方向のホッピングを指定します。
   Figs. [ :num:`latticepng` ],
   [ :num:`honeycombpng` ],[ :num:`kagomepng` ]
   のそれぞれのボンド(異なる線種で表されています)に対応するホッピングに関して別々の値を取るように
   刷ることが可能です。 また、最近接ホッピング( ``t0``, ``t1``,
   ``t2``)に関して、 ボンド方向依存性(もしくは異方性)
   がない場合は ``t0``, ``t1``, ``t2`` を
   別々に指定する代わりにパラメータ ``t`` で一括指定( ``t0 = t1 = t2 = t``)
   を行うことが出来ます。
   ``t`` と ``t0`` 等の両方が指定された場合にはプログラムを終了します。

-  ``V0``, ``V1``, ``V2``

   **形式 :** 実数

   **説明 :**
   Hubbardおよび近藤格子模型での、最近接サイト間のCoulomb積分を指定します。
   また、最近接サイト間のCoulomb積分( ``V0``, ``V1``, ``V2``)に関して、
   ボンド方向依存性(もしくは異方性) がない場合は ``V0``, ``V1``,
   ``V2`` を
   別々に指定する代わりにパラメータ ``V`` で一括指定( ``V0 = V1 = V2 = V``)
   を行うことが出来ます。
   ``V`` と ``V0`` 等の両方が指定された場合にはプログラムを終了します。

-  ``J0x``, ``J0y``, ``J0z``, ``J0xy``, ``J0yx``, ``J0xz``, ``J0zx``,
   ``J0yz``, ``J0zy``

-  ``J1x``, ``J1y``, ``J1z``, ``J1xy``, ``J1yx``, ``J1xz``, ``J1zx``,
   ``J1yz``, ``J1zy``

-  ``J2x``, ``J2y``, ``J2z``, ``J2xy``, ``J2yx``, ``J2xz``, ``J2zx``,
   ``J2yz``, ``J2zy``

   **形式 :** 実数

   **説明 :**
   スピン模型での、最近接サイト間のスピン相互作用を指定します。
   また対角項について、例えば ``J0x, J0y, J0z`` を指定する代わりに
   パラメータ ``J0`` を指定すると
   ``J0x = J0y = J0z = J0`` が代入されます。
   ``J0`` を指定した上で ``J0x, J0y, J0z`` 等も指定した場合はプログラムを終了します。
   ``J1``, ``J2`` についても同様です。

   最近接スピン間相互作用のボンド方向依存性がない場合には、 ``Jx``,
   ``Jy``, ``Jz``, ``Jxy``, ``Jyx``, ``Jxz``, ``Jzx``, ``Jyz``, ``Jzy``
   を指定すると、 ``J0x = J1x = J2x = Jx`` のようにすべてのボンド方向のスピン間相互作用に
   同じ値を代入することが出来ます。
   ``Jx`` :math:`\sim` ``Jzy`` 系列のどれかと ``J0x`` :math:`\sim` ``J2zy`` 系列のどれかを両方指定した
   場合にはプログラムを終了します。
   以下に最近接間スピン相互作用の指定方法の例を挙げます。

   -  ボンド方向依存性、スピン方向依存性、相互作用の非対角成分( :math:`J_{x y}` 等)がない場合

      ``J`` を指定

   -  ボンド方向依存性、相互作用の非対角成分がなく、スピン方向依存性がある場合

      ``Jx, Jy, Jz`` のうち ``0`` でないものを指定

   -  ボンド方向依存性がなく、スピン方向依存性、相互作用の非対角成分がある場合

      ``Jx, Jy, Jz, Jxy, Jyz, Jxz, Jyx, Jzy, Jzx`` のうち ``0`` でないものを指定

   -  スピン方向依存性、相互作用の非対角成分がなく、ボンド方向依存性がある場合

      ``J0, J1, J2`` のうち ``0`` でないものを指定

   -  スピン方向依存性がなく、ボンド方向依存性、相互作用の非対角成分がある場合

      ``J0x, J0y, J0z, J1x, J1y, J1z, J2x, J2y, J2z`` のうち ``0`` でないものを指定

   -  ボンド方向依存性、スピン方向依存性、相互作用の非対角成分がある場合

      ``J0x`` :math:`\sim` ``J2zy`` のすべてのうち ``0`` でないものを指定

-  ``t'``

   **形式 :** 複素数

   **説明 :**
   Hubbardおよび近藤格子模型での、次近接サイト間の各方向のホッピングを指定します。

-  ``V'``

   **形式 :** 実数

   **説明 :**
   Hubbardおよび近藤格子模型での、次近接サイト間のCoulomb積分を指定します。

-  ``J'x``, ``J'y``, ``J'z``, ``J'xy``, ``J'yx``, ``J'xz``, ``J'zx``,
   ``J'yz``, ``J'zy``

   **形式 :** 実数

   **説明 :**
   スピン模型での、次近接サイト間のスピン相互作用を指定します。
   また対角項について、 ``J'x, J'y, J'z`` を指定する代わりに
   パラメータ ``J'`` を指定すると
   ``J'x = J'y = J'z = J'`` が代入されます。
   ``J'`` を指定した上で ``J'x, J'y, J'z`` も指定した場合はプログラムを終了します。

-  ``phase0``, ``phase1``

   **形式 :** 実数 (デフォルトでは``0.0``)

   **説明 :**
   計算するセルの境界をまたいだホッピング項に付く因子の位相を指定することが出来ます
   (単位:度)。
   :math:`\vec{a}_0` 方向、 :math:`\vec{a}_1` 方向それぞれ別の位相因子を用いることが出来ます。
   １次元系では ``phase0`` のみ使用できます。
   例えば、 :math:`i` サイトから :math:`j` サイトへのホッピングで、
   正の方向に境界をまたいだ場合には次のようになります。

   .. math::

      \begin{aligned}
          \exp(i \times {\rm phase0} \times \pi/180) \times t {\hat c}_{j \sigma}^\dagger {\hat c}_{i \sigma}
          + \exp(-i \times {\rm phase0} \times\pi/180) \times t^* {\hat c}_{i \sigma}^\dagger {\hat c}_{j \sigma}
        \end{aligned}

計算条件のパラメーター
~~~~~~~~~~~~~~~~~~~~~~

-  ``nelec``

   **形式 :** int型 (1以上、必須)

   **説明 :** 伝導電子の数。
   :math:`\uparrow` 電子と :math:`\downarrow` 電子の個数を足したものを入力してください。

-  ``NVMCCalMode``

   **形式 :** int型 (デフォルト値 = 0)

   **説明 :** [0] 変分パラメータの最適化、[1] 1 体・2
   体のグリーン関数の計算。

-  ``NDataIdxStart``

   **形式 :** int型 (デフォルト値 = 1)

   **説明 :** 出力ファイルの付加番号。 ``NVMCCalMode`` = 0
   の場合は ``NDataIdxStart`` が出力され、 ``NVMCCalMode`` = 1
   の場合は、 ``NDataIdxStart`` から連番で ``NDataQtySmp`` 個のファイルを出力します。

-  ``NDataQtySmp``

   **形式 :** int型 (デフォルト値 = 1)

   **説明 :** 出力ファイルのセット数。 ``NVMCCalMode`` = 1
   の場合に使用します。

-  ``NSPGaussLeg``

   **形式 :** int型
   (1以上、デフォルト値は:math:`S_z` 保存系で ``2Sz=0`` の時は ``8``)

   **説明 :**
   スピン量子数射影の :math:`\beta` 積分( :math:`S^y` 回転)のGauss-Legendre求積法の分点数。
   :math:`S_z` 保存系で ``2Sz=0`` ではない場合と :math:`S_z` 非保存系では使われません。

-  ``NSPStot``

   **形式 :** int型 (0以上、デフォルト値 = 0)

   **説明 :** 全スピン量子数。

-  ``2Sz``

   **形式 :** int型 (0以上、デフォルト値 = 0)

   **説明 :** スピン量子数 :math:`S_z` 。

-  ``NMPTrans``

   **形式 :** int型 (1以上、デフォルト値は1)

   **説明 :** 運動量・格子対称性の量子数射影の個数。
   TransSymファイルで指定した重みで上から ``NMPTrans`` 個まで使用する。射影を行わない場合は1に設定する。

-  ``NSROptItrStep``

   **形式 :** int型 (1以上、デフォルト値 = 1000)

   **説明 :** SR
   法で最適化する場合の全ステップ数。 ``NVMCCalMode`` =0の場合のみ使用されます。

-  ``NSROptItrSmp``

   **形式 :** int型 (1以上数、デフォルト値 = ``NSROptItrStep``/10)

   **説明 :**
   ``NSROptItrStep`` ステップ中、最後の ``NSROptItrSmp`` ステップでの各変分パラメータの平均値を最適値とする。 ``NVMCCalMode`` =0の場合のみ使用されます。

-  ``DSROptRedCut``

   **形式 :** double型 (デフォルト値 = 0.001)

   **説明 :** SR
   法安定化因子。手法論文[Tahara2008_ ]の :math:`\varepsilon_{\rm wf}` に対応。

-  ``DSROptStaDel``

   **形式 :** double型 (デフォルト値 = 0.02)

   **説明 :** SR
   法安定化因子。手法論文[Tahara2008_ ]の :math:`\varepsilon` に対応。

-  ``DSROptStepDt``

   **形式 :** double型 (デフォルト値 = 0.02)

   **説明 :**
   SR法で使用する刻み幅。手法論文[Tahara2008_ ]の :math:`\Delta t` に対応。

-  ``NVMCWarmUp``

   **形式 :** int型 (1以上、デフォルト値=10)

   **説明 :** マルコフ連鎖の空回し回数。

-  ``NVMCInterval``

   **形式 :** int型 (1以上、デフォルト値=1)

   **説明 :** サンプル間のステップ間隔。ローカル更新を ``Nsite`` ×
   ``NVMCInterval`` 回行います。

-  ``NVMCSample``

   **形式 :** int型 (1以上、デフォルト値=1000)

   **説明 :** 期待値計算に使用するサンプル数。

-  ``RndSeed``

   **形式 :** int型 (デフォルト値 = 123456789)

   **説明 :** 乱数の初期seed。MPI 並列では各計算機に ``RndSeed`` +my
   rank+1 で初期seed が与えられます。

-  ``NSplitSize``

   **形式 :** int型 (1以上、デフォルト値=1)

   **説明 :** MPI内部並列を行う場合の並列数。

-  ``NStore``

   **形式 :** int型 (0もしくは1、デフォルト値=1)

   **説明 :**
   期待値 :math:`\langle O_k O_l \rangle` を計算するとき行列-行列積にして高速化するオプション(1で機能On、モンテカルロサンプリング数に応じてメモリの消費が増大します [1]_)。

-  ``NSRCG``

   **形式 :** int型 (0もしくは1、デフォルト値=0)

   **説明 :** SR法で連立一次方程式 :math:`Sx=g`
   を解くときに、 :math:`S`
   を陽に構築せずに解くことでメモリを削減する [2]_ オプション[NeuscammanUmrigarChan_ ](1で機能On,
   ``NStore`` は1に固定されます)。

-  ``ComplexType``

   **形式 :** int型
   (``0`` もしくは ``1`` 、デフォルト値は :math:`S_z` 保存系では ``0`` 、非保存系では ``1``)

   **説明 :**
   ``0`` のとき変分パラメータの実部のみを、 ``1`` のとき実部/虚部両方を最適化します。

-  ``OutputMode``

   **形式 :** ``"none"``, ``"correlation"``, ``"full"`` のいずれか
   (デフォルトは``correlation``)

   **説明 :** 計算を行う相関関数を指定します。
   ``"none"`` の場合は相関関数を計算しません。
   ``"correlation"`` を指定した場合には、付属のユーティリティ
   ``fourier`` でサポートするものに対応した相関関数を計算します。
   詳しくは ``doc/fourier/`` 内のマニュアルを参照してください。
   ``"full"`` を指定した場合には、
   1体部分はすべての :math:`i, j, \sigma, \sigma'` について
   :math:`\langle c_{i \sigma}^{\dagger}c_{j \sigma'} \rangle` を、
   2体部分はすべての :math:`i_1, i_2, i_3, i_4, \sigma_1, \sigma_2, \sigma_3, \sigma_4` について
   :math:`\langle c_{i_1 \sigma_1}^{\dagger}c_{i_2 \sigma_2} c_{i_3 \sigma_3}^{\dagger}c_{i_4 \sigma_4} \rangle`
   を計算します。
   スピン系の演算子はBogoliubov表現により生成消滅演算子で表されています。
   詳しくは :ref:`BogoliubovRep` をご覧ください。

-  ``CDataFileHead``

   **形式 :** string型 (デフォルト値 ``"zvo"``)

   **説明 :**
   アウトプットファイルのヘッダ。例えば、一体のGreen関数の出力ファイル名が **xxx\_cisajs.dat** として出力されます(xxxに ``CDataFileHead`` で指定した文字が記載)。

-  ``CParaFileHead``

   **形式 :** string型 (デフォルト値 ``"zqp"``)

   **説明 :**
   最適化された変分パラメータの出力ファイル名のヘッダ。最適化された変分パラメータが **xxx\_opt.dat** ファイルとして出力されます(xxxに ``CParaFileHead`` で指定した文字が記載)。

.. [1]
   
   使用メモリ量が、 :math:`O(N_\text{p}^2)` から
   :math:`O(N_\text{p}^2) + O(N_\text{p}N_\text{MCS})` になります。

.. [2]
   使用メモリ量は、 :math:`O(N_\text{p}) + O(N_\text{p}N_\text{MCS})`
   です。



==> anc/dvmc/doc/jp/start.rst <==
How to use mVMC?
================

要件
----

mVMCのコンパイル :math:`\cdot` 使用には次のものが必要です。

-  Cコンパイラ (インテル、富士通、GNUなど)

-  MPIライブラリ

-  LAPACKライブラリ (インテルMKL, 富士通, ATLASなど)

-  オプション：ScaLAPACKライブラリ

.. note::

   **intelコンパイラーでの設定**

   intelコンパイラを使用する場合には、コンパイラに付属の設定用スクリプトを使用するのが簡単です。

   64ビットOSでbashを使っている場合には

   .. code-block:: bash

      $ source /opt/intel/bin/compilervars.sh intel64

   または

   .. code-block:: bash

      $ source /opt/intel/bin/iccvars.sh intel64
      $ source /opt/intel/mkl/bin/mklvars.sh

   等を ``~/.bashrc`` に記載してください。
   詳しくはお手持ちのコンパイラ、ライブラリのマニュアルをお読みください。

インストール方法
----------------

mVMC は次の場所からダウンロードできます。
https://github.com/issp-center-dev/mVMC/releases

ダウンロードしたファイルを次のように展開してください。

.. code-block:: bash

   $ tar xzvf mVMC-xxx.tar.gz

mVMCは次の2通りの方法でインストールできます。

``mVMCconfig.sh`` を使う方法
~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

展開したディレクトリのなかにある ``mVMCconfig.sh`` スクリプトを次のように実行してください。
(物性研システムB”sekirei”の場合)

.. code-block:: bash

   $ bash mVMCconfig.sh sekirei

これによりコンパイル環境設定ファイル ``make.sys`` が ``src/`` ディレクトリに作られます。
``mVMCconfig.sh`` の引数は次のものに対応しています。

-  ``sekirei`` : 物性研究所システムB "sekirei"

-  ``kei`` : 京コンピューターおよび物性研究所システムC "maki"(FX10)

-  ``intel-openmpi`` : Intel コンパイラ + OpenMPI

-  ``intel-mpich`` : Intelコンパイラ + MPICH2

-  ``intel-intelmpi`` : Intelコンパイラ + IntelMPI

-  ``gcc-mpich-mkl`` : GCC + MPICH + MKL

-  ``gcc-openmpi`` : GCC + OpenMPI

``make.sys`` の中身は次のようになっています(物性研システムB
"sekirei"の場合)。

.. code-block:: makefile

   CC = mpicc
   F90 = mpif90
   CFLAGS = -O3 -no-prec-div -xHost -qopenmp -Wno-unknown-pragmas
   FFLAGS = -O3 -implicitnone -xHost
   LIBS = -L $(MKLROOT)/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 \
           -lmkl_intel_thread -lmkl_core -lmkl_blacs_sgimpt_lp64 -lpthread -lm
   SFMTFLAGS = -no-ansi-alias -DHAVE_SSE2

となります。それぞれのマクロ(変数)の説明は次のとおりです。

-  ``CC`` : C コンパイラー( ``mpicc``, ``mpifccpx`` など)

-  ``F90`` : fortran コンパイラー( ``ifort``, ``frtpx`` など)

-  ``LIBS`` : リンカーオプション。

-  ``CFLAGS`` : C コンパイルオプション。

-  ``FFLAGS`` : fortran コンパイルオプション。

これでコンパイルのための準備が整います。その後

.. code-block:: bash

    $ make mvmc

とすることで実行可能ファイル ``vmc.out`` 、 ``vmcdry.out`` が ``src/内に`` 生成されるので、
このディレクトリにパスを通すか、
パスの通っている場所にシンボリックリンクを作ってください。

実行ファイルにパスを通す時には、次のようにします。
``$ export PATH=${PATH}:`` ``/src/``
この設定を常に残すには、例えばログインシェルが ``bash`` の場合には
``~/.bashrc`` ファイルに上記のコマンドを記載します。

cmakeを使う方法
~~~~~~~~~~~~~~~

mVMCを展開したディレクトリのパスを$PathTomvmc、ビルドディレクトリを$HOME/build/mvmc
(任意の場所を指定可能)とした場合に、

.. code-block:: bash

   cd $HOME/build/mvmc
   cmake -DCONFIG=gcc $PathTomvmc
   make

でコンパイルすることができます。コンパイル後、 ``$HOME/build/mvmc``
直下に ``src`` フォルダが作成され、実行ファイルである ``vmc.out`` がそのフォルダ内に作成されます。

なお、上の例ではgccコンパイラを前提としたコンパイルになっていますが、

-  ``sekirei`` : 物性研究所システムB "sekirei"

-  ``fujitsu`` : 富士通コンパイラ

-  ``intel`` : intelコンパイラ + Linux PC

-  ``gcc`` : GCC + Linux PC

のオプションが用意されています。以下、mVMCを展開したディレクトリでビルドする例を示します(intelコンパイラの場合)。

.. code-block:: bash

   mkdir ./build
   cd ./build
   cmake -DCONFIG=intel ../
   make

実行後、 ``build/`` フォルダ直下に ``src/`` フォルダが作成され、 ``vmc.out`` が ``src/`` フォルダ内に作成されます。
また、LAPACKに代わりScaLAPACKを計算に使用することが可能です。その場合には、

::

    -DUSE_SCALAPACK=ON -DSCALAPACK_LIBRARIES="xxx"

をcmakeをする際に付け加えてください(xxxにはScaLAPACKを利用するためのライブラリ一式を指定します)。
なお、コンパイラを変更しコンパイルし直したい場合には、都度buildフォルダごと削除を行った上で、新規に上記作業を行うことをお薦めします。

.. note::

   sekirei で cmake を利用するには

   .. code-block:: bash

      $ source /home/issp/materiapps/tool/env.sh

   をあらかじめ実行する必要があります。

   またScaLAPACK を利用するには

   .. code-block:: bash

      cmake -DCONFIG=sekirei ../ -DUSE_SCALAPACK=ON

   を行うと、デフォルトで

   ::

      -DSCALAPACK_LIBRARIES="\${MKLROOT}/lib/intel64 -lmkl_scalapack_lp64 
      -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core
      -lmkl_blacs_sgimpt_lp64"

が指定されます。ライブラリへのパスが異なる場合には、 ``-DSCALAPACK_LIBRARIES`` を適宜変更してください。

ディレクトリ構成
----------------

| mVMC-xxx.gzを解凍後に構成されるディレクトリ構成を以下に示します。
| ├──COPYING
| ├──mVMCconfig.sh
| ├──doc/
| │      ├──bib/
| │      │      ├──elsart-num\_mod.bst
| │      │      └──userguide.bib
| │      ├──figs/
| │      │      ├──\*.pdf
| │      │      └──\*.xbb
| │      ├──fourier/
| │      │      ├──en/
| │      │      ├──figs/
| │      │      └──ja/
| │      ├──jp/
| │      │      └──\*.tex
| │      └──en/
| │             └──\*.tex
| ├──sample/
| │      └──Standard/
| │                  ├──Hubbard/
| │                  │      ├─square/
| │                  │      │      ├──StdFace.def
| │                  │      │      └──reference/
| │                  │      │                 └──\*\*.dat
| │                  │      └─triangular/
| │                  │            └── :math:`\cdots`
| │                  ├──Kondo/
| │                  │      └─chain/
| │                  │            └── :math:`\cdots`
| │                  └──Spin/
| │                              ├─HeisenbergChain/
| │                              │      └── :math:`\cdots`
| │                              ├─HeisenbergSquare/
| │                              │      └── :math:`\cdots`
| │                              └─Kagome/
| │                                     └── :math:`\cdots`
| ├──src/
| │          ├──mVMC/
| │          │      ├─ \*\*.c
| │          │      └──include/
| │          │              └──\*\*.h
| │          ├──ComplexUHF/
| │          │      ├─ \*\*.c
| │          │      └──include/
| │          │              └──\*\*.h
| │          ├──StdFace/
| │          │       ├──\*\*.c
| │          │       └──\*\*.h
| │          ├──pfapack/
| │          │       ├──makefile\_pfapack
| │          │       └──\*\*.f
| │          └──sfmt/
| │                  ├──makefkie\_sfmt
| │                  ├──\*\*.c
| │                  └──\*\*.h
| └──tool/
|            ├──\*\*.f90
|            └──makefile\_tool

基本的な使い方
--------------

mVMCは次の二つのいずれかのモードで動作します。

-  エキスパートモード

   mVMCでは一般的な格子フェルミオン/スピン系に対応しており、
   各サイト毎にホッピング等を別々に指定することが出来ます。
   これにより計算対象の柔軟な指定が可能となりますが、用意する入力ファイルは多く、
   計算のセットアップは比較的煩雑になります。

-  スタンダードモード

   典型的なモデル(正方格子上のHeisenbergモデルなど)では、
   計算するセルのサイズや共通の相互作用項の大きさなど少数のパラメーターのみを入力して
   エキスパートモード用の入力ファイルを自動生成し、計算をすることが出来ます。
   計算対象はエキスパートモードに比べて限られますが、比較的容易に計算をセットアップすることが出来ます。
   また、エキスパートモード用の入力ファイルを自動生成した後、計算をする前にそれらを手動で編集して
   より広範なモデルに対応させることも可能です。

これらのモードを用いて次の用に計算を行います。

#. 計算用ディレクトリの作成

   計算シナリオ名を記載したディレクトリを作成します。

#. スタンダードモードの入力ファイルの作成

   あらかじめ用意されたいくつかのモデル(HeisenbergモデルやHubbardモデル)や格子(正方格子など)を指定し、
   それらに対するいくつかのパラメーター(最近接 :math:`\cdot` 次近接スピン結合やオンサイトクーロン積分など)を設定します。
   各ファイルは :ref:`HowToStandard` に従い記載してください。

#. 実行

   作成した入力ファイル名を引数として ``vmc.out`` を実行します。
   このとき入力ファイル名の前にオプション ``-s`` を付けます。

   .. code-block:: bash
                
      $ mpiexec -np プロセス数 パス/vmc.out -s 入力ファイル

   ワークステーションやスパコン等でキューイングシステムを利用している場合は
   プロセス数をジョブ投入コマンドの引数として与える場合があります。
   詳しくはお使いのシステムのマニュアルをご参照ください。

#. 途中経過

   計算実行の経過についてカレントディレクトリ直下の ``output/``
   ディレクトリ(無ければ作られる)にログファイルが出力されます。
   出力されるファイルの詳細に関しては :ref:`outputfile` を参考にしてください。

#. 最終結果

   計算が正常終了した場合、 計算モードに従い ``output/``
   ディレクトリに計算結果ファイルが出力されます。
   出力されるファイルの詳細に関しては :ref:`outputfile` を参考にしてください。

#. エキスパートモードの入力ファイルの作成と実行

   上の例ではエキスパートモードのファイルを自動生成した後そのまま計算を開始していますが、
   エキスパートモードのファイルの生成のみを行う場合には ``vmcdry.out`` を実行します。
   MPIは使用しません。

   .. code-block:: bash
                
      $ パス/vmcdry.out 入力ファイル

   このとき生成されたファイルを必要に応じて手動で編集したのち、 ``-e``
   というオプションの後に
   ``namelist/def`` というファイルを引数として ``vmcd.out``
   を実行します。

   .. code-block:: bash
                
      $ mpiexec -np プロセス数 パス/vmc.out -e namelist.def

   以降はスタンダードモードと同様です。

**OpenMPスレッド数の指定**

実行時のOpenMPのスレッド数を指定する場合は、
``vmc.out`` を実行する前に以下の様にしてください(16スレッドの場合)。

.. code-block:: bash

   export OMP_NUM_THREADS=16

バージョン番号の確認
~~~~~~~~~~~~~~~~~~~~

次のように ``-v`` オプションをつけて ``vmc.out``,
``vmcdry.out`` を実行すると, バージョン番号を標準出力した後終了します。

.. code-block:: bash

    $ パス/vmcdry.out -v
    $ パス/vmc.out -v


==> anc/dvmc/doc/jp/tutorial.rst <==
チュートリアル
==============

サンプルファイル一覧
--------------------

mVMCでは ``sample/Standard/`` 以下に次のサンプルを用意しています。

-  2次元正方格子Hubbardモデル

   (``sample/Standard/Hubbard/square/``)

-  2次元三角格子Hubbardモデル

   (``sample/Standard/Hubbard/triangular/``)

-  1次元近藤格子モデル

   (``sample/Standard/Kondo/chain/``)

-  1次元反強磁性的Heisenbergモデル

   (``sample/Standard/Spin/HeisenbergChain/``)

-  2次元正方格子反強磁性的Heisenbergモデル

   (``sample/Standard/Spin/HeisenbergSquare/``)

-  2次元カゴメ格子反強磁性的Heisenbergモデル

   (``sample/Standard/Spin/Kagome/``)

これらのチュートリアルの実行方法は全て同じ手順で実行することが可能です。
以下ではHeisenberg模型について説明します。

Heisenberg模型
--------------

以下のチュートリアルはディレクトリ

::

    sample/Standard/Spin/HeisenbergChain/

内で行います。 このディレクトには以下のファイルがあります.

Heisenberg模型におけるサンプル入力ファイル: ``StdFace.def``

参照用出力ディレクトリ: ``reference/``

この例では1次元のHeisenberg鎖(最近接サイト間の反強磁性的スピン結合のみを持つ)を考察します。

.. math::

   \begin{aligned}
     {\hat H} = J \sum_{i=1}^{L} {\hat {\boldsymbol S}}_i \cdot {\hat {\boldsymbol S}}_{i+1}\end{aligned}

| インプットファイルの中身は次のとおりです。

10cm

::

    L = 16
    Lsub=4
    model = "Spin"
    lattice = "chain lattice"
    J = 1.0
    2Sz = 0
    NMPtrans=1

| 
| この例ではスピン結合 :math:`J=1` (任意単位)とし、サイト数は16としました。

計算実行
^^^^^^^^

実行コマンドは次のとおりです。

``$ mpiexec -np `` `` `` ``/vmc.out -s StdFace.def``

使っているシステムによっては ``mpiexec`` コマンドではなく ``mpirun`` や ``mpijob`` 、
``poe`` となる場合もあります。

この実行による標準出力は次のとおりです。

::

    ######  Standard Intarface Mode STARTS  ######

      Open Standard-Mode Inputfile StdFace.def 

      KEYWORD : l                    | VALUE : 16 
      KEYWORD : lsub                 | VALUE : 4 
      KEYWORD : model                | VALUE : spin 
      KEYWORD : lattice              | VALUE : chain 
      KEYWORD : j                    | VALUE : 1.0 
      KEYWORD : nmptrans             | VALUE : 1 

    #######  Parameter Summary  #######

      @ Lattice Size & Shape

                    L = 16 
                 Lsub = 4         
                    L = 16        
                    W = 1         
               phase0 = 0.00000     ######  DEFAULT VALUE IS USED  ######

      @ Hamiltonian 

                   2S = 1           ######  DEFAULT VALUE IS USED  ######
                    h = 0.00000     ######  DEFAULT VALUE IS USED  ######
                Gamma = 0.00000     ######  DEFAULT VALUE IS USED  ######
                    D = 0.00000     ######  DEFAULT VALUE IS USED  ######
                  J0x = 1.00000   
                  J0y = 1.00000   
                  J0z = 1.00000   

      @ Numerical conditions

                 Lsub = 4         
                 Wsub = 1         
          ioutputmode = 1           ######  DEFAULT VALUE IS USED  ######

    ######  Print Expert input files  ######

        qptransidx.def is written.
             filehead = zvo         ######  DEFAULT VALUE IS USED  ######
             filehead = zqp         ######  DEFAULT VALUE IS USED  ######
          NVMCCalMode = 0           ######  DEFAULT VALUE IS USED  ######
         NLanczosMode = 0           ######  DEFAULT VALUE IS USED  ######
        NDataIdxStart = 1           ######  DEFAULT VALUE IS USED  ######
          NDataQtySmp = 1           ######  DEFAULT VALUE IS USED  ######
          NSPGaussLeg = 8           ######  DEFAULT VALUE IS USED  ######
             NMPTrans = 1         
        NSROptItrStep = 1000        ######  DEFAULT VALUE IS USED  ######
         NSROptItrSmp = 100         ######  DEFAULT VALUE IS USED  ######
           NVMCWarmUp = 10          ######  DEFAULT VALUE IS USED  ######
         NVMCInterval = 1           ######  DEFAULT VALUE IS USED  ######
           NVMCSample = 1000        ######  DEFAULT VALUE IS USED  ######
        NExUpdatePath = 2         
              RndSeed = 123456789   ######  DEFAULT VALUE IS USED  ######
           NSplitSize = 1           ######  DEFAULT VALUE IS USED  ######
               NStore = 0           ######  DEFAULT VALUE IS USED  ######
         DSROptRedCut = 0.00100     ######  DEFAULT VALUE IS USED  ######
         DSROptStaDel = 0.02000     ######  DEFAULT VALUE IS USED  ######
         DSROptStepDt = 0.02000     ######  DEFAULT VALUE IS USED  ######
              NSPStot = 0           ######  DEFAULT VALUE IS USED  ######
          ComplexType = 0           ######  DEFAULT VALUE IS USED  ######
        locspn.def is written.
        trans.def is written.
        interall.def is written.
        jastrowidx.def is written.
        coulombintra.def is written.
        coulombinter.def is written.
        hund.def is written.
        exchange.def is written.
        orbitalidx.def is written.
        gutzwilleridx.def is written.
        namelist.def is written.
        modpara.def is written.
        greenone.def is written.
        greentwo.def is written.

    ######  Input files are generated.  ######

    -----------
    Start: Read *def files.
      Read File namelist.def .
      Read File 'modpara.def' for ModPara.
      Read File 'locspn.def' for LocSpin.
      Read File 'trans.def' for Trans.
      Read File 'coulombintra.def' for CoulombIntra.
      Read File 'coulombinter.def' for CoulombInter.
      Read File 'hund.def' for Hund.
      Read File 'exchange.def' for Exchange.
      Read File 'gutzwilleridx.def' for Gutzwiller.
      Read File 'jastrowidx.def' for Jastrow.
      Read File 'orbitalidx.def' for Orbital.
      Read File 'qptransidx.def' for TransSym.
      Read File 'greenone.def' for OneBodyG.
      Read File 'greentwo.def' for TwoBodyG.
    End  : Read *def files.
    Start: Read parameters from *def files.
    End  : Read parameters from *def files.
    Start: Set memories.
    End  : Set memories.
    Start: Initialize parameters.
    End  : Initialize parameters.
    Start: Initialize variables for quantum projection.
    End  : Initialize variables for quantum projection.
    Start: Optimize VMC parameters.
    End  : Optimize VMC parameters.
    -----------

この実行でははじめにエキスパートモード用の入力ファイルとして、
ハミルトニアンの詳細を記述するファイル

-  ``locspin.def``

-  ``trans.def``

-  ``coulombinter.def``

-  ``coulombintra.def``

-  ``exchange.def``

-  ``hund.def``

-  ``namelist.def``

-  ``modpara.def``

と、変分パラメータを設定するファイル

-  ``gutzwilleridx.def``

-  ``jastrowidx.def``

-  ``orbitalidx.def``

-  ``qptransidx.def``

結果として出力する相関関数の要素を指定するファイル

-  ``greenone.def``

-  ``greentwo.def``

が生成されます。 各ファイルの詳細については :ref:`HowToExpert` をご覧ください。

その後実際に計算が行われ、以下のファイルが情報として ``output/`` ディレクトリに出力されます。

12cm

::

    zvo_SRinfo.dat
    zvo_out_001.dat
    zvo_time_001.dat
    zvo_var_001.dat
    zvo_CalcTimer.dat

なお、 ``zvo_out_001.dat`` には、ビン毎の計算情報として、

.. math:: \langle H \rangle, \langle H^2 \rangle, \frac{\langle H^2 \rangle- \langle H \rangle^2 }{\langle H \rangle^2} \nonumber

が順に出力されますので、収束性の目安として利用することが可能です。
gnuplotを用いる場合には、次のようにして表示することが出来ます( :math:`\langle H \rangle` の場合)。

::

    plot "zvo_out_001.dat" u 1

| 各ファイルの詳細については :ref:`outputfile` をご覧ください。

計算結果出力
^^^^^^^^^^^^

| 計算が正常終了すると、エネルギー、エネルギーの分散、
  変分パラメータおよび計算実行時間を記載したファイルが ``output/``
  ディレクトリに出力されます。
  以下に、このサンプルでの出力ファイルを記載します。

12cm

::

    gutzwiller_opt.dat
    jastrow_opt.dat
    orbital_opt.dat
    zqp_opt.dat
    ClacTimer.dat

各ファイルの詳細については :ref:`outputfile` をご覧ください。

Green関数の計算
^^^^^^^^^^^^^^^

``modpara.def`` ファイル中の ``NVMCCalMode`` を0から1に変更の上、以下のコマンドを実行します。
下記のように 実行時のコマンドライン引数として
``"namelist.dat"`` の後ろに ``"zqp_opt.dat"`` を付け加えることで、
一つ前の計算で最適化された変分パラメータを使用した計算が行われます。

``$ `` ``/vmc.out -e namelist.def output/zqp_opt.dat``

| 計算が終了すると以下のファイルが ``output/``
  ディレクトリに出力されます。

12cm

::

    zvo_cisajs_001.dat
    zvo_cisajscktalt_001.dat

| 
| 各ファイルの詳細については :ref:`outputfile` をご覧ください。

エキスパートユーザー向け
------------------------

mVMCでは、以下の6つに分類される入力ファイルを読み込み、計算実行を行います。

(1) List:
    詳細入力ファイルの種類と名前を指定するファイル

(2) Basic parameters:
    基本的なパラメータを指定するファイル

(3) Set Hamiltonian:
    ハミルトニアンを指定するファイル

(4) Set condition of variational parameters :
    最適化する変分パラメータを指定するファイル

(5) Initial variational parameters:
    変分パラメータの初期値を指定するファイル

(6) Output:
    出力する一体・二体グリーン関数の成分を指定するファイル

上記で分類されるファイルを直接作成・指定することで、より複雑な計算を行うことが可能です。
ファイルの詳細については :ref:`HowToExpert` をご覧ください。

相関関数のフーリエ変換
----------------------

このパッケージには、上で求めた相関関数をフーリエ変換し、プロットするユーティリティーが付属しています。
詳しくは :ref:`fourier` を参照してください。


==> anc/dvmc/doc/jp/userguide_jp.tex <==
%----------------------------------------------------------------
% [Manual]
%
% [Author]
% Takahiro Misawa   
% [manuscript version]
%   (begin to write on 2015.05.12)
%----------------------------------------------------------------
%
%
\documentclass[a4paper,12pt,openany]{../package/mybook}
%
\usepackage{atbegshi}
\ifnum 42146=\euc"A4A2
  \AtBeginShipoutFirst{\special{pdf:tounicode EUC-UCS2}}
\else
  \AtBeginShipoutFirst{\special{pdf:tounicode 90ms-RKSJ-UCS2}}
\fi
\usepackage{amsmath, amsfonts, amsthm, amssymb}
\usepackage[dvipdfmx]{graphicx}
\usepackage{color}
\usepackage{bm}
\usepackage{cite}
\usepackage{float}
\usepackage{enumerate}
\usepackage{ascmac}
\usepackage{url}
\usepackage[dvipdfmx]{hyperref}
\def\vec#1{\boldsymbol #1}
\newcommand{\bR}{\mbox{\boldmath $R$}}
\newcommand{\tcy}[1]{\textcolor{black}{#1}}
\newcommand{\tn}[1]{\textcolor{black}{#1}}
\newcommand{\tm}[1]{\textcolor{black}{#1}}
%\newcommand{\tms}[1]{\textcolor{magenta}{\sout{#1}}}
\newcommand{\tr}[1]{\textcolor{red}{#1}}
\newcommand{\trr}[1]{\textcolor{black}{#1}}
\newcommand{\tmm}[1]{\textcolor{black}{#1}}
\newcommand{\tmmm}[1]{\textcolor{black}{#1}}
%\newcommand{\trs}[1]{\textcolor{red}{\sout{#1}}}
\newcommand{\tb}[1]{\textcolor{black}{#1}}
\newcommand{\tbb}[1]{\textcolor{black}{#1}}%\newcommand{\tbs}[1]{\textcolor{blue}{\sout{#1}}}
\newcommand{\tg}[1]{\textcolor{black}{#1}}
\newcommand{\tgg}[1]{\textcolor{black}{#1}}%\newcommand{\tgs}[1]{\textcolor{green}{\sout{#1}}}
\newcommand{\tgf}[1]{\textcolor{black}{#1}}
\def\vec#1{\boldsymbol #1}
%
\newcommand{\Ha}{\mathcal{H}}
\newcommand{\mh}{\mathsf{h}}
\newcommand{\mA}{\mathsf{A}}
\newcommand{\mB}{\mathsf{B}}
\newcommand{\mC}{\mathsf{C}}
\newcommand{\mS}{\mathsf{S}}
\newcommand{\mU}{\mathsf{U}}
\newcommand{\mX}{\mathsf{X}}
\newcommand{\sP}{\mathcal{P}}
\newcommand{\sL}{\mathcal{L}}
\newcommand{\sO}{\mathcal{O}}
%
\newcommand{\la}{\langle}
\newcommand{\ra}{\rangle}
\newcommand{\ga}{\alpha}
\newcommand{\gb}{\beta}
\newcommand{\gc}{\gamma}
\newcommand{\gs}{\sigma}
\newcommand{\vk}{{\bm{k}}}
\newcommand{\vq}{{\bm{q}}}
%\newcommand{\vr}{{\bm{r}}}
\newcommand{\vR}{{\bm{R}}}
\newcommand{\vQ}{{\bm{Q}}}
\newcommand{\vga}{{\bm{\alpha}}}
\newcommand{\vgc}{{\bm{\gamma}}}
\newcommand{\Ns}{\mbox{N_{\text{s}}}}
\newcommand{\xx}{\mbox{$x^2-y^2$}}
\newcommand{\zz}{\mbox{$z^2$}}
\newcommand{\Ham}{\hat{\mathcal{H}}}
\newcommand{\HPhi}{\hat{\mathcal{H}}\Phi}
\usepackage{ulem}
%
%BINDER STYLE---------------------
%\usepackage[binder]{mythesis}
\usepackage{../package/mythesis}
%---------------------------------
%
%
\bibliographystyle{../bib/elsart-num_mod}
\renewcommand\bibname{References}
%
%---------------------------------
% def and newcommand definition
%
%---------------------------------
%
%
\begin{document}
%================================================================
%  title page
%================================================================
%
\vspace{-3cm}
\mytitlepage{%
汎用多変数変分モンテカルロ mVMC \\
マニュアル ver. 1.0.3%
}
{
  \includegraphics[width=6cm]{../figs/mVMC_logo1.pdf}
}
{%
\today
}
%
%================================================================
%  front page
%================================================================
\frontmatter
%Acknowledgments
%  \input{ackn01_jp.tex}
%Abstract
%  \input{abst01_jp.tex}
%----------------------------------------------------------------
\tableofcontents
\mainmatter
%================================================================
%  main page
%================================================================
  \input{chap01_jp.tex}
  \input{chap02_jp.tex}
  \input{chap03_jp.tex}
  \input{chap04_jp.tex}
  \input{chap05_jp.tex}
  \input{chap06_jp.tex}
  \input{appendix.tex}
%
%\appendix
%  \input{ap01_jp.tex}
%================================================================
%  back page
%================================================================
%\backmatter
%  \input{bib01_jp.tex}
%----------------------------------------------------------------
%
\bibliography{../bib/userguide}


\end{document}


==> anc/dvmc/doc/jp/wannier/contact.rst <==
Contact
=======

このユーティリティについてのご意見, ご質問,
バグ報告等ありましたら下記までお問い合わせください。

河村光晶

::

    mkawamura_at_issp.u-tokyo.ac.jp

``_at_`` を ``@`` に変えてください.



==> anc/dvmc/doc/jp/wannier/format.rst <==
ファイルフォーマット
====================

HPhi/mVMCのスタンダードモードでは以下のファイルを読み込む.
これらのファイルはRESPACKのプログラムを実行したディレクトリで,
HPhi/mVMCに付属のユーティリティー ``respack2wan90.py`` を使うと得られる.

ジオメトリー
------------

ファイル名は ``[CDataFileHeat]_geom.dat``.
このファイルを必要に応じて修正することで取り扱う軌道数を変更できる.

::

   -1.917800 1.917800 6.280100
   1.917800 -1.917800 6.280100
   1.917800 1.917800 -6.280100
   3
   0.000000 -0.000000 -0.000000
   -0.000000 -0.000000 -0.000000
   0.000000 0.000000 0.000000

* 1 - 3行目

  結晶並進ベクトル. デカルト座標系で任意単位.

* 4行目

  mVMC/HPhiで取り入れる, ユニットセルあたりの軌道数.
  ``respack2wan90.py`` によって生成すると, Wannier関数の数と同じになる.
  Wannier関数の数よりも少なくすることも可能であり,
  その場合には先頭からこの数の分だけの軌道を取り入れたモデルが構築される.

* 5行目以降

  各軌道のWannier中心 (フラクショナル座標). Fourier変換ツールで使われる.
  
ホッピング, Coulomb積分, 交換積分
---------------------------------

ファイル名は ``[CDataFileHeat]_hr.dat``, ``[CDataFileHeat]_ur.dat``, ``[CDataFileHeat]_jr.dat``.
Wannier90のホッピング積分の形式に従う.


==> anc/dvmc/doc/jp/wannier/index.rst <==
.. test documentation master file, created by
   sphinx-quickstart on Sat Jan  7 22:10:04 2017.
   You can adapt this file completely to your liking, but it should at least
   contain the root `toctree` directive.

.. _wannier:
   
Wannier関数を用いたダウンフォールディング
=========================================
.. toctree::
   :maxdepth: 3

   overview
   tutorial
   parameter
   format
   contact

.. Indices and tables
.. ==================

.. * :ref:`genindex`
.. * :ref:`modindex`
.. * :ref:`search`



==> anc/dvmc/doc/jp/wannier/overview.rst <==
概要
====

本資料では,
`RESPACK <https://sites.google.com/view/kazuma7k6r>`_ と
mVMC および :math:`{\mathcal H}\Phi` を用いて,
ダウンフォールディングをした格子モデルを計算する機能について説明する.

.. math::

   \begin{aligned}
   {\cal H} &=
   \sum_{i, j, \alpha, \beta, \sigma}
   t_{i \alpha j \beta} c_{i \alpha \sigma}^{\dagger} c_{j \beta \sigma}
   \nonumber \\
   &+ \sum_{i, \alpha}
   U_{i \alpha i \alpha} n_{i \alpha \uparrow} n_{j \alpha \downarrow}
   + \sum_{(i, \alpha) \lt (j, \beta)}
   U_{i \alpha j \beta} n_{i \alpha} n_{j \beta}
   - \sum_{(i, \alpha) \lt (j, \beta)}
   J_{i \alpha j \beta} (n_{i \alpha \uparrow} n_{j \beta \uparrow}
   + n_{i \alpha \downarrow} n_{j \beta \downarrow})
   \nonumber \\
   &+ \sum_{(i, \alpha) \lt (j, \beta)}
   J_{i \alpha j \beta} (
   c_{i \alpha \uparrow}^{\dagger} c_{j \beta \downarrow}^{\dagger}
   c_{i \alpha \downarrow} c_{j \beta \uparrow} +
   c_{j \beta \uparrow}^{\dagger} c_{i \alpha \downarrow}^{\dagger}
   c_{j \beta \downarrow} c_{j \alpha \uparrow} )
   \nonumber \\
   &+ \sum_{(i, \alpha) \lt (j, \beta)}
   J_{i \alpha j \beta} (
   c_{i \alpha \uparrow}^{\dagger} c_{i \alpha \downarrow}^{\dagger}
   c_{j \beta \downarrow} c_{j \beta \uparrow} +
   c_{j \beta \uparrow}^{\dagger} c_{j \beta \downarrow}^{\dagger}
   c_{i \alpha \downarrow} c_{i \alpha \uparrow} )
   \end{aligned}

要件
----

`QuantumESPRESSO <http://www.quantum-espresso.org/>`_
もしくは
`xTAPP <http://xtapp.cp.is.s.u-tokyo.ac.jp/>`_
を用いてKohn-Sham軌道を用いたのちに,
RESPACKでWannier関数, 誘電関数, 有効相互作用を計算し,
それらを用いて構成した格子モデルを
mVMC もしくは :math:`{\mathcal H}\Phi`
で計算する.
したがってそれらのプログラムが使用可能である必要がある.


==> anc/dvmc/doc/jp/wannier/parameter.rst <==
スタンダードモードの入力パラメーター
====================================

以下に入力ファイルの例を示す.

:download:`respack.in <../../../samples/Wannier/Sr2VO4/stan.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/stan.in

Wannier関数を用いたダウンフォールディングに特有のパラメーター設定は次の通りである.
                    
* ``lattice = "wannier90"``

* ``cutoff_t``, ``cutoff_u``, ``cutoff_j``

   **形式 :** 実数

   **デフォルト値 :** ``1.0e-8``

   ホッピング, Coulomb積分, 交換積分に対して,
   これより小さい値を無視する.

*  ``W``, ``L``, ``Height``
*  ``a0W``, ``a0L``, ``a0H``, ``a1W``, ``a1L``, ``a1H``, ``a2W``, ``a2L``, ``a2H``
*  ``Wsub``, ``Lsub``, ``Hsub``
*  ``a0Wsub``, ``a0Lsub``, ``a0Hsub``, ``a1Wsub``, ``a1Lsub``, ``a1Hsub``, ``a2Wsub``, ``a2Lsub``, ``a2Hsub``

   このように3番目の次元が現れる.


==> anc/dvmc/doc/jp/wannier/tutorial.rst <==
.. _tutorialwannier:

チュートリアル
==============

このチュートリアルでは Sr\ :sub:`2`\ VO\ :sub:`4`
を2次元3軌道Hubbardモデルにダウンフォールドして,
それをHPhi/mVMCで計算する.
DFT計算はQuantumESPRESSOで行う.

電荷密度のSCF計算
-----------------

まず, DFTによる電荷密度のSCF計算を行う.

:download:`scf.in <../../../samples/Wannier/Sr2VO4/scf.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/scf.in

擬ポテンシャル (UPF ファイル) は
`The SG15 Optimized Norm-Conserving Vanderbilt (ONCV) pseudopotentials <www.quantum-simulation.org/potentials/sg15_oncv/>`_ のものを使う.

http://www.quantum-simulation.org/potentials/sg15_oncv/sg15_oncv_upf_2015-10-07.tar.gz

QuantumESPRESSO内のプログラム ``pw.x`` を使う.

.. code-block:: bash

   $ pw.x -in scf.in

(Optional) バンド計算と描画
---------------------------

:download:`band.in <../../../samples/Wannier/Sr2VO4/band.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/band.in

ここでも ``pw.x`` を使う.
                    
.. code-block:: bash

   $ pw.x -in band.in

:download:`bands.in <../../../samples/Wannier/Sr2VO4/bands.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/bands.in

QuantumESPRESSOの ``bands.x`` を使う.
                    
.. code-block:: bash

   $ bands.x -in bands.in

出力された ``bands.out.gnu`` をGnuPlotなどで読み込んでバンドを描く.
   
Kohn-Sham軌道の計算
-------------------

:download:`nscf.in <../../../samples/Wannier/Sr2VO4/nscf.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/nscf.in

ここでも ``pw.x`` を使う.
                    
.. code-block:: bash

   $ pw.x -in nscf.in

次にRESPACKに付属のユーティリティー ``qe2respack.sh`` を使う.
引数は ``[prefix].save`` ディレクトリ名.

.. code-block:: bash

   $ qe2respack.sh sr2cuo3.save
                
Wannier関数, 誘電関数, 有効相互作用の計算
-----------------------------------------

:download:`respack.in <../../../samples/Wannier/Sr2VO4/respack.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/respack.in

RESPACKのプログラム ``calc_wannier``, ``calc_chiqw``, ``calc_j3d``,
``calc_w3d`` を使う.                    
                    
.. code-block:: bash

   $ calc_wannier < respack.in
   $ calc_chiqw < respack.in
   $ calc_w3d < respack.in
   $ calc_j3d < respack.in

HPhi/mVMCによるモデル計算
-------------------------

まず, RESPACKによって出力されたホッピング等のファイルを
Wannier90の形式に変換する.
これにはHPhi/mVMCに付属のユーティリティー
respack2wan90.pyを使う.
引数はHPhi/mVMCのスタンダードモードのパラメーター ``CDataFileHead`` と同じにする.
引数を指定しない場合は ``zvo`` (HPhi/mVMCの ``CDataFileHead`` のデフォルト)
が指定されたものとする.

.. code-block:: bash

   $ respack2wan90.py zvo

これで, HPhi/mVMCで実行する準備が出来たので,
スタンダードモードを用いて計算する.   
                    
:download:`respack.in <../../../samples/Wannier/Sr2VO4/stan.in>`

.. literalinclude:: ../../../samples/Wannier/Sr2VO4/stan.in

.. code-block:: bash

   $ vmc.out -s stan.in


==> anc/dvmc/doc/package/mybook.cls <==
%%
%% This is file `mybook.cls' (copy of `book.cls')
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%% This is file `book.cls',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% classes.dtx  (with options: `book')
%% 
%% This is a generated file.
%% 
%% Copyright 1993 1994 1995 1996 1997 1998 1999 2000 2001 2002 2003 2004
%% The LaTeX3 Project and any individual authors listed elsewhere
%% in this file.
%% 
%% This file was generated from file(s) of the LaTeX base system.
%% --------------------------------------------------------------
%% 
%% It may be distributed and/or modified under the
%% conditions of the LaTeX Project Public License, either version 1.3
%% of this license or (at your option) any later version.
%% The latest version of this license is in
%%    http://www.latex-project.org/lppl.txt
%% and version 1.3 or later is part of all distributions of LaTeX
%% version 2003/12/01 or later.
%% 
%% This file has the LPPL maintenance status "maintained".
%% 
%% This file may only be distributed together with a copy of the LaTeX
%% base system. You may however distribute the LaTeX base system without
%% such generated files.
%% 
%% The list of all files belonging to the LaTeX base distribution is
%% given in the file `manifest.txt'. See also `legal.txt' for additional
%% information.
%% 
%% The list of derived (unpacked) files belonging to the distribution
%% and covered by LPPL is defined by the unpacking scripts (with
%% extension .ins) which are part of the distribution.
%% \CharacterTable
%%  {Upper-case    \A\B\C\D\E\F\G\H\I\J\K\L\M\N\O\P\Q\R\S\T\U\V\W\X\Y\Z
%%   Lower-case    \a\b\c\d\e\f\g\h\i\j\k\l\m\n\o\p\q\r\s\t\u\v\w\x\y\z
%%   Digits        \0\1\2\3\4\5\6\7\8\9
%%   Exclamation   \!     Double quote  \"     Hash (number) \#
%%   Dollar        \$     Percent       \%     Ampersand     \&
%%   Acute accent  \'     Left paren    \(     Right paren   \)
%%   Asterisk      \*     Plus          \+     Comma         \,
%%   Minus         \-     Point         \.     Solidus       \/
%%   Colon         \:     Semicolon     \;     Less than     \<
%%   Equals        \=     Greater than  \>     Question mark \?
%%   Commercial at \@     Left bracket  \[     Backslash     \\
%%   Right bracket \]     Circumflex    \^     Underscore    \_
%%   Grave accent  \`     Left brace    \{     Vertical bar  \|
%%   Right brace   \}     Tilde         \~}
\NeedsTeXFormat{LaTeX2e}[1995/12/01]
\ProvidesClass{mybook}
              [2004/02/16 v1.4f
 Standard LaTeX document class]
\newcommand\@ptsize{}
\newif\if@restonecol
\newif\if@titlepage
\@titlepagetrue
\newif\if@openright
\newif\if@mainmatter \@mainmattertrue
\if@compatibility\else
\DeclareOption{a4paper}
   {\setlength\paperheight {297mm}%
    \setlength\paperwidth  {210mm}}
\DeclareOption{a5paper}
   {\setlength\paperheight {210mm}%
    \setlength\paperwidth  {148mm}}
\DeclareOption{b5paper}
   {\setlength\paperheight {250mm}%
    \setlength\paperwidth  {176mm}}
\DeclareOption{letterpaper}
   {\setlength\paperheight {11in}%
    \setlength\paperwidth  {8.5in}}
\DeclareOption{legalpaper}
   {\setlength\paperheight {14in}%
    \setlength\paperwidth  {8.5in}}
\DeclareOption{executivepaper}
   {\setlength\paperheight {10.5in}%
    \setlength\paperwidth  {7.25in}}
\DeclareOption{landscape}
   {\setlength\@tempdima   {\paperheight}%
    \setlength\paperheight {\paperwidth}%
    \setlength\paperwidth  {\@tempdima}}
\fi
\if@compatibility
  \renewcommand\@ptsize{0}
\else
\DeclareOption{10pt}{\renewcommand\@ptsize{0}}
\fi
\DeclareOption{11pt}{\renewcommand\@ptsize{1}}
\DeclareOption{12pt}{\renewcommand\@ptsize{2}}
\if@compatibility\else
\DeclareOption{oneside}{\@twosidefalse \@mparswitchfalse}
\fi
\DeclareOption{twoside}{\@twosidetrue  \@mparswitchtrue}
\DeclareOption{draft}{\setlength\overfullrule{5pt}}
\if@compatibility\else
\DeclareOption{final}{\setlength\overfullrule{0pt}}
\fi
\DeclareOption{titlepage}{\@titlepagetrue}
\if@compatibility\else
\DeclareOption{notitlepage}{\@titlepagefalse}
\fi
\if@compatibility
\@openrighttrue
\else
\DeclareOption{openright}{\@openrighttrue}
\DeclareOption{openany}{\@openrightfalse}
\fi
\if@compatibility\else
\DeclareOption{onecolumn}{\@twocolumnfalse}
\fi
\DeclareOption{twocolumn}{\@twocolumntrue}
\DeclareOption{leqno}{\input{leqno.clo}}
\DeclareOption{fleqn}{\input{fleqn.clo}}
\DeclareOption{openbib}{%
  \AtEndOfPackage{%
   \renewcommand\@openbib@code{%
      \advance\leftmargin\bibindent
      \itemindent -\bibindent
      \listparindent \itemindent
      \parsep \z@
      }%
   \renewcommand\newblock{\par}}%
}
\ExecuteOptions{letterpaper,10pt,twoside,onecolumn,final,openright}
\ProcessOptions
\input{bk1\@ptsize.clo}
\setlength\lineskip{1\p@}
\setlength\normallineskip{1\p@}
\renewcommand\baselinestretch{}
\setlength\parskip{0\p@ \@plus \p@}
\@lowpenalty   51
\@medpenalty  151
\@highpenalty 301
\setcounter{topnumber}{2}
\renewcommand\topfraction{.7}
\setcounter{bottomnumber}{1}
\renewcommand\bottomfraction{.3}
\setcounter{totalnumber}{3}
\renewcommand\textfraction{.2}
\renewcommand\floatpagefraction{.5}
\setcounter{dbltopnumber}{2}
\renewcommand\dbltopfraction{.7}
\renewcommand\dblfloatpagefraction{.5}
\if@twoside
  \def\ps@headings{%
      \let\@oddfoot\@empty\let\@evenfoot\@empty
      \def\@evenhead{\thepage\hfil\slshape\leftmark}%
      \def\@oddhead{{\slshape\rightmark}\hfil\thepage}%
      \let\@mkboth\markboth
    \def\chaptermark##1{%
      \markboth {\MakeUppercase{%
        \ifnum \c@secnumdepth >\m@ne
          \if@mainmatter
            \@chapapp\ \thechapter. \ %
          \fi
        \fi
        ##1}}{}}%
    \def\sectionmark##1{%
      \markright {\MakeUppercase{%
        \ifnum \c@secnumdepth >\z@
          \thesection. \ %
        \fi
        ##1}}}}
\else
  \def\ps@headings{%
    \let\@oddfoot\@empty
    \def\@oddhead{{\slshape\rightmark}\hfil\thepage}%
    \let\@mkboth\markboth
    \def\chaptermark##1{%
      \markright {\MakeUppercase{%
        \ifnum \c@secnumdepth >\m@ne
          \if@mainmatter
            \@chapapp\ \thechapter. \ %
          \fi
        \fi
        ##1}}}}
\fi
\def\ps@myheadings{%
    \let\@oddfoot\@empty\let\@evenfoot\@empty
    \def\@evenhead{\thepage\hfil\slshape\leftmark}%
    \def\@oddhead{{\slshape\rightmark}\hfil\thepage}%
    \let\@mkboth\@gobbletwo
    \let\chaptermark\@gobble
    \let\sectionmark\@gobble
    }
  \if@titlepage
  \newcommand\maketitle{\begin{titlepage}%
  \let\footnotesize\small
  \let\footnoterule\relax
  \let \footnote \thanks
  \null\vfil
  \vskip 60\p@
  \begin{center}%
    {\LARGE \@title \par}%
    \vskip 3em%
    {\large
     \lineskip .75em%
      \begin{tabular}[t]{c}%
        \@author
      \end{tabular}\par}%
      \vskip 1.5em%
    {\large \@date \par}%       % Set date in \large size.
  \end{center}\par
  \@thanks
  \vfil\null
  \end{titlepage}%
  \setcounter{footnote}{0}%
  \global\let\thanks\relax
  \global\let\maketitle\relax
  \global\let\@thanks\@empty
  \global\let\@author\@empty
  \global\let\@date\@empty
  \global\let\@title\@empty
  \global\let\title\relax
  \global\let\author\relax
  \global\let\date\relax
  \global\let\and\relax
}
\else
\newcommand\maketitle{\par
  \begingroup
    \renewcommand\thefootnote{\@fnsymbol\c@footnote}%
    \def\@makefnmark{\rlap{\@textsuperscript{\normalfont\@thefnmark}}}%
    \long\def\@makefntext##1{\parindent 1em\noindent
            \hb@xt@1.8em{%
                \hss\@textsuperscript{\normalfont\@thefnmark}}##1}%
    \if@twocolumn
      \ifnum \col@number=\@ne
        \@maketitle
      \else
        \twocolumn[\@maketitle]%
      \fi
    \else
      \newpage
      \global\@topnum\z@   % Prevents figures from going at top of page.
      \@maketitle
    \fi
    \thispagestyle{plain}\@thanks
  \endgroup
  \setcounter{footnote}{0}%
  \global\let\thanks\relax
  \global\let\maketitle\relax
  \global\let\@maketitle\relax
  \global\let\@thanks\@empty
  \global\let\@author\@empty
  \global\let\@date\@empty
  \global\let\@title\@empty
  \global\let\title\relax
  \global\let\author\relax
  \global\let\date\relax
  \global\let\and\relax
}
\def\@maketitle{%
  \newpage
  \null
  \vskip 2em%
  \begin{center}%
  \let \footnote \thanks
    {\LARGE \@title \par}%
    \vskip 1.5em%
    {\large
      \lineskip .5em%
      \begin{tabular}[t]{c}%
        \@author
      \end{tabular}\par}%
    \vskip 1em%
    {\large \@date}%
  \end{center}%
  \par
  \vskip 1.5em}
\fi
\newcommand*\chaptermark[1]{}
\setcounter{secnumdepth}{2}
\newcounter {part}
\newcounter {chapter}
\newcounter {section}[chapter]
\newcounter {subsection}[section]
\newcounter {subsubsection}[subsection]
\newcounter {paragraph}[subsubsection]
\newcounter {subparagraph}[paragraph]
\renewcommand \thepart {\@Roman\c@part}
\renewcommand \thechapter {\@arabic\c@chapter}
\renewcommand \thesection {\thechapter.\@arabic\c@section}
\renewcommand\thesubsection   {\thesection.\@arabic\c@subsection}
\renewcommand\thesubsubsection{\thesubsection .\@arabic\c@subsubsection}
\renewcommand\theparagraph    {\thesubsubsection.\@arabic\c@paragraph}
\renewcommand\thesubparagraph {\theparagraph.\@arabic\c@subparagraph}
\newcommand\@chapapp{\chaptername}
\newcommand\frontmatter{%
    \cleardoublepage
  \@mainmatterfalse
  \pagenumbering{roman}}
\newcommand\mainmatter{%
    \cleardoublepage
  \@mainmattertrue
  \pagenumbering{arabic}}
\newcommand\backmatter{%
  \if@openright
    \cleardoublepage
  \else
    \clearpage
  \fi
  \@mainmatterfalse}
\newcommand\part{%
  \if@openright
    \cleardoublepage
  \else
    \clearpage
  \fi
  \thispagestyle{plain}%
  \if@twocolumn
    \onecolumn
    \@tempswatrue
  \else
    \@tempswafalse
  \fi
  \null\vfil
  \secdef\@part\@spart}

\def\@part[#1]#2{%
    \ifnum \c@secnumdepth >-2\relax
      \refstepcounter{part}%
      \addcontentsline{toc}{part}{\thepart\hspace{1em}#1}%
    \else
      \addcontentsline{toc}{part}{#1}%
    \fi
    \markboth{}{}%
    {\centering
     \interlinepenalty \@M
     \normalfont
     \ifnum \c@secnumdepth >-2\relax
       \huge\bfseries \partname\nobreakspace\thepart
       \par
       \vskip 20\p@
     \fi
     \Huge \bfseries #2\par}%
    \@endpart}
\def\@spart#1{%
    {\centering
     \interlinepenalty \@M
     \normalfont
     \Huge \bfseries #1\par}%
    \@endpart}
\def\@endpart{\vfil\newpage
              \if@twoside
               \if@openright
                \null
                \thispagestyle{empty}%
                \newpage
               \fi
              \fi
              \if@tempswa
                \twocolumn
              \fi}
\newcommand\chapter{\if@openright\cleardoublepage\else\clearpage\fi
                    \thispagestyle{plain}%
                    \global\@topnum\z@
                    \@afterindentfalse
                    \secdef\@chapter\@schapter}
\def\@chapter[#1]#2{\ifnum \c@secnumdepth >\m@ne
                       \if@mainmatter
                         \refstepcounter{chapter}%
                         \typeout{\@chapapp\space\thechapter.}%
                         \addcontentsline{toc}{chapter}%
                                   {\protect\numberline{\thechapter}#1}%
                       \else
                         \addcontentsline{toc}{chapter}{#1}%
                       \fi
                    \else
                      \addcontentsline{toc}{chapter}{#1}%
                    \fi
                    \chaptermark{#1}%
                    \addtocontents{lof}{\protect\addvspace{10\p@}}%
                    \addtocontents{lot}{\protect\addvspace{10\p@}}%
                    \if@twocolumn
                      \@topnewpage[\@makechapterhead{#2}]%
                    \else
                      \@makechapterhead{#2}%
                      \@afterheading
                    \fi}
\def\@makechapterhead#1{%
  \vspace*{50\p@}%
  {\parindent \z@ \raggedright \normalfont
    \ifnum \c@secnumdepth >\m@ne
      \if@mainmatter
        \huge\bfseries \@chapapp\space \thechapter
        \par\nobreak
        \vskip 20\p@
      \fi
    \fi
    \interlinepenalty\@M
    \Huge \bfseries #1\par\nobreak
    \vskip 40\p@
  }}
\def\@schapter#1{\if@twocolumn
                   \@topnewpage[\@makeschapterhead{#1}]%
                 \else
                   \@makeschapterhead{#1}%
                   \@afterheading
                 \fi}
\def\@makeschapterhead#1{%
  \vspace*{50\p@}%
  {\parindent \z@ \raggedright
    \normalfont
    \interlinepenalty\@M
    \Huge \bfseries  #1\par\nobreak
    \vskip 40\p@
  }}
\newcommand\section{\@startsection {section}{1}{\z@}%
                                   {-3.5ex \@plus -1ex \@minus -.2ex}%
                                   {2.3ex \@plus.2ex}%
                                   {\normalfont\Large\bfseries}}
\newcommand\subsection{\@startsection{subsection}{2}{\z@}%
                                     {-3.25ex\@plus -1ex \@minus -.2ex}%
                                     {1.5ex \@plus .2ex}%
                                     {\normalfont\large\bfseries}}
\newcommand\subsubsection{\@startsection{subsubsection}{3}{\z@}%
                                     {-3.25ex\@plus -1ex \@minus -.2ex}%
                                     {1.5ex \@plus .2ex}%
                                     {\normalfont\normalsize\bfseries}}
\newcommand\paragraph{\@startsection{paragraph}{4}{\z@}%
                                    {3.25ex \@plus1ex \@minus.2ex}%
                                    {-1em}%
                                    {\normalfont\normalsize\bfseries}}
\newcommand\subparagraph{\@startsection{subparagraph}{5}{\parindent}%
                                       {3.25ex \@plus1ex \@minus .2ex}%
                                       {-1em}%
                                      {\normalfont\normalsize\bfseries}}
\if@twocolumn
  \setlength\leftmargini  {2em}
\else
  \setlength\leftmargini  {2.5em}
\fi
\leftmargin  \leftmargini
\setlength\leftmarginii  {2.2em}
\setlength\leftmarginiii {1.87em}
\setlength\leftmarginiv  {1.7em}
\if@twocolumn
  \setlength\leftmarginv  {.5em}
  \setlength\leftmarginvi {.5em}
\else
  \setlength\leftmarginv  {1em}
  \setlength\leftmarginvi {1em}
\fi
\setlength  \labelsep  {.5em}
\setlength  \labelwidth{\leftmargini}
\addtolength\labelwidth{-\labelsep}
\@beginparpenalty -\@lowpenalty
\@endparpenalty   -\@lowpenalty
\@itempenalty     -\@lowpenalty
\renewcommand\theenumi{\@arabic\c@enumi}
\renewcommand\theenumii{\@alph\c@enumii}
\renewcommand\theenumiii{\@roman\c@enumiii}
\renewcommand\theenumiv{\@Alph\c@enumiv}
\newcommand\labelenumi{\theenumi.}
\newcommand\labelenumii{(\theenumii)}
\newcommand\labelenumiii{\theenumiii.}
\newcommand\labelenumiv{\theenumiv.}
\renewcommand\p@enumii{\theenumi}
\renewcommand\p@enumiii{\theenumi(\theenumii)}
\renewcommand\p@enumiv{\p@enumiii\theenumiii}
\newcommand\labelitemi{\textbullet}
\newcommand\labelitemii{\normalfont\bfseries \textendash}
\newcommand\labelitemiii{\textasteriskcentered}
\newcommand\labelitemiv{\textperiodcentered}
\newenvironment{description}
               {\list{}{\labelwidth\z@ \itemindent-\leftmargin
                        \let\makelabel\descriptionlabel}}
               {\endlist}
\newcommand*\descriptionlabel[1]{\hspace\labelsep
                                \normalfont\bfseries #1}
\newenvironment{verse}
               {\let\\\@centercr
                \list{}{\itemsep      \z@
                        \itemindent   -1.5em%
                        \listparindent\itemindent
                        \rightmargin  \leftmargin
                        \advance\leftmargin 1.5em}%
                \item\relax}
               {\endlist}
\newenvironment{quotation}
               {\list{}{\listparindent 1.5em%
                        \itemindent    \listparindent
                        \rightmargin   \leftmargin
                        \parsep        \z@ \@plus\p@}%
                \item\relax}
               {\endlist}
\newenvironment{quote}
               {\list{}{\rightmargin\leftmargin}%
                \item\relax}
               {\endlist}
\if@compatibility
\newenvironment{titlepage}
    {%
      \cleardoublepage
      \if@twocolumn
        \@restonecoltrue\onecolumn
      \else
        \@restonecolfalse\newpage
      \fi
      \thispagestyle{empty}%
      \setcounter{page}\z@
    }%
    {\if@restonecol\twocolumn \else \newpage \fi
    }
\else
\newenvironment{titlepage}
    {%
      \cleardoublepage
      \if@twocolumn
        \@restonecoltrue\onecolumn
      \else
        \@restonecolfalse\newpage
      \fi
      \thispagestyle{empty}%
      \setcounter{page}\@ne
    }%
    {\if@restonecol\twocolumn \else \newpage \fi
     \if@twoside\else
        \setcounter{page}\@ne
     \fi
    }
\fi
\newcommand\appendix{\par
  \setcounter{chapter}{0}%
  \setcounter{section}{0}%
  \gdef\@chapapp{\appendixname}%
  \gdef\thechapter{\@Alph\c@chapter}}
\setlength\arraycolsep{5\p@}
\setlength\tabcolsep{6\p@}
\setlength\arrayrulewidth{.4\p@}
\setlength\doublerulesep{2\p@}
\setlength\tabbingsep{\labelsep}
\skip\@mpfootins = \skip\footins
\setlength\fboxsep{3\p@}
\setlength\fboxrule{.4\p@}
\@addtoreset {equation}{chapter}
\renewcommand\theequation
  {\ifnum \c@chapter>\z@ \thechapter.\fi \@arabic\c@equation}
\newcounter{figure}[chapter]
\renewcommand \thefigure
     {\ifnum \c@chapter>\z@ \thechapter.\fi \@arabic\c@figure}
\def\fps@figure{tbp}
\def\ftype@figure{1}
\def\ext@figure{lof}
\def\fnum@figure{\figurename\nobreakspace\thefigure}
\newenvironment{figure}
               {\@float{figure}}
               {\end@float}
\newenvironment{figure*}
               {\@dblfloat{figure}}
               {\end@dblfloat}
\newcounter{table}[chapter]
\renewcommand \thetable
     {\ifnum \c@chapter>\z@ \thechapter.\fi \@arabic\c@table}
\def\fps@table{tbp}
\def\ftype@table{2}
\def\ext@table{lot}
\def\fnum@table{\tablename\nobreakspace\thetable}
\newenvironment{table}
               {\@float{table}}
               {\end@float}
\newenvironment{table*}
               {\@dblfloat{table}}
               {\end@dblfloat}
\newlength\abovecaptionskip
\newlength\belowcaptionskip
\setlength\abovecaptionskip{10\p@}
\setlength\belowcaptionskip{0\p@}
\long\def\@makecaption#1#2{%
  \vskip\abovecaptionskip
  \sbox\@tempboxa{#1: #2}%
  \ifdim \wd\@tempboxa >\hsize
    #1: #2\par
  \else
    \global \@minipagefalse
    \hb@xt@\hsize{\hfil\box\@tempboxa\hfil}%
  \fi
  \vskip\belowcaptionskip}
\DeclareOldFontCommand{\rm}{\normalfont\rmfamily}{\mathrm}
\DeclareOldFontCommand{\sf}{\normalfont\sffamily}{\mathsf}
\DeclareOldFontCommand{\tt}{\normalfont\ttfamily}{\mathtt}
\DeclareOldFontCommand{\bf}{\normalfont\bfseries}{\mathbf}
\DeclareOldFontCommand{\it}{\normalfont\itshape}{\mathit}
\DeclareOldFontCommand{\sl}{\normalfont\slshape}{\@nomath\sl}
\DeclareOldFontCommand{\sc}{\normalfont\scshape}{\@nomath\sc}
\DeclareRobustCommand*\cal{\@fontswitch\relax\mathcal}
\DeclareRobustCommand*\mit{\@fontswitch\relax\mathnormal}
\newcommand\@pnumwidth{1.55em}
\newcommand\@tocrmarg{2.55em}
\newcommand\@dotsep{4.5}
\setcounter{tocdepth}{2}
\newcommand\tableofcontents{%
    \if@twocolumn
      \@restonecoltrue\onecolumn
    \else
      \@restonecolfalse
    \fi
    \chapter*{\contentsname
        \@mkboth{%
           \MakeUppercase\contentsname}{\MakeUppercase\contentsname}}%
    \@starttoc{toc}%
    \if@restonecol\twocolumn\fi
    }
\newcommand*\l@part[2]{%
  \ifnum \c@tocdepth >-2\relax
    \addpenalty{-\@highpenalty}%
    \addvspace{2.25em \@plus\p@}%
    \setlength\@tempdima{3em}%
    \begingroup
      \parindent \z@ \rightskip \@pnumwidth
      \parfillskip -\@pnumwidth
      {\leavevmode
       \large \bfseries #1\hfil \hb@xt@\@pnumwidth{\hss #2}}\par
       \nobreak
         \global\@nobreaktrue
         \everypar{\global\@nobreakfalse\everypar{}}%
    \endgroup
  \fi}
\newcommand*\l@chapter[2]{%
  \ifnum \c@tocdepth >\m@ne
    \addpenalty{-\@highpenalty}%
    \vskip 1.0em \@plus\p@
    \setlength\@tempdima{1.5em}%
    \begingroup
      \parindent \z@ \rightskip \@pnumwidth
      \parfillskip -\@pnumwidth
      \leavevmode \bfseries
      \advance\leftskip\@tempdima
      \hskip -\leftskip
      #1\nobreak\hfil \nobreak\hb@xt@\@pnumwidth{\hss #2}\par
      \penalty\@highpenalty
    \endgroup
  \fi}
\newcommand*\l@section{\@dottedtocline{1}{1.5em}{2.3em}}
\newcommand*\l@subsection{\@dottedtocline{2}{3.8em}{3.2em}}
\newcommand*\l@subsubsection{\@dottedtocline{3}{7.0em}{4.1em}}
\newcommand*\l@paragraph{\@dottedtocline{4}{10em}{5em}}
\newcommand*\l@subparagraph{\@dottedtocline{5}{12em}{6em}}
\newcommand\listoffigures{%
    \if@twocolumn
      \@restonecoltrue\onecolumn
    \else
      \@restonecolfalse
    \fi
    \chapter*{\listfigurename}%
      \@mkboth{\MakeUppercase\listfigurename}%
              {\MakeUppercase\listfigurename}%
    \@starttoc{lof}%
    \if@restonecol\twocolumn\fi
    }
\newcommand*\l@figure{\@dottedtocline{1}{1.5em}{2.3em}}
\newcommand\listoftables{%
    \if@twocolumn
      \@restonecoltrue\onecolumn
    \else
      \@restonecolfalse
    \fi
    \chapter*{\listtablename}%
      \@mkboth{%
          \MakeUppercase\listtablename}%
         {\MakeUppercase\listtablename}%
    \@starttoc{lot}%
    \if@restonecol\twocolumn\fi
    }
\let\l@table\l@figure
\newdimen\bibindent
\setlength\bibindent{1.5em}
\newenvironment{thebibliography}[1]
     {\chapter*{\bibname}%
      \@mkboth{\MakeUppercase\bibname}{\MakeUppercase\bibname}%
      \list{\@biblabel{\@arabic\c@enumiv}}%
           {\settowidth\labelwidth{\@biblabel{#1}}%
            \leftmargin\labelwidth
            \advance\leftmargin\labelsep
            \@openbib@code
            \usecounter{enumiv}%
            \let\p@enumiv\@empty
            \renewcommand\theenumiv{\@arabic\c@enumiv}}%
      \sloppy
      \clubpenalty4000
      \@clubpenalty \clubpenalty
      \widowpenalty4000%
      \sfcode`\.\@m}
     {\def\@noitemerr
       {\@latex@warning{Empty `thebibliography' environment}}%
      \endlist}
\newcommand\newblock{\hskip .11em\@plus.33em\@minus.07em}
\let\@openbib@code\@empty
\newenvironment{theindex}
               {\if@twocolumn
                  \@restonecolfalse
                \else
                  \@restonecoltrue
                \fi
                \twocolumn[\@makeschapterhead{\indexname}]%
                \@mkboth{\MakeUppercase\indexname}%
                        {\MakeUppercase\indexname}%
                \thispagestyle{plain}\parindent\z@
                \parskip\z@ \@plus .3\p@\relax
                \columnseprule \z@
                \columnsep 35\p@
                \let\item\@idxitem}
               {\if@restonecol\onecolumn\else\clearpage\fi}
\newcommand\@idxitem{\par\hangindent 40\p@}
\newcommand\subitem{\@idxitem \hspace*{20\p@}}
\newcommand\subsubitem{\@idxitem \hspace*{30\p@}}
\newcommand\indexspace{\par \vskip 10\p@ \@plus5\p@ \@minus3\p@\relax}
\renewcommand\footnoterule{%
  \kern-3\p@
  \hrule\@width.4\columnwidth
  \kern2.6\p@}
\@addtoreset{footnote}{chapter}
\newcommand\@makefntext[1]{%
    \parindent 1em%
    \noindent
    \hb@xt@1.8em{\hss\@makefnmark}#1}
\newcommand\contentsname{Contents}
\newcommand\listfigurename{List of Figures}
\newcommand\listtablename{List of Tables}
\newcommand\bibname{Bibliography}
\newcommand\indexname{Index}
\newcommand\figurename{Figure}
\newcommand\tablename{Table}
\newcommand\partname{Part}
\newcommand\chaptername{Chapter}
\newcommand\appendixname{Appendix}
\def\today{\ifcase\month\or
  January\or February\or March\or April\or May\or June\or
  July\or August\or September\or October\or November\or December\fi
  \space\number\day, \number\year}
\setlength\columnsep{10\p@}
\setlength\columnseprule{0\p@}
\pagestyle{headings}
\pagenumbering{arabic}
\if@twoside
\else
  \raggedbottom
\fi
\if@twocolumn
  \twocolumn
  \sloppy
  \flushbottom
\else
  \onecolumn
\fi
\endinput
%%
%% End of file `book.cls'.


==> anc/dvmc/doc/package/mythesis.sty <==
%
%====Thesis style file (IMADA Lab.)==================
%      Daisuke TAHARA
%    ver. 1.0 (2006.12.22)
%    ver. 1.1 (2006.12.24)
%    ver. 1.2 (2007.10.13)
%    ver. 1.3 (2007.12.17)
%----------------------------------------------------
%
\ProvidesPackage{mythesis}[2007/10/13 package wrapper for mythesis mythesis.tex]
%
%----------------------------------------------------------------
%  for binder print option [binder]
%----------------------------------------------------------------
\newif\if@binder \@binderfalse
\DeclareOption{binder}{\@bindertrue}
\ProcessOptions\relax
\if@binder
  \setlength{\oddsidemargin}{1.5cm}%
  \setlength{\evensidemargin}{-0.5cm}%
\else
  \setlength{\oddsidemargin}{0.5cm}%
  \setlength{\evensidemargin}{0.5cm}%
\fi
%------------------------------------------
\setlength{\textwidth}{15cm}
\setlength{\textheight}{23cm}
\setlength{\topmargin}{-0.5cm}
\setlength{\headheight}{0.5cm}
\setlength{\headsep}{1cm}
%----------------------------------------------------------------
%  chapter layout
%----------------------------------------------------------------
\def\@makechapterhead#1{%
  \vspace*{5\p@}
  {\centering\normalfont%\bfseries
    \ifnum \c@secnumdepth >\m@ne
      \if@mainmatter
        \scalebox{3}{\thechapter}
        \par\nobreak
        \vskip 10\p@ 
      \fi
    \fi
    \interlinepenalty\@M
    \parbox{0.75\textwidth}{\centering\LARGE#1}
        \par\nobreak
        \vskip 5\p@ 
    \hfil\hrule width \columnwidth\hfil
    \vskip 20\p@}%
}
\renewcommand\chaptername{}
%----------------------------------------------------------------
%  header layout
%----------------------------------------------------------------
  \def\chaptermark#1{\markboth{\thechapter \ \ #1}{}}%
  \def\sectionmark#1{\markright{\thesection \ \ #1}}%
%
  \def\@evenhead{\thepage\hfil{\footnotesize\leftmark}\hfil}%
  \def\@oddhead{\hfil{\footnotesize\rightmark}\hfil\thepage}%
%----------------------------------------------------------------
%  copied from indentfirst.sty
%----------------------------------------------------------------
  \let\@afterindentfalse\@afterindenttrue%
  \@afterindenttrue%
%
%
%----------------------------------------------------------------
%  footnote simbol style
%----------------------------------------------------------------
  \def\thefootnote{\ifnum\c@footnote>\z@\leavevmode\lower.5ex\hbox{*}\@arabic\c@footnote\fi}
%----------------------------------------------------------------
%  over/under bracket
%----------------------------------------------------------------
\def\overbracket#1{\mathop{\vbox{\m@th\ialign{##\crcr\noalign{\kern1\p@}%
      \downbracketfill\crcr\noalign{\kern2\p@\nointerlineskip}%
      $\hfil\displaystyle{#1}\hfil$\crcr}}}\limits}
\def\underbracket#1{\mathop{\vtop{\m@th\ialign{##\crcr%
   $\hfil\displaystyle{#1}\hfil$\crcr%
   \noalign{\kern2\p@\nointerlineskip}%
   \upbracketfill\crcr\noalign{\kern1\p@}}}}\limits}
\newlength\@braw
\newlength\@brad
\def\downbracketfill{$\m@th%
  \@braw0.06em%
  \@brad0.3em%
  \vrule\@height\@braw\@depth\@brad\@width\@braw%
  \leaders\vrule \@height\@braw \@depth\z@\hfill%
  \vrule\@height\@braw\@depth\@brad\@width\@braw%
$}
\def\upbracketfill{$\m@th%
  \@braw0.06em%
  \@brad0.3em%
  \vrule\@height\@brad\@depth\@braw\@width\@braw%
  \leaders\vrule \@height\z@ \@depth\@braw\hfill%
  \vrule\@height\@brad\@depth\@braw\@width\@braw%
$}%
%
%
%----------------------------------------------------------------
%  title page
%----------------------------------------------------------------
\def\mytitlepage#1#2#3#4#5{%
  \begin{titlepage}%
    \vspace*{3cm}%
    \begin{center}%
      {\Large #1}\\[+1.5cm]%
      {\Large \bfseries \parbox{14cm}{\centering%
      %title-------------------------------------
      #2%
      %------------------------------------------
      }}\\[+7cm]%
      {\Large%
      %author------------------------------------
      #3%
      %------------------------------------------
      }\\[+1.0cm]%
      {\large\itshape\parbox{14cm}{\centering%
      %affiliation-------------------------------
      #4%
      %------------------------------------------
      }}\\[+2.0cm]%
      {\large% \sffamily%
      %date--------------------------------------
      #5%
      %------------------------------------------
      }%
    \end{center}%
  \end{titlepage}%
}
%
%
%----------------------------------------------------------------
%  table of contents page
%----------------------------------------------------------------
\renewcommand{\tableofcontents}{%
  \chapter*{\contentsname
    \@mkboth{\contentsname}{\contentsname}%
  }\@starttoc{toc}%
}
%
%
%
\endinput


==> anc/dvmc/doc/userguide.html <==
<html>
  <head>
    <meta http-equiv="Content-Type"
          content="text/html; charset=utf-8">
    <meta http-equiv="X-UA-Compatible" CONTENT="IE=EmulateIE7" />
    <title>mVMC manual</title>
    <meta name="description" content="mVMC_manual">
  </head>
  <body>

    <h1><p>mVMC manuals</p></h1>
    <ul>
      <li><h2>
          English manual (
        <a href="./en/_build/html/index.html" target="_blank">HTML</a>/
        <a href="./en/_build/latex/fourier.pdf" target="_blank">PDF</a>)
      </h2></li>
      <li><h2>
          Japanese manual (
        <a href="./jp/_build/html/index.html" target="_blank">HTML</a>/
        <a href="./jp/_build/latex/fourier.pdf" target="_blank">PDF</a>)
      </h2></li>
    </ul>

  </body>
</html>


==> anc/dvmc/mVMCconfig.sh <==
#!/bin/bash
echo ""
echo "####################  NOTICE  ########################"
echo " mVMCconfig.sh will be removed in the future release,"
echo " and we will support only CMake."
echo "######################################################"
echo ""
if [ -z ${1} ] || [ ${1} = "help" ]; then
    echo ""
    echo "Usage:"
    echo "./config.sh system_name"
    echo " system_name should be chosen from below:"
    echo "         sekirei : ISSP system-B"
    echo "         fujitsu : Fujitsu K computer & FX10"
    echo "   intel-openmpi : Intel Compiler + OpenMPI"
    echo "     intel-mpich : Intel Compiler + MPICH2"
    echo "  intel-intelmpi : Intel Compiler + IntelMPI"
    echo "     gcc-openmpi : GCC + OpenMPI"
    echo "   gcc-mpich-mkl : GCC + MPICH + MKL"
#    echo "        kashiwa : Remain for compatibility"
#    echo "        jupiter : Remain for compatibility"
#    echo "            sol : Remain for compatibility"
#    echo "          reims : Remain for compatibility"
    echo ""
else
    if [ ${1} = "sekirei" ]; then
        cat > src/make.sys <<EOF
CC = mpicc
F90 = mpif90
CFLAGS = -O3 -xHost -qopenmp -no-prec-div -Wno-unknown-pragmas
FFLAGS = -O3 -xHost -qopenmp -implicitnone
LIBS = -qopenmp -L \$(MKLROOT)/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core -lmkl_blacs_sgimpt_lp64 -lpthread -lm
SFMTFLAGS = -no-ansi-alias -DHAVE_SSE2
EOF
    elif [ ${1} = "kashiwa" ]; then
        cat > src/make.sys <<EOF
CC = mpicc
F90 = mpif90
CFLAGS = -O3 -xHost -openmp -no-prec-div -Wno-unknown-pragmas
FFLAGS = -O3 -xHost -openmp -implicitnone
LIBS = -openmp -L \$(MKLROOT)/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core -lmkl_blacs_sgimpt_lp64 -lpthread -lm -openmp
SFMTFLAGS = -no-ansi-alias -DHAVE_SSE2
EOF
    elif [ ${1} = "fujitsu" ]; then
        cat > src/make.sys <<EOF
CC = mpifccpx
F90 = mpifrtpx
CFLAGS = -Kfast,parallel,ocl,openmp
FFLAGS = -Kfast,parallel,ocl,openmp,auto -AT -Cpp -D FUJITSU
LIBS = -Kfast,parallel,ocl,openmp -SCALAPACK -SSL2BLAMP
SFMTFLAGS = -Kfast,ocl,nomemalias
EOF
    elif [ ${1} = "intel-openmpi" ]; then
        cat > src/make.sys <<EOF
CC = mpicc
F90 = mpif90
CFLAGS = -O3 -xHost -qopenmp -no-prec-div -Wno-unknown-pragmas -I \${MKLROOT}/include
FFLAGS = -O3 -xHost -qopenmp -implicitnone
LIBS = -qopenmp -L \${MKLROOT}/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 -lmkl_core -lmkl_intel_thread -lmkl_blacs_openmpi_lp64 -lpthread -lm -ldl
SFMTFLAGS = -no-ansi-alias -DHAVE_SSE2
EOF
    elif [ ${1} = "sol" ]; then
        cat > src/make.sys <<EOF
CC = mpicc
F90 = mpif90
CFLAGS = -O3 -xHost -openmp -no-prec-div -Wno-unknown-pragmas
FFLAGS = -O3 -xHost -openmp -implicitnone
LIBS = -openmp -L \$(MKLROOT)/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core -lmkl_blacs_openmpi_lp64 -lpthread -lm -openmp
SFMTFLAGS = -no-ansi-alias -DHAVE_SSE2
EOF
    elif [ ${1} = "intel-mpich" ]; then
        cat > src/make.sys <<EOF
CC = mpicc
F90 = mpif90
CFLAGS = -O3 -xHost -qopenmp -no-prec-div -Wno-unknown-pragmas -I \${MKLROOT}/include
FFLAGS = -O3 -xHost -qopenmp -implicitnone
LIBS = -qopenmp -L \${MKLROOT}/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 -lmkl_core -lmkl_intel_thread -lmkl_blacs_intelmpi_lp64 -lpthread -lm -ldl
SFMTFLAGS = -no-ansi-alias -DHAVE_SSE2
EOF
    elif [ ${1} = "reims" ]; then
        cat > src/make.sys <<EOF
CC = mpicc
F90 = mpif90
CFLAGS = -O3 -xHost -openmp -no-prec-div -Wno-unknown-pragmas
FFLAGS = -O3 -xHost -openmp -implicitnone
LIBS = -openmp -L \$(MKLROOT)/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core -lmkl_blacs_intelmpi_lp64 -lpthread -lm -openmp
SFMTFLAGS = -no-ansi-alias -DHAVE_SSE2
EOF
    elif [ ${1} = "intel-intelmpi" ]; then
        cat > src/make.sys <<EOF
CC = mpiicc
F90 = mpiifort
CFLAGS = -O3 -xHost -qopenmp -no-prec-div -Wno-unknown-pragmas -I \${MKLROOT}/include
FFLAGS = -O3 -xHost -qopenmp -implicitnone
LIBS = -qopenmp -L \${MKLROOT}/lib/intel64 -lmkl_scalapack_lp64 -lmkl_intel_lp64 -lmkl_core -lmkl_intel_thread -lmkl_blacs_intelmpi_lp64 -lpthread -lm -ldl
SFMTFLAGS = -no-ansi-alias -DHAVE_SSE2
EOF
    elif [ ${1} = "gcc-openmpi" ]; then
        cat > src/make.sys <<EOF
CC = mpicc
F90 = gfortran
CFLAGS = -O3 -fopenmp
FFLAGS = -O3 -fopenmp -fimplicit-none
LIBS = -fopenmp -lblacs-openmpi -lscalapack-openmpi -llapack -lblas -lm
SFMTFLAGS =
EOF
    elif [ ${1} = "gcc-mpich-mkl" ]; then
        cat > src/make.sys <<EOF
CC = mpicc
F90 = gfortran
CFLAGS = -O3 -fopenmp -I\${MKLROOT}/include
FFLAGS = -O3 -fopenmp -fimplicit-none
LIBS = -fopenmp -L\${MKLROOT}/lib -Wl,-rpath,\${MKLROOT}/lib -lmkl_scalapack_lp64 -lmkl_intel_lp64 -lmkl_core -lmkl_intel_thread -lmkl_blacs_mpich_lp64 -lpthread -lm -ldl
SFMTFLAGS =
EOF
    elif [ ${1} = "jupiter" ]; then
        cat > src/make.sys <<EOF
CC = mpicc
F90 = mpif90
CFLAGS = -O3 -no-prec-div -xP -Wno-unknown-pragmas -D_lapack
FFLAGS = -O3 -implicitnone
LIBS = -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core -lguide -lpthread -lm -openmp
SFMTFLAGS = -no-ansi-alias
EOF
    else
        echo ""
        echo "Unsupported system. Please type"
        echo "./config.sh help"
        echo ""
        exit
    fi

    echo "cat src/make.sys"
    cat src/make.sys

    echo
    echo "config DONE"
    echo

    cat > makefile <<EOF
help:
	@echo ""
	@echo "Usage :"
	@echo "make <entry>"
	@echo ""
	@echo "<entry> is chosen from below"
	@echo "      mvmc : Build simulator mVMC in src/ and tool/"
	@echo " userguide : Generate userguid_jp.pdf & userguide_en.pdf in doc/"
	@echo "     clean : Remove all generated files excepting makefile and doc/"
	@echo " veryclean : Remove all generated files including makefile and doc/"
	@echo ""

mvmc:
	cd src/mVMC/;make -f makefile_src
	cd tool;make -f makefile_tool

userguide:
	cd doc/jp; make html latexpdfja
	cd doc/en; make html latexpdfja

clean:
	cd src/mVMC/; make -f makefile_src clean
	cd tool; make -f makefile_tool clean

veryclean:
	make clean
	cd doc/jp; make clean
	cd doc/en; make clean
	rm -f src/make.sys makefile
EOF
fi


==> anc/dvmc/makefile <==
mvmc:
	cd src/mVMC/;make -f makefile_src 
	cd tool;make -f makefile_tool

help:
	@echo ""
	@echo "Usage :"
	@echo "make <entry>"
	@echo ""
	@echo "<entry> is chosen from below"
	@echo "      mvmc : Build simulator mVMC in src/ and tool/"
	@echo " userguide : Generate userguid_jp.pdf & userguide_en.pdf in doc/"
	@echo "     clean : Remove all generated files excepting makefile and doc/"
	@echo " veryclean : Remove all generated files including makefile and doc/"
	@echo ""

userguide:
	cd doc/jp; make html latexpdfja
	cd doc/en; make html latexpdfja

new:
	cd src/mVMC/; rm -f *.o vmc.out vmcdry.out
	cd ../../;
	make
	make install 

luna:
	cp src/make.sys.luna src/make.sys
	make new

sekirei:
	cp src/make.sys.sekirei src/make.sys
	make new

clean:
	cd src/mVMC/; make -f makefile_src clean
	cd tool; make -f makefile_tool clean

veryclean:
	make clean
	cd doc/jp; make clean
	cd doc/en; make clean
	rm -f src/make.sys makefile

install:
	cp src/mVMC/vmc.out ~/bin/vmc_new.out
	cp src/mVMC/vmcdry.out ~/bin/vmcdry_new.out



==> anc/dvmc/samples/Standard/Hubbard/square/StdFace.def <==
W = 4
L = 2
Wsub = 2
Lsub = 2
model = "FermionHubbard"
lattice = "Tetragonal"
t = 1.0
U = 4.0
nelec = 8
NSROptItrStep = 500
2Sz = 0
//NVMCCalMode = 1


==> anc/dvmc/samples/Standard/Hubbard/square/UHF/initial.def <==
===============================
NCisAjs        128
===============================
======== Green functions ======
===============================
0 0 0 0  4.909999999999999920e-01  0.000000000000000000e+00 
0 0 1 0  5.675876715018503271e-02  0.000000000000000000e+00 
0 0 2 0 -6.962997882918404470e-03  0.000000000000000000e+00 
0 0 3 0  2.977729018496539509e-02  0.000000000000000000e+00 
0 0 4 0  4.244329175052922731e-01  0.000000000000000000e+00 
0 0 5 0 -7.866825094600255613e-03  0.000000000000000000e+00 
0 0 6 0 -3.606978808609109799e-02  0.000000000000000000e+00 
0 0 7 0  2.020538372319958392e-02  0.000000000000000000e+00 
0 1 0 1  4.889999999999999902e-01  0.000000000000000000e+00 
0 1 1 1  5.857989593189778799e-02  0.000000000000000000e+00 
0 1 2 1 -2.564641527670043176e-04  0.000000000000000000e+00 
0 1 3 1  3.752052985647168215e-02  0.000000000000000000e+00 
0 1 4 1  4.316498163846859137e-01  0.000000000000000000e+00 
0 1 5 1 -4.528837614467064870e-03  0.000000000000000000e+00 
0 1 6 1 -4.508879248917129628e-02  0.000000000000000000e+00 
0 1 7 1  1.152874005249040698e-02  0.000000000000000000e+00 
1 0 0 0  3.773314567703221073e-02  0.000000000000000000e+00 
1 0 1 0  5.240000000000000213e-01  0.000000000000000000e+00 
1 0 2 0  7.448089755167631998e-02  0.000000000000000000e+00 
1 0 3 0 -9.691798310338020639e-03  0.000000000000000000e+00 
1 0 4 0  1.079517214482078775e-02  0.000000000000000000e+00 
1 0 5 0  3.837330872685267846e-01  0.000000000000000000e+00 
1 0 6 0 -1.154657547539908284e-02  0.000000000000000000e+00 
1 0 7 0 -5.834729296178636088e-02  0.000000000000000000e+00 
1 1 0 1  4.780880805096127811e-02  0.000000000000000000e+00 
1 1 1 1  4.889999999999999902e-01  0.000000000000000000e+00 
1 1 2 1  8.778932562559921271e-02  0.000000000000000000e+00 
1 1 3 1  1.397550267408902841e-02  0.000000000000000000e+00 
1 1 4 1  1.253359467239333752e-02  0.000000000000000000e+00 
1 1 5 1  4.016433783469465224e-01  0.000000000000000000e+00 
1 1 6 1 -1.559465584323332411e-02  0.000000000000000000e+00 
1 1 7 1 -7.053561227825269619e-02  0.000000000000000000e+00 
2 0 0 0 -4.781379428625550515e-03  0.000000000000000000e+00 
2 0 1 0  7.345154445801520271e-02  0.000000000000000000e+00 
2 0 2 0  4.740000000000000324e-01  0.000000000000000000e+00 
2 0 3 0  9.338704114580267945e-02  0.000000000000000000e+00 
2 0 4 0 -4.433163632427408046e-02  0.000000000000000000e+00 
2 0 5 0 -5.064456289305451289e-03  0.000000000000000000e+00 
2 0 6 0  3.896131574501588979e-01  0.000000000000000000e+00 
2 0 7 0 -2.881876815414937190e-02  0.000000000000000000e+00 
2 1 0 1 -1.873617673446892340e-02  0.000000000000000000e+00 
2 1 1 1  5.517701218718383538e-02  0.000000000000000000e+00 
2 1 2 1  5.340000000000000302e-01  0.000000000000000000e+00 
2 1 3 1  8.322748089074984146e-02  0.000000000000000000e+00 
2 1 4 1 -2.906736177676496821e-02  0.000000000000000000e+00 
2 1 5 1  9.463487759613434247e-03  0.000000000000000000e+00 
2 1 6 1  3.562162483462638085e-01  0.000000000000000000e+00 
2 1 7 1 -6.507194699296783673e-03  0.000000000000000000e+00 
3 0 0 0  3.195406068948280359e-02  0.000000000000000000e+00 
3 0 1 0  9.681982594312001089e-03  0.000000000000000000e+00 
3 0 2 0  8.387671728670148541e-02  0.000000000000000000e+00 
3 0 3 0  4.760000000000000342e-01  0.000000000000000000e+00 
3 0 4 0  2.449128517224191323e-02  0.000000000000000000e+00 
3 0 5 0 -6.905863842223461391e-02  0.000000000000000000e+00 
3 0 6 0 -1.316949791466566662e-02  0.000000000000000000e+00 
3 0 7 0  4.074212625630720952e-01  0.000000000000000000e+00 
3 1 0 1  9.248861835427722722e-02  0.000000000000000000e+00 
3 1 1 1 -2.053741487676840824e-02  0.000000000000000000e+00 
3 1 2 1  8.656565151249247247e-02  0.000000000000000000e+00 
3 1 3 1  4.879999999999999893e-01  0.000000000000000000e+00 
3 1 4 1 -1.069339169982185152e-02  0.000000000000000000e+00 
3 1 5 1 -4.231429807995291947e-02  0.000000000000000000e+00 
3 1 6 1  1.264870907593858165e-04  0.000000000000000000e+00 
3 1 7 1  4.098112295975376296e-01  0.000000000000000000e+00 
4 0 0 0  3.849971839091919090e-01  0.000000000000000000e+00 
4 0 1 0  9.911264733083147496e-03  0.000000000000000000e+00 
4 0 2 0 -6.284950123802413025e-02  0.000000000000000000e+00 
4 0 3 0 -4.820154428909086131e-02  0.000000000000000000e+00 
4 0 4 0  5.070000000000000062e-01  0.000000000000000000e+00 
4 0 5 0  4.789802739497389661e-02  0.000000000000000000e+00 
4 0 6 0  6.628257520351934530e-03  0.000000000000000000e+00 
4 0 7 0  1.085856568646023368e-01  0.000000000000000000e+00 
4 1 0 1  3.934867031587712116e-01  0.000000000000000000e+00 
4 1 1 1 -1.259103919982006723e-03  0.000000000000000000e+00 
4 1 2 1 -6.928179716449459069e-02  0.000000000000000000e+00 
4 1 3 1 -2.560327522059767380e-02  0.000000000000000000e+00 
4 1 4 1  5.080000000000000071e-01  0.000000000000000000e+00 
4 1 5 1  6.061603262759929917e-02  0.000000000000000000e+00 
4 1 6 1  1.515995304257078749e-02  0.000000000000000000e+00 
4 1 7 1  8.224763995973657926e-02  0.000000000000000000e+00 
5 0 0 0 -5.892625004055434233e-03  0.000000000000000000e+00 
5 0 1 0  4.255808456974817244e-01  0.000000000000000000e+00 
5 0 2 0  5.342562686741791390e-03  0.000000000000000000e+00 
5 0 3 0 -9.579513491901975319e-02  0.000000000000000000e+00 
5 0 4 0  5.888091649095838348e-02  0.000000000000000000e+00 
5 0 5 0  4.809999999999999831e-01  0.000000000000000000e+00 
5 0 6 0  4.896619769068906447e-02  0.000000000000000000e+00 
5 0 7 0  2.053496896348068826e-02  0.000000000000000000e+00 
5 1 0 1 -2.066650377339520912e-03  0.000000000000000000e+00 
5 1 1 1  4.071886183917727275e-01  0.000000000000000000e+00 
5 1 2 1  6.591728038503707858e-03  0.000000000000000000e+00 
5 1 3 1 -3.779177543252527222e-02  0.000000000000000000e+00 
5 1 4 1  5.290687619080554349e-02  0.000000000000000000e+00 
5 1 5 1  5.100000000000000089e-01  0.000000000000000000e+00 
5 1 6 1  4.943824402612113228e-02  0.000000000000000000e+00 
5 1 7 1 -1.196378918591169994e-02  0.000000000000000000e+00 
6 0 0 0 -4.374131152100469572e-02  0.000000000000000000e+00 
6 0 1 0  8.532526960564095625e-03  0.000000000000000000e+00 
6 0 2 0  3.586583281978968918e-01  0.000000000000000000e+00 
6 0 3 0  6.452850119519893540e-03  0.000000000000000000e+00 
6 0 4 0 -7.825444875962551602e-03  0.000000000000000000e+00 
6 0 5 0  6.343444862352758118e-02  0.000000000000000000e+00 
6 0 6 0  5.150000000000000133e-01  0.000000000000000000e+00 
6 0 7 0  5.985011277740150820e-02  0.000000000000000000e+00 
6 1 0 1 -6.179329108547578636e-02  0.000000000000000000e+00 
6 1 1 1 -2.864979651198390920e-03  0.000000000000000000e+00 
6 1 2 1  3.939938564898630147e-01  0.000000000000000000e+00 
6 1 3 1  9.424920944721044275e-03  0.000000000000000000e+00 
6 1 4 1  1.120508935068340040e-02  0.000000000000000000e+00 
6 1 5 1  6.767058018979868472e-02  0.000000000000000000e+00 
6 1 6 1  4.839999999999999858e-01  0.000000000000000000e+00 
6 1 7 1  5.761593028023447721e-02  0.000000000000000000e+00 
7 0 0 0 -4.400292193438806038e-02  0.000000000000000000e+00 
7 0 1 0 -3.926092436969804561e-02  0.000000000000000000e+00 
7 0 2 0  3.273293378437646273e-03  0.000000000000000000e+00 
7 0 3 0  3.484223560587527135e-01  0.000000000000000000e+00 
7 0 4 0  8.363100131585619879e-02  0.000000000000000000e+00 
7 0 5 0 -1.006162478673974098e-02  0.000000000000000000e+00 
7 0 6 0  6.353322401944416775e-02  0.000000000000000000e+00 
7 0 7 0  5.320000000000000284e-01  0.000000000000000000e+00 
7 1 0 1  2.093310577210207024e-02  0.000000000000000000e+00 
7 1 1 1 -6.764107633013442811e-02  0.000000000000000000e+00 
7 1 2 1  8.509292583396613739e-05  0.000000000000000000e+00 
7 1 3 1  3.653408232410747525e-01  0.000000000000000000e+00 
7 1 4 1  5.898984032185780602e-02  0.000000000000000000e+00 
7 1 5 1 -4.982196570032773088e-03  0.000000000000000000e+00 
7 1 6 1  9.421538651860247859e-02  0.000000000000000000e+00 
7 1 7 1  4.979999999999999982e-01  0.000000000000000000e+00 



==> anc/dvmc/samples/Standard/Hubbard/square/UHF/reference/zqp_APOrbital_opt.dat <==
======================
NOrbitalAP  32
======================
======================
======================
0  1.203227210384356094e-01  0.000000000000000000e+00 
1 -1.763863020659484637e-01  0.000000000000000000e+00 
2  1.203228464376466522e-01  0.000000000000000000e+00 
3  1.476830506080397121e-01  0.000000000000000000e+00 
4  2.750230054339301566e-01  0.000000000000000000e+00 
5  8.601224566569522223e-02  0.000000000000000000e+00 
6  2.750233566242961669e-01  0.000000000000000000e+00 
7  1.546334729627101834e-01  0.000000000000000000e+00 
8 -6.893167547095881142e-02  0.000000000000000000e+00 
9  1.203234200193145781e-01  0.000000000000000000e+00 
10  9.763706957900912531e-02  0.000000000000000000e+00 
11  1.203226006002556803e-01  0.000000000000000000e+00 
12  1.546337589239762944e-01  0.000000000000000000e+00 
13  2.249776236291878562e-01  0.000000000000000000e+00 
14  8.601272221415637298e-02  0.000000000000000000e+00 
15  2.249777000624753887e-01  0.000000000000000000e+00 
16  2.249775600393436048e-01  0.000000000000000000e+00 
17  8.601227402897690388e-02  0.000000000000000000e+00 
18  2.249774938001524727e-01  0.000000000000000000e+00 
19  1.546335851713487308e-01  0.000000000000000000e+00 
20  1.203233883328292536e-01  0.000000000000000000e+00 
21  9.763713314325371539e-02  0.000000000000000000e+00 
22  1.203226833939700230e-01  0.000000000000000000e+00 
23 -6.893177978310351117e-02  0.000000000000000000e+00 
24  1.546337245513431935e-01  0.000000000000000000e+00 
25  2.750234981820912639e-01  0.000000000000000000e+00 
26  8.601294378966951870e-02  0.000000000000000000e+00 
27  2.750232240587767718e-01  0.000000000000000000e+00 
28  1.476828173369018338e-01  0.000000000000000000e+00 
29  1.203228636077230268e-01  0.000000000000000000e+00 
30 -1.763862783808395618e-01  0.000000000000000000e+00 
31  1.203226039545254866e-01  0.000000000000000000e+00 


==> anc/dvmc/samples/Standard/Hubbard/square/UHF/reference/zvo_check.dat <==
 0  0.022159055214 -23.556360302486 8.000000
 1  0.011109214662 -15.851116944879 8.000000
 2  0.005696490532 -12.048259917706 8.000000
 3  0.003245380222 -10.195386019874 8.000000
 4  0.002280487178 -9.333322820617 8.000000
 5  0.001862990416 -8.973195850723 8.000000
 6  0.001568172349 -8.859568313925 8.000000
 7  0.001297075118 -8.858891695906 8.000000
 8  0.001047861213 -8.903163338601 8.000000
 9  0.000830360734 -8.959501040886 8.000000
 10  0.000648861506 -9.013343630408 8.000000
 11  0.000502172282 -9.059292062018 8.000000
 12  0.000386183429 -9.096255158737 8.000000
 13  0.000295814276 -9.124968177438 8.000000
 14  0.000226093494 -9.146781869364 8.000000
 15  0.000172642416 -9.163110612701 8.000000
 16  0.000131821559 -9.175210145864 8.000000
 17  0.000100710518 -9.184112278499 8.000000
 18  0.000077018051 -9.190628797048 8.000000
 19  0.000058972750 -9.195381532664 8.000000
 20  0.000045218119 -9.198838582575 8.000000
 21  0.000034721606 -9.201348187191 8.000000
 22  0.000026699976 -9.203167305246 8.000000
 23  0.000020560102 -9.204484442050 8.000000
 24  0.000015852992 -9.205437307320 8.000000
 25  0.000012238571 -9.206126195389 8.000000
 26  0.000009458949 -9.206623985776 8.000000
 27  0.000007318251 -9.206983547349 8.000000
 28  0.000005667423 -9.207243183749 8.000000
 29  0.000004392817 -9.207430619072 8.000000
 30  0.000003407611 -9.207565904948 8.000000
 31  0.000002645342 -9.207663535430 8.000000
 32  0.000002055040 -9.207733982597 8.000000
 33  0.000001597550 -9.207784809909 8.000000
 34  0.000001242739 -9.207821478523 8.000000
 35  0.000000967390 -9.207847930749 8.000000
 36  0.000000753587 -9.207867011946 8.000000
 37  0.000000587487 -9.207880775449 8.000000
 38  0.000000458388 -9.207890702855 8.000000
 39  0.000000358003 -9.207897863117 8.000000
 40  0.000000279912 -9.207903027407 8.000000
 41  0.000000219140 -9.207906752037 8.000000
 42  0.000000171824 -9.207909438294 8.000000
 43  0.000000134968 -9.207911375632 8.000000
 44  0.000000106244 -9.207912772831 8.000000
 45  0.000000083844 -9.207913780472 8.000000
 46  0.000000066362 -9.207914507164 8.000000
 47  0.000000052705 -9.207915031237 8.000000
 48  0.000000042024 -9.207915409183 8.000000
 49  0.000000033656 -9.207915681746 8.000000
 50  0.000000027088 -9.207915878309 8.000000
 51  0.000000021920 -9.207916020062 8.000000
 52  0.000000017841 -9.207916122289 8.000000
 53  0.000000014609 -9.207916196011 8.000000
 54  0.000000012036 -9.207916249177 8.000000
 55  0.000000009978 -9.207916287517 8.000000
 56  0.000000008321 -9.207916315166 8.000000
 57  0.000000006979 -9.207916335106 8.000000
 58  0.000000005884 -9.207916349485 8.000000
 59  0.000000004985 -9.207916359855 8.000000
 60  0.000000004242 -9.207916367333 8.000000
 61  0.000000003623 -9.207916372726 8.000000
 62  0.000000003104 -9.207916376615 8.000000
 63  0.000000002667 -9.207916379420 8.000000
 64  0.000000002297 -9.207916381443 8.000000
 65  0.000000001982 -9.207916382901 8.000000
 66  0.000000001714 -9.207916383953 8.000000
 67  0.000000001483 -9.207916384712 8.000000
 68  0.000000001285 -9.207916385259 8.000000
 69  0.000000001115 -9.207916385653 8.000000
 70  0.000000000967 -9.207916385938 8.000000
 71  0.000000000840 -9.207916386143 8.000000
 72  0.000000000730 -9.207916386291 8.000000
 73  0.000000000634 -9.207916386398 8.000000
 74  0.000000000552 -9.207916386474 8.000000
 75  0.000000000480 -9.207916386530 8.000000
 76  0.000000000417 -9.207916386570 8.000000
 77  0.000000000363 -9.207916386599 8.000000
 78  0.000000000316 -9.207916386620 8.000000
 79  0.000000000275 -9.207916386635 8.000000
 80  0.000000000239 -9.207916386646 8.000000
 81  0.000000000208 -9.207916386653 8.000000
 82  0.000000000181 -9.207916386659 8.000000
 83  0.000000000158 -9.207916386663 8.000000
 84  0.000000000137 -9.207916386666 8.000000
 85  0.000000000120 -9.207916386668 8.000000
 86  0.000000000104 -9.207916386670 8.000000
 87  0.000000000091 -9.207916386671 8.000000


==> anc/dvmc/samples/Standard/Hubbard/square/UHF/reference/zvo_eigen.dat <==
 1  -2.1555005465 
 2  -2.1555005458 
 3  -0.2952526638 
 4  -0.2952526638 
 5  -0.2952526631 
 6  -0.2952526631 
 7  0.8738628906 
 8  0.8738628906 
 9  3.1261371094 
 10  3.1261371094 
 11  4.2952526631 
 12  4.2952526631 
 13  4.2952526638 
 14  4.2952526638 
 15  6.1555005458 
 16  6.1555005465 


==> anc/dvmc/samples/Standard/Hubbard/square/UHF/reference/zvo_gap.dat <==
  2.2522742188 


==> anc/dvmc/samples/Standard/Hubbard/square/UHF/reference/zvo_result.dat <==
 energy -9.2079163867 
 num    8.0000000000 


==> anc/dvmc/samples/Standard/Hubbard/triangular/StdFace.def <==
W = 4
L = 2
Wsub = 4
Lsub = 2
model = "FermionHubbard"
lattice = "triangular"
t = 1.0
U = 4.0
nelec = 8
NSROptItrStep = 500
2Sz = 0
//NVMCCalMode = 1


==> anc/dvmc/samples/Standard/Hubbard/triangular/UHF/initial.def <==
===============================
NCisAjs        128
===============================
======== Green functions ======
===============================
0 0 0 0  5.280000000000000249e-01   0.000000000000000000e+00 
0 0 1 0  3.380915249224013958e-02   0.000000000000000000e+00 
0 0 2 0 -1.296908836763274731e-02   0.000000000000000000e+00 
0 0 3 0  1.953171369370040530e-02   0.000000000000000000e+00 
0 0 4 0  3.735995158675797789e-01   0.000000000000000000e+00 
0 0 5 0  1.054009026767924184e-02   0.000000000000000000e+00 
0 0 6 0 -3.025787347150941248e-02   0.000000000000000000e+00 
0 0 7 0  3.508417341192821004e-02   0.000000000000000000e+00 
0 1 0 1  5.080000000000000071e-01   0.000000000000000000e+00 
0 1 1 1  3.151952461398862398e-02   0.000000000000000000e+00 
0 1 2 1 -1.384292364534583063e-02   0.000000000000000000e+00 
0 1 3 1  1.641226347501512431e-02   0.000000000000000000e+00 
0 1 4 1  3.886361438953379599e-01   0.000000000000000000e+00 
0 1 5 1  1.078103692436222253e-03   0.000000000000000000e+00 
0 1 6 1 -2.042592591117164957e-02   0.000000000000000000e+00 
0 1 7 1  3.237190127516879901e-02   0.000000000000000000e+00 
1 0 0 0  5.455130181732353867e-02   0.000000000000000000e+00 
1 0 1 0  4.799999999999999822e-01   0.000000000000000000e+00 
1 0 2 0  7.556854454940559185e-02   0.000000000000000000e+00 
1 0 3 0 -5.912160455806401288e-02   0.000000000000000000e+00 
1 0 4 0  2.436745591165155947e-02   0.000000000000000000e+00 
1 0 5 0  4.054238795597670530e-01   0.000000000000000000e+00 
1 0 6 0  9.152979227114613030e-04   0.000000000000000000e+00 
1 0 7 0  8.673470666345821367e-03   0.000000000000000000e+00 
1 1 0 1  5.095364144269473594e-02   0.000000000000000000e+00 
1 1 1 1  5.320000000000000284e-01   0.000000000000000000e+00 
1 1 2 1  3.630710112304891962e-02   0.000000000000000000e+00 
1 1 3 1 -1.924358109423252288e-03   0.000000000000000000e+00 
1 1 4 1  8.542172326324037890e-03   0.000000000000000000e+00 
1 1 5 1  3.836098601850919665e-01   0.000000000000000000e+00 
1 1 6 1  6.235229830005207044e-03   0.000000000000000000e+00 
1 1 7 1 -2.364932714377056960e-02   0.000000000000000000e+00 
2 0 0 0 -2.750653966309224083e-02   0.000000000000000000e+00 
2 0 1 0  1.672621518557569631e-02   0.000000000000000000e+00 
2 0 2 0  4.680000000000000271e-01   0.000000000000000000e+00 
2 0 3 0  4.899846053085558928e-02   0.000000000000000000e+00 
2 0 4 0 -1.552179706662797955e-02   0.000000000000000000e+00 
2 0 5 0  4.009590657643389428e-02   0.000000000000000000e+00 
2 0 6 0  3.976680653027819812e-01   0.000000000000000000e+00 
2 0 7 0  8.767713220373687943e-03   0.000000000000000000e+00 
2 1 0 1 -1.484938691492472713e-02   0.000000000000000000e+00 
2 1 1 1  1.909129336926245271e-02   0.000000000000000000e+00 
2 1 2 1  5.690000000000000613e-01   0.000000000000000000e+00 
2 1 3 1  2.572644895784112137e-02   0.000000000000000000e+00 
2 1 4 1 -2.354628581762743117e-02   0.000000000000000000e+00 
2 1 5 1  1.705057083611927204e-02   0.000000000000000000e+00 
2 1 6 1  3.402553067520837637e-01   0.000000000000000000e+00 
2 1 7 1  1.617294838996072640e-02   0.000000000000000000e+00 
3 0 0 0  4.012582417195649509e-02   0.000000000000000000e+00 
3 0 1 0 -1.514593752789898315e-02   0.000000000000000000e+00 
3 0 2 0  2.280115754401610198e-02   0.000000000000000000e+00 
3 0 3 0  5.080000000000000071e-01   0.000000000000000000e+00 
3 0 4 0  1.591380450543502037e-02   0.000000000000000000e+00 
3 0 5 0 -2.813740806803582961e-02   0.000000000000000000e+00 
3 0 6 0  1.739350007731824826e-02   0.000000000000000000e+00 
3 0 7 0  3.802936585881848131e-01   0.000000000000000000e+00 
3 1 0 1  5.854599027360710140e-02   0.000000000000000000e+00 
3 1 1 1 -1.923823500056301775e-02   0.000000000000000000e+00 
3 1 2 1  5.514846475431509076e-02   0.000000000000000000e+00 
3 1 3 1  5.350000000000000311e-01   0.000000000000000000e+00 
3 1 4 1  1.109049122308494902e-02   0.000000000000000000e+00 
3 1 5 1 -4.034253541287102784e-02   0.000000000000000000e+00 
3 1 6 1  8.414905515617883761e-03   0.000000000000000000e+00 
3 1 7 1  3.567618088030038992e-01   0.000000000000000000e+00 
4 0 0 0  4.097310176478893284e-01   0.000000000000000000e+00 
4 0 1 0  4.083359670140688374e-02   0.000000000000000000e+00 
4 0 2 0 -1.823589576077917426e-02   0.000000000000000000e+00 
4 0 3 0  1.950339943599747536e-02   0.000000000000000000e+00 
4 0 4 0  4.790000000000000369e-01   0.000000000000000000e+00 
4 0 5 0  2.202033916409072700e-02   0.000000000000000000e+00 
4 0 6 0 -2.334325937675616608e-02   0.000000000000000000e+00 
4 0 7 0  3.033757365553767238e-02   0.000000000000000000e+00 
4 1 0 1  4.050764024518436202e-01   0.000000000000000000e+00 
4 1 1 1 -1.937766270264670073e-03   0.000000000000000000e+00 
4 1 2 1 -2.216234385830127829e-02   0.000000000000000000e+00 
4 1 3 1  1.305020409728790791e-02   0.000000000000000000e+00 
4 1 4 1  5.070000000000000062e-01   0.000000000000000000e+00 
4 1 5 1  4.874351180477493051e-02   0.000000000000000000e+00 
4 1 6 1 -1.412019472331931414e-03   0.000000000000000000e+00 
4 1 7 1  1.429238388602397693e-02   0.000000000000000000e+00 
5 0 0 0  5.059936811327245959e-03   0.000000000000000000e+00 
5 0 1 0  4.262774321584585357e-01   0.000000000000000000e+00 
5 0 2 0  6.386396849905399964e-02   0.000000000000000000e+00 
5 0 3 0 -6.466446018164771770e-02   0.000000000000000000e+00 
5 0 4 0  5.362081903282871903e-02   0.000000000000000000e+00 
5 0 5 0  5.040000000000000036e-01   0.000000000000000000e+00 
5 0 6 0  1.272090373212535382e-02   0.000000000000000000e+00 
5 0 7 0  3.470526202095161172e-03   0.000000000000000000e+00 
5 1 0 1  2.277445503814626640e-02   0.000000000000000000e+00 
5 1 1 1  4.570681764484528231e-01   0.000000000000000000e+00 
5 1 2 1  3.637852059237924734e-02   0.000000000000000000e+00 
5 1 3 1 -1.751926081783239039e-02   0.000000000000000000e+00 
5 1 4 1  3.352637506647914573e-02   0.000000000000000000e+00 
5 1 5 1  4.600000000000000200e-01   0.000000000000000000e+00 
5 1 6 1  1.376315992811015521e-02   0.000000000000000000e+00 
5 1 7 1 -2.897406072645804589e-02   0.000000000000000000e+00 
6 0 0 0 -2.831205403309022123e-02   0.000000000000000000e+00 
6 0 1 0 -1.992528239171383574e-03   0.000000000000000000e+00 
6 0 2 0  3.686252581306863063e-01   0.000000000000000000e+00 
6 0 3 0  2.890775794937473081e-02   0.000000000000000000e+00 
6 0 4 0 -8.564332180280926493e-03   0.000000000000000000e+00 
6 0 5 0  4.260515459014041495e-02   0.000000000000000000e+00 
6 0 6 0  5.470000000000000417e-01   0.000000000000000000e+00 
6 0 7 0 -2.275919809511593988e-03   0.000000000000000000e+00 
6 1 0 1 -4.750435366526402359e-02   0.000000000000000000e+00 
6 1 1 1  2.015226088890006290e-02   0.000000000000000000e+00 
6 1 2 1  4.233320123724890749e-01   0.000000000000000000e+00 
6 1 3 1  3.654840598231971771e-02   0.000000000000000000e+00 
6 1 4 1 -8.179640354138690769e-03   0.000000000000000000e+00 
6 1 5 1  2.110894484378693023e-02   0.000000000000000000e+00 
6 1 6 1  4.480000000000000093e-01   0.000000000000000000e+00 
6 1 7 1  5.026999897463912091e-03   0.000000000000000000e+00 
7 0 0 0  3.214802624989842456e-02   0.000000000000000000e+00 
7 0 1 0 -9.710898035987963403e-03   0.000000000000000000e+00 
7 0 2 0  2.645126221563288277e-02   0.000000000000000000e+00 
7 0 3 0  4.606691558153011012e-01   0.000000000000000000e+00 
7 0 4 0  4.796949823001688505e-03   0.000000000000000000e+00 
7 0 5 0 -2.468604715901348903e-02   0.000000000000000000e+00 
7 0 6 0  1.464601643890299162e-02   0.000000000000000000e+00 
7 0 7 0  4.859999999999999876e-01   0.000000000000000000e+00 
7 1 0 1  3.906110361984285739e-02   0.000000000000000000e+00 
7 1 1 1  4.900206826530473453e-04   0.000000000000000000e+00 
7 1 2 1  5.116731705420046739e-02   0.000000000000000000e+00 
7 1 3 1  4.705533734451332606e-01   0.000000000000000000e+00 
7 1 4 1  1.980714872076148533e-02   0.000000000000000000e+00 
7 1 5 1 -5.833528523242564184e-02   0.000000000000000000e+00 
7 1 6 1  1.729494239240703460e-02   0.000000000000000000e+00 
7 1 7 1  4.410000000000000031e-01   0.000000000000000000e+00 



==> anc/dvmc/samples/Standard/Hubbard/triangular/UHF/reference/zqp_APOrbital_opt.dat <==
======================
NOrbitalAP  64
======================
======================
======================
0  9.751865637681396415e-02  0.000000000000000000e+00 
1  9.112550180519521370e-02  0.000000000000000000e+00 
2 -7.815338803243059296e-01  0.000000000000000000e+00 
3  9.112541633454486478e-02  0.000000000000000000e+00 
4 -3.621548441818880915e-02  0.000000000000000000e+00 
5 -1.203219890442537299e-01  0.000000000000000000e+00 
6 -3.381632664437796976e-01  0.000000000000000000e+00 
7 -1.203214697545214457e-01  0.000000000000000000e+00 
8 -9.112500435980422364e-02  0.000000000000000000e+00 
9 -3.381629597787924046e-01  0.000000000000000000e+00 
10 -1.203215497972510567e-01  0.000000000000000000e+00 
11  9.751868746576584923e-02  0.000000000000000000e+00 
12 -1.203219104450827803e-01  0.000000000000000000e+00 
13 -2.184655524775978852e-01  0.000000000000000000e+00 
14 -9.112498368566593343e-02  0.000000000000000000e+00 
15  3.621625364432262684e-02  0.000000000000000000e+00 
16 -2.184655982391942863e-01  0.000000000000000000e+00 
17 -1.203219804025104506e-01  0.000000000000000000e+00 
18  9.751927370742689838e-02  0.000000000000000000e+00 
19 -1.203216202978937971e-01  0.000000000000000000e+00 
20 -3.381624650854525571e-01  0.000000000000000000e+00 
21 -9.112477735457950867e-02  0.000000000000000000e+00 
22  3.621562581533833980e-02  0.000000000000000000e+00 
23 -9.112456981767715070e-02  0.000000000000000000e+00 
24 -9.112433267511960144e-02  0.000000000000000000e+00 
25  9.751851542144261697e-02  0.000000000000000000e+00 
26 -1.203216060795534448e-01  0.000000000000000000e+00 
27 -3.381629364434713958e-01  0.000000000000000000e+00 
28 -1.203219292283647379e-01  0.000000000000000000e+00 
29  3.621555320710507370e-02  0.000000000000000000e+00 
30 -9.112430844179487954e-02  0.000000000000000000e+00 
31 -2.184656989845625008e-01  0.000000000000000000e+00 
32  3.621634511512639848e-02  0.000000000000000000e+00 
33 -1.203220429398374758e-01  0.000000000000000000e+00 
34 -3.381627420562988706e-01  0.000000000000000000e+00 
35 -1.203219693016203684e-01  0.000000000000000000e+00 
36  9.751924111006955720e-02  0.000000000000000000e+00 
37 -9.112489167454186634e-02  0.000000000000000000e+00 
38 -2.184654401833974191e-01  0.000000000000000000e+00 
39 -9.112477462198362299e-02  0.000000000000000000e+00 
40 -1.203220303344386261e-01  0.000000000000000000e+00 
41 -7.815335956406127549e-01  0.000000000000000000e+00 
42  9.112519809434066476e-02  0.000000000000000000e+00 
43 -3.621479996433747683e-02  0.000000000000000000e+00 
44  9.112604092059875538e-02  0.000000000000000000e+00 
45 -3.381631856640345268e-01  0.000000000000000000e+00 
46 -1.203218861463816042e-01  0.000000000000000000e+00 
47  9.751883963567811731e-02  0.000000000000000000e+00 
48 -3.381626451788477539e-01  0.000000000000000000e+00 
49  9.112558488441450943e-02  0.000000000000000000e+00 
50 -3.621531619419382508e-02  0.000000000000000000e+00 
51  9.112538527178504211e-02  0.000000000000000000e+00 
52 -7.815335748718832409e-01  0.000000000000000000e+00 
53 -1.203215198797090157e-01  0.000000000000000000e+00 
54  9.751889800890352344e-02  0.000000000000000000e+00 
55 -1.203216654766241234e-01  0.000000000000000000e+00 
56 -1.203223997749056917e-01  0.000000000000000000e+00 
57 -3.621481399585056021e-02  0.000000000000000000e+00 
58  9.112558441409573939e-02  0.000000000000000000e+00 
59 -7.815341302931586576e-01  0.000000000000000000e+00 
60  9.112600483028869547e-02  0.000000000000000000e+00 
61  9.751880853958776185e-02  0.000000000000000000e+00 
62 -1.203216168753941107e-01  0.000000000000000000e+00 
63 -3.381630912182011506e-01  0.000000000000000000e+00 


==> anc/dvmc/samples/Standard/Hubbard/triangular/UHF/reference/zvo_check.dat <==
#step,residue,       energy,           # of electrons
 0  0.009450323976 -8.016726293057 8.000000
 1  0.008303666346 -8.100861290180 8.000000
 2  0.004568062203 -8.076373149231 8.000000
 3  0.002968863838 -8.192827929844 8.000000
 4  0.002105766034 -8.371484322683 8.000000
 5  0.001683019531 -8.537849344383 8.000000
 6  0.001350276739 -8.681005436322 8.000000
 7  0.001076667845 -8.800116355909 8.000000
 8  0.000849616397 -8.896611926032 8.000000
 9  0.000663401022 -8.973013379830 8.000000
 10  0.000513185752 -9.032347436163 8.000000
 11  0.000393945499 -9.077700792867 8.000000
 12  0.000300602531 -9.111927520490 8.000000
 13  0.000228360759 -9.137497365085 8.000000
 14  0.000172950569 -9.156449287768 8.000000
 15  0.000130740902 -9.170410080666 8.000000
 16  0.000098748299 -9.180645508830 8.000000
 17  0.000074584051 -9.188122290680 8.000000
 18  0.000056372551 -9.193568598849 8.000000
 19  0.000042662548 -9.197527273227 8.000000
 20  0.000032343444 -9.200399857478 8.000000
 21  0.000024572271 -9.202481642148 8.000000
 22  0.000018713009 -9.203988820488 8.000000
 23  0.000014287805 -9.205079144193 8.000000
 24  0.000010938641 -9.205867426700 8.000000
 25  0.000008397720 -9.206437066723 8.000000
 26  0.000006464859 -9.206848552495 8.000000
 27  0.000004990398 -9.207145704418 8.000000
 28  0.000003862347 -9.207360239244 8.000000
 29  0.000002996783 -9.207515097011 8.000000
 30  0.000002330697 -9.207626860539 8.000000
 31  0.000001816661 -9.207707511910 8.000000
 32  0.000001418887 -9.207765705875 8.000000
 33  0.000001110283 -9.207807692084 8.000000
 34  0.000000870279 -9.207837982436 8.000000
 35  0.000000683205 -9.207859833675 8.000000
 36  0.000000537088 -9.207875596213 8.000000
 37  0.000000422743 -9.207886966148 8.000000
 38  0.000000333109 -9.207895167291 8.000000
 39  0.000000262738 -9.207901082604 8.000000
 40  0.000000207412 -9.207905349086 8.000000
 41  0.000000163862 -9.207908426265 8.000000
 42  0.000000129543 -9.207910645622 8.000000
 43  0.000000102472 -9.207912246266 8.000000
 44  0.000000081100 -9.207913400666 8.000000
 45  0.000000064215 -9.207914233221 8.000000
 46  0.000000050866 -9.207914833654 8.000000
 47  0.000000040306 -9.207915266679 8.000000
 48  0.000000031948 -9.207915578969 8.000000
 49  0.000000025329 -9.207915804184 8.000000
 50  0.000000020087 -9.207915966604 8.000000
 51  0.000000015933 -9.207916083736 8.000000
 52  0.000000012640 -9.207916168208 8.000000
 53  0.000000010029 -9.207916229125 8.000000
 54  0.000000007959 -9.207916273057 8.000000
 55  0.000000006316 -9.207916304738 8.000000
 56  0.000000005014 -9.207916327586 8.000000
 57  0.000000003980 -9.207916344062 8.000000
 58  0.000000003159 -9.207916355944 8.000000
 59  0.000000002508 -9.207916364513 8.000000
 60  0.000000001992 -9.207916370693 8.000000
 61  0.000000001581 -9.207916375149 8.000000
 62  0.000000001256 -9.207916378363 8.000000
 63  0.000000000997 -9.207916380680 8.000000
 64  0.000000000792 -9.207916382351 8.000000
 65  0.000000000629 -9.207916383557 8.000000
 66  0.000000000499 -9.207916384426 8.000000
 67  0.000000000397 -9.207916385053 8.000000
 68  0.000000000315 -9.207916385505 8.000000
 69  0.000000000250 -9.207916385831 8.000000
 70  0.000000000199 -9.207916386066 8.000000
 71  0.000000000158 -9.207916386235 8.000000
 72  0.000000000125 -9.207916386357 8.000000
 73  0.000000000100 -9.207916386446 8.000000


==> anc/dvmc/samples/Standard/Hubbard/triangular/UHF/reference/zvo_eigen.dat <==
 1  -4.1555005461 
 2  -4.1555005461 
 3  -0.2952526680 
 4  -0.2952526680 
 5  -0.2952526589 
 6  -0.2952526589 
 7  2.8738628907 
 8  2.8738628907 
 9  4.1555005461 
 10  4.1555005461 
 11  4.2952526479 
 12  4.2952526479 
 13  4.2952526790 
 14  4.2952526790 
 15  5.1261371093 
 16  5.1261371093 


==> anc/dvmc/samples/Standard/Hubbard/triangular/UHF/reference/zvo_gap.dat <==
  1.2816376554 


==> anc/dvmc/samples/Standard/Hubbard/triangular/UHF/reference/zvo_result.dat <==
 energy -9.2079163864 
 num    8.0000000000 


==> anc/dvmc/samples/Standard/Kondo/Chain/StdFace.def <==
L = 4
model = "Kondolattice"
lattice = "chain"
t = 1.0
J = 4.0
nelec = 4
NSROptItrStep = 300
//NVMCCalMode = 1
2Sz = 0

==> anc/dvmc/samples/Standard/Spin/HeisenbergChain/StdFace.def <==
L = 16
Lsub=4
model = "Spin"
lattice = "chain"
J = 1.0
NSROptItrStep = 300
2Sz = 0
//NVMCCalMode = 1


==> anc/dvmc/samples/Standard/Spin/HeisenbergSquare/StdFace.def <==
L = 4
W = 4
Lsub = 2
Wsub = 2
model = "Spin"
lattice = "tetragonal"
J = 1.0
NSROptItrStep = 200
2Sz = 0
//NVMCCalMode = 1


==> anc/dvmc/samples/Standard/Spin/Kagome/StdFace.def <==
a0W = 2
a0L = -1
a1W = -2
a1L = 6
a0Wsub = 2
a0Lsub = -1
a1Wsub = -1
a1Lsub = 3
model = "Spin"
lattice = "Kagome"
J = 1.0
2Sz = 0
NSROptItrStep = 600
//NVMCCalMode = 1


==> anc/dvmc/samples/Standard/Spin/Kitaev/StdFace.def <==
W = 2
L = 3
model = "SpinGC"
lattice = "Honeycomb"
J0x = -1.0
J0y =  0.0
J0z =  0.0
J1x =  0.0
J1y = -1.0
J1z =  0.0
J2x =  0.0
J2y =  0.0
J2z = -1.0
nmptrans = 6
NSROptItrStep = 1000
//NVMCCalMode = 1


==> anc/dvmc/samples/spectrum/12x12_U8_Ne126/README <==
This example is a little bit more extreme. It is a 12x12 cluster.
For bigger cluster it is necessary to do two additional things:
1. prepares the input to help find the correct ground state.

here the ground state is provided, in order to simplify things. But
to generate it you can simply type:

init_groundstate.py opt.in
mkdir output
mv zqp_opt.dat output/.

and start from there.

2. check every iteration zvo_nCHAm_nAHCm_0**.bin before averaging using.

mergeOutputBin.py output/zvo_nCHAm_nAHCm_001.bin; dvmc_spectrum.py spectrumpara.def output
mergeOutputBin.py output/zvo_nCHAm_nAHCm_002.bin; dvmc_spectrum.py spectrumpara.def output
mergeOutputBin.py output/zvo_nCHAm_nAHCm_003.bin; dvmc_spectrum.py spectrumpara.def output
mergeOutputBin.py output/zvo_nCHAm_nAHCm_004.bin; dvmc_spectrum.py spectrumpara.def output
mergeOutputBin.py output/zvo_nCHAm_nAHCm_005.bin; dvmc_spectrum.py spectrumpara.def output
mergeOutputBin.py output/zvo_nCHAm_nAHCm_006.bin; dvmc_spectrum.py spectrumpara.def output
...
and so on, in order to check that "int dw A( k*,w)  =  0.99160" or close to 1.0. It is
important to filter (remove) any zvo_nCHAm_nAHCm_0**.bin files that does not produce this
sum rule. It will give a much better statistic in the end. This probably need to be 
addressed in the future for better understanding.



==> anc/dvmc/samples/spectrum/12x12_U8_Ne126/StdFace.def <==
W = 12
L = 12
Wsub = 2
Lsub = 2
model = "FermionHubbard"
lattice = "Tetragonal"
t = 1.0
U = 8.000
nelec = 126
NMPTrans = 1
NSPGaussLeg = 16
complextype = 0
NSplitSize = 1
NSROptItrStep = 4000
NSROptItrSmp = 50
NVMCWarmUp = 100
NVMCSample = 100
2Sz = 0
DSROptRedCut = 1e-5
DSROptStaDel = 0.01
DSROptStepDt = 0.01
NStore = 1


==> anc/dvmc/samples/spectrum/12x12_U8_Ne126/opt.in <==
# input parameters for initHFB.py
# APFlag=1  -> Apply the anti-periodic boundary condition
# CDWFlag=1 -> Make a CDW order.
# PhFlag=1  -> PHONON mode
# SymSc = s, 2s, 2d, or 3s
Lx      12
Ly      12
Sx      2
Sy      2
Ne      126
APFlag  0
CDWFlag 0
PhFlag  0
SymSc   2d
GapSc   12.0
GapAF   1.0
t1      1.000
t2      0.000
t3      0.000
t4      0.000
t5      0.000


==> anc/dvmc/samples/spectrum/12x12_U8_Ne126/output/zqp_opt.dat <==
-1.019237799197785250e+02  0.000000000000000000e+00  0.000000000000000000e+00  1.062274686985787594e+04  0.000000000000000000e+00  0.000000000000000000e+00  -1.304915294685912608e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.305663753667517524e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.306833642267032136e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.305326274794879282e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.968147372352639646e-01  0.000000000000000000e+00  0.000000000000000000e+00  -3.960173323552829139e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.970435812240079465e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.254493723882041820e-03  0.000000000000000000e+00  0.000000000000000000e+00  -4.062996715030958023e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.415881673544438557e-02  0.000000000000000000e+00  0.000000000000000000e+00  5.221579564496361611e-03  0.000000000000000000e+00  0.000000000000000000e+00  3.153038327112394484e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.329626913102397431e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.462497861912019331e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.162881663374946667e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.330898607358741964e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.967262076496973933e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.226014378522221449e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.152834532847610977e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.327432875495513330e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.608714741984813346e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.191587561859314526e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.448676957265166265e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.188988083305129700e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.618424977647975174e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.345472892144215782e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.141334326196927727e-02  0.000000000000000000e+00  0.000000000000000000e+00  -8.243432975922497519e-02  0.000000000000000000e+00  0.000000000000000000e+00  -8.112450887746523731e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.969845289636465713e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.118431535607621707e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.128065522375576273e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.448796886746088995e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.597047581608241673e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.294200885656974748e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.425628369023346609e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.304046384796793107e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.605686763587868743e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.445533259977086447e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.119401315507739803e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.974962397331638531e-01  0.000000000000000000e+00  0.000000000000000000e+00  -4.120073878468852313e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.975880870738580541e-01  0.000000000000000000e+00  0.000000000000000000e+00  4.858340444481335473e-03  0.000000000000000000e+00  0.000000000000000000e+00  -3.976801128388928602e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.260447757332095450e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.852239913766575805e-03  0.000000000000000000e+00  0.000000000000000000e+00  3.116446213008538385e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.386882243523628933e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.309174565961885139e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.099823995381030539e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.403595645958712446e-02  0.000000000000000000e+00  0.000000000000000000e+00  -3.931731453479420102e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.048322164798923782e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.319643822778077819e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.469346470553208939e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.204037099768431568e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.515709953323180315e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.681371770103702284e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.502181795619040139e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.195975274775222918e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.457547568169581378e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.309916058280982502e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.064983438600129555e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.971052992363444833e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.105127364462046125e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.135194167221551843e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.447724927507178933e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.611324751367501834e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.311230895052286877e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.452117364951648448e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.311940218235177869e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.621322752319550295e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.456225314924558881e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.124607923856532112e-02  0.000000000000000000e+00  0.000000000000000000e+00  -8.090885716800140515e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.102167697209444942e-02  0.000000000000000000e+00  0.000000000000000000e+00  -4.025411852834094584e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.116976458986824669e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.209323779479818013e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.464431353886389550e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.126635174818734320e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.505832902087276798e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.587289450855887796e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.534978927290343548e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.117514134151759889e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.455897886311290274e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.229274719321205890e-02  0.000000000000000000e+00  0.000000000000000000e+00  -8.215783039846422109e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.962557887973904180e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.226835980331718978e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.107919143721562173e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.332790480013472043e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.640847386432787491e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.199101720031329726e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.445338677321317655e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.204519220224130716e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.620015918559979659e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.348267719444321694e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.090775580953175054e-02  0.000000000000000000e+00  0.000000000000000000e+00  5.377487626051828673e-03  0.000000000000000000e+00  0.000000000000000000e+00  1.357978611303994020e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.453589820525274579e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.249958051245349644e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.563300041316908723e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.752115372098002027e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.829228328588581143e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.740947872503262023e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.557001627609857747e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.238557159130633217e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.420015381930859868e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.350587616613800265e-02  0.000000000000000000e+00  0.000000000000000000e+00  -4.093729606009934713e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.137030180140365457e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.130597195190070903e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.404026013223480029e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.062661928621251625e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.463756729691499364e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.559660592023281694e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.477088539400739059e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.071336119875289414e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.414752128586834454e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.146160658595048350e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.157959806561521636e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.451872376871327433e-02  0.000000000000000000e+00  0.000000000000000000e+00  5.411579271074537512e-03  0.000000000000000000e+00  0.000000000000000000e+00  1.456853219031141976e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.466162148678440261e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.367965031276633214e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.569729607865424620e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.858957570855019170e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.807623637650799087e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.867070793776402476e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.592904294148382277e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.353437288466924737e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.441135940658278880e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.140314404069236835e-02  0.000000000000000000e+00  0.000000000000000000e+00  -3.963442801318377284e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.138366827607751111e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.279713271549965878e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.409159332094090722e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.170163888275522729e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.487594194963705013e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.660720308287118002e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.498176376240415969e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.180815335109822561e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.419227183736749262e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.262595895365195391e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.428625187610616160e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.633935367187381985e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.227617586215709988e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.581514577359847656e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.124121590312478797e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.034501445352078886e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.267885299258354637e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.023877807868869727e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.086464105761006965e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.594717252368521271e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.212528516352720909e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.632257439855079442e-02  0.000000000000000000e+00  0.000000000000000000e+00  5.384414062609429487e-03  0.000000000000000000e+00  0.000000000000000000e+00  1.491325563767887177e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.447505600863354377e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.344223003804933092e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.581965413761298983e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.842530005630619833e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.787414844113403539e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.828462108087176546e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.566250324052038650e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.352352022910100315e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.425740553088456472e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.457244472577760679e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.632379477617227681e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.320627584753981107e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.646316316242153591e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.111742904424828760e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.602023960858976442e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.009836594728637821e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.026029749807925884e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.139279296248746243e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.011372681186458483e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.013403540754979792e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.570856339079625519e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.097881990025117341e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.341072948210431451e-02  0.000000000000000000e+00  0.000000000000000000e+00  5.433732048298358513e-03  0.000000000000000000e+00  0.000000000000000000e+00  1.344564025196845133e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.451397670839666754e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.252308148627097717e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.565312895296173651e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.754611287373924716e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.823837283348433674e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.755258343161076151e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.565732523106529550e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.229665329364989068e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.444438098484713953e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.150072408153091474e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.194372606791179986e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.498949749567773632e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.752994013006964030e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.016145118383811913e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.077803002002235860e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.224501886540604073e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.044795567625521920e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.003616069676749906e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.732608492194249700e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.515038062284264048e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.192431968070203602e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.286451335985464905e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.608041271465730976e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.071028617078569445e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.557233718744241130e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.970404399747535368e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.984633448594469135e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.109637271346563980e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.976300407351522626e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.965289535270677401e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.549146842196972823e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.067085537425150513e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.591383781810453410e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.302054085543709716e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.127924821489341117e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.307809662873848616e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.508381572454171565e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.863907456668373708e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.020987984687866140e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.181783662275894570e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.237967730552488765e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.193987348512731583e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.003183664686859461e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.845208982661697805e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.506854070146232794e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.588392929795520561e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.398970159168474503e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.594643254832435658e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.193909476016075499e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.547389027385036697e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.067631279806402378e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.999744843553640350e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.229127482455906362e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.009623819897101954e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.102410091171249107e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.544773487565328757e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.161683522459390883e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.458358885168416608e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.485113584629428302e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.706728856711862669e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.788605583153329542e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.232425580315844066e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.236033633908702078e-02  0.000000000000000000e+00  0.000000000000000000e+00  5.261482493245014935e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.231174839596677645e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.797548480975707075e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.467409279163553154e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.125715845379933855e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.326139004606041422e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.511790044133359517e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.859225515346918767e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.000754542748626019e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.173992029125830200e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.237873297261333938e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.161435153413699239e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.005611798824922770e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.858803712819235121e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.499721217944377905e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.315352015479208769e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.325001904825373999e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.587556610084211006e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.140317481344230055e-02  0.000000000000000000e+00  0.000000000000000000e+00  5.140095556430222118e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.192697919435847492e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.152260066503512204e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.200624330843417076e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.514148809000216395e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.732470542075929515e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.004427013999937307e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.064102048655624660e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.218047285776822808e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.052494095479842323e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.005997811310607615e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.743068810301618254e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.492289244069810006e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.301131084156024020e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.430553193691422698e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.555009157553002536e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.780219255016534913e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.121848491092299643e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.203393376268342585e-02  0.000000000000000000e+00  0.000000000000000000e+00  5.105825867492179426e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.212803430970674112e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.751498150993538838e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.429894939568327306e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.417398406468568489e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.651967174459541665e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.210176034134190115e-02  0.000000000000000000e+00  0.000000000000000000e+00  5.219288245952279776e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.233078931227403530e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.923839962622452715e+00  0.000000000000000000e+00  0.000000000000000000e+00  3.402842701785430801e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.371657587696613501e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.021563188219884344e+00  0.000000000000000000e+00  0.000000000000000000e+00  6.726951442609420129e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.305495376271075703e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.596818368874458827e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.586646105800877837e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.407882293820838182e+00  0.000000000000000000e+00  0.000000000000000000e+00  3.435381034231765884e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.864612824205444275e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.419307691854012843e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.051745007034891100e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.346376178429258719e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.310527256577841193e+00  0.000000000000000000e+00  0.000000000000000000e+00  8.930961714209928459e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.900909610078420631e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.420883443991054040e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.068867058256549596e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.636819627767260643e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.252594405857224480e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.375641572372342303e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.912624582831195519e-01  0.000000000000000000e+00  0.000000000000000000e+00  -3.330720714031251806e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.314806639020005719e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.107524456029583743e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.499272930333367837e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.346069284966505020e+00  0.000000000000000000e+00  0.000000000000000000e+00  6.816295763031072763e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.850208607434573826e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.000890735127609510e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.260775935031277495e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.416191243331225369e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.235037207112888282e-03  0.000000000000000000e+00  0.000000000000000000e+00  -2.334533020202092857e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.590048274697530406e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.403098311360847283e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.411697663415995896e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.138397722012430557e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.101856242732067725e+00  0.000000000000000000e+00  0.000000000000000000e+00  8.594421959726817883e-01  0.000000000000000000e+00  0.000000000000000000e+00  4.305079066069660287e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.791271236452302906e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.846428757261557196e-01  0.000000000000000000e+00  0.000000000000000000e+00  -3.950590196536548672e-03  0.000000000000000000e+00  0.000000000000000000e+00  -1.501202978118988396e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.533239372180684512e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.271323736995422449e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.035381565211844324e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.423221142425013630e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.005850614088714456e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.614241492144156090e-03  0.000000000000000000e+00  0.000000000000000000e+00  5.486244029143730883e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.152036995314137613e-01  0.000000000000000000e+00  0.000000000000000000e+00  3.678760316634339111e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.749726219015030337e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.104844048866135742e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.558491287571584172e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.256364183161746917e+00  0.000000000000000000e+00  0.000000000000000000e+00  -7.602212231540662613e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.761225186376025986e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.052136144696779629e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.209424485988476405e+00  0.000000000000000000e+00  0.000000000000000000e+00  -8.129266404967140369e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.346007205603416412e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.131622021617106399e-01  0.000000000000000000e+00  0.000000000000000000e+00  -2.265973353013516489e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.641787931126753142e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.187378944828359151e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.066476205031184676e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.013383005938363723e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.003823776513669497e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.987731375419610647e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.081605113117798611e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.002450218865480469e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.987418007533681585e-01  0.000000000000000000e+00  0.000000000000000000e+00  -3.784609972301649083e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.653670559562961551e-02  0.000000000000000000e+00  0.000000000000000000e+00  -3.551647991309549446e-01  0.000000000000000000e+00  0.000000000000000000e+00  -9.418521621935632693e-01  0.000000000000000000e+00  0.000000000000000000e+00  -9.088765298116043834e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.070198281769552562e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.078277025940575173e+00  0.000000000000000000e+00  0.000000000000000000e+00  -7.417688076152768595e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.019325513300504360e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.176997736408257111e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.292381693063436643e+00  0.000000000000000000e+00  0.000000000000000000e+00  -7.902847328672195637e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.229744205484806646e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.935740667809942028e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.015971661542503290e-01  0.000000000000000000e+00  0.000000000000000000e+00  -7.526862930274593744e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.319878037578692709e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.180187005821341062e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.772743133308058328e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.475879570555044706e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.423552901168829488e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.737993895105416797e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.154428802829634781e+00  0.000000000000000000e+00  0.000000000000000000e+00  3.731362727835296073e-02  0.000000000000000000e+00  0.000000000000000000e+00  8.178754197104123325e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.090883043380847184e+00  0.000000000000000000e+00  0.000000000000000000e+00  9.303196430778588599e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.130766157259439686e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.228170241337956492e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.608110971087680863e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.195255786427351641e+00  0.000000000000000000e+00  0.000000000000000000e+00  -3.064541381456293845e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.973900200736045996e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.710349021789273838e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.235077921821504096e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.207229969593679009e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.135893947692486750e+00  0.000000000000000000e+00  0.000000000000000000e+00  8.019753080179840010e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.222913925524481193e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.298450487017105415e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.389568336259930925e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.462113042245899219e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.744631881955597930e+00  0.000000000000000000e+00  0.000000000000000000e+00  -4.000000000000000000e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.863194601728404454e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.359712135250627840e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.501833373981030562e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.480243205362091530e+00  0.000000000000000000e+00  0.000000000000000000e+00  8.772240087026399458e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.031254823038116442e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.166811095539025844e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.605826697288861293e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.673489532098019206e+00  0.000000000000000000e+00  0.000000000000000000e+00  -3.242595095153145979e-02  0.000000000000000000e+00  0.000000000000000000e+00  -2.763267429850870815e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.897690790753639112e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.608773147641317236e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.248383897253620312e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.321220155809332830e+00  0.000000000000000000e+00  0.000000000000000000e+00  9.628710025659550364e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.803963500511390539e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.087297437168799785e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.577461565398370125e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.027720689035770629e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.453134069074015766e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.338326457077940290e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.530373065734225435e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.994645666297631958e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.453151838872895230e+00  0.000000000000000000e+00  0.000000000000000000e+00  3.382871717530003153e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.889819798510765647e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.019721907222930657e+00  0.000000000000000000e+00  0.000000000000000000e+00  7.399630550928195660e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.054083138054943580e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.055494060210329987e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.000012854549297892e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.887154706389758019e+00  0.000000000000000000e+00  0.000000000000000000e+00  3.359981557523422868e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.461240062324716149e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.120685249425979801e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.614262340443519961e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.175230114166871509e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.249147913400836085e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.381693734511222793e+00  0.000000000000000000e+00  0.000000000000000000e+00  7.171305529219176300e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.795316983090413654e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.202877286795486222e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.301007688594135514e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.193466317429107804e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.113347340014635201e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.656613399847284285e-01  0.000000000000000000e+00  0.000000000000000000e+00  -3.344489962341710143e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.056289289507063689e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.111033507237859791e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.270680252917259612e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.290059990360312714e+00  0.000000000000000000e+00  0.000000000000000000e+00  9.279479659386750123e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.728241159777809344e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.750558045554124309e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.242421837820307795e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.169751183689054397e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.413529718766753408e-02  0.000000000000000000e+00  0.000000000000000000e+00  -2.065752458573005601e+00  0.000000000000000000e+00  0.000000000000000000e+00  -3.109673650514467091e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.416166527913315765e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.117553381500340892e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.287401465756595753e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.704012988741542056e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.433481725312318433e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.754159278991110682e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.023448592690172188e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.528474787539130242e-01  0.000000000000000000e+00  0.000000000000000000e+00  -4.859005542090719804e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.291096464208968841e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.428684396278204982e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.304666267067707386e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.617315387703273100e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.281321544050939121e+00  0.000000000000000000e+00  0.000000000000000000e+00  -7.365249708172796339e-01  0.000000000000000000e+00  0.000000000000000000e+00  -5.417064892805108223e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.853133640399171722e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.221048592550731060e-01  0.000000000000000000e+00  0.000000000000000000e+00  3.418676110710395233e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.985126989993097613e-01  0.000000000000000000e+00  0.000000000000000000e+00  -9.690281437715224655e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.497750551094924498e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.661684613194708282e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.305136645666225448e-01  0.000000000000000000e+00  0.000000000000000000e+00  -9.376589633198344487e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.184541276172208946e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.140872584207368590e+00  0.000000000000000000e+00  0.000000000000000000e+00  -7.866487296277213659e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.702476405007144478e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.257586338980317131e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.410457636744534282e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.101072924798909947e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.241320536776937322e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.293352006100862983e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.217351079083081489e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.005950634735095495e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.736865754337338252e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.014981572088893058e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.360053782821991186e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.991303216311696600e-01  0.000000000000000000e+00  0.000000000000000000e+00  -2.693739546716479860e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.341632627340338391e-01  0.000000000000000000e+00  0.000000000000000000e+00  -2.225352821110952728e-01  0.000000000000000000e+00  0.000000000000000000e+00  -9.108693277927828458e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.325374769090670757e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.048770940317474754e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.002832519001913614e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.717690814828970902e-01  0.000000000000000000e+00  0.000000000000000000e+00  -9.681936817080114555e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.410571114992363873e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.340658818489647741e+00  0.000000000000000000e+00  0.000000000000000000e+00  -7.061072073787250103e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.969372020757581832e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.656616338018523038e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.861763925212920334e-01  0.000000000000000000e+00  0.000000000000000000e+00  -6.470466476477585438e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.256949938750241191e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.424845067416993460e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.049201003068108706e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.450088237870931218e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.899883636754592597e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.722013366257000522e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.032657516785174590e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.997665005993841392e-02  0.000000000000000000e+00  0.000000000000000000e+00  8.332608939347387889e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.051253538919681318e+00  0.000000000000000000e+00  0.000000000000000000e+00  8.126759693821351549e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.389925611563702923e-02  0.000000000000000000e+00  0.000000000000000000e+00  -8.700124025123880944e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.640868206677252195e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.899660843810500266e+00  0.000000000000000000e+00  0.000000000000000000e+00  -3.551208661742949246e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.840114560346122641e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.575505614531836462e+00  0.000000000000000000e+00  0.000000000000000000e+00  -4.989890172270503022e-02  0.000000000000000000e+00  0.000000000000000000e+00  9.100835676010334829e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.174304433178064766e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.188300487759724522e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.176773246362798675e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.033777702694297362e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.977891344463485190e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.394716448166318123e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.772436803409116912e+00  0.000000000000000000e+00  0.000000000000000000e+00  -3.904998425273983109e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.585044413884097558e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.233310626797635756e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.217768016897787131e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.460973932808805609e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.125343718241989199e+00  0.000000000000000000e+00  0.000000000000000000e+00  7.402532623802512424e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.175921346812499380e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.583043547275859941e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.424075287776000343e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.054756846476599841e-02  0.000000000000000000e+00  0.000000000000000000e+00  -2.512907267841884007e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.534400029551701072e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.788131558791586639e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.981231810889311662e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.286601616412825777e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.471644001054368101e+00  0.000000000000000000e+00  0.000000000000000000e+00  7.507597398615001305e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.544953770088265177e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.926895697435814014e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.549549465952391847e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.383980219201490947e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.049367270836937927e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.405344460533625994e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.429836922939578592e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.480694839000276763e+00  0.000000000000000000e+00  0.000000000000000000e+00  3.294905684059440176e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.864847060706053217e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.003635385947463377e+00  0.000000000000000000e+00  0.000000000000000000e+00  7.520933708125350226e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.472912020021067026e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.701878424828813241e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.147060143783892761e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.872609313114257823e+00  0.000000000000000000e+00  0.000000000000000000e+00  3.337951073708036009e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.468942711471261209e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.084715148709625376e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.184517339468499963e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.140976869665595306e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.309919620268860108e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.420006959556252335e+00  0.000000000000000000e+00  0.000000000000000000e+00  7.073234220982024256e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.266964568667396707e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.519561693946014369e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.313642113853877413e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.239702506212545075e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.107508345004609041e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.573728136053590410e-01  0.000000000000000000e+00  0.000000000000000000e+00  -3.335264210985778188e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.048483022196120551e+00  0.000000000000000000e+00  0.000000000000000000e+00  6.487708047217505096e-03  0.000000000000000000e+00  0.000000000000000000e+00  1.279562746244843563e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.342322609768135777e+00  0.000000000000000000e+00  0.000000000000000000e+00  9.177916849424997414e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.788401679716683734e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.529236341464858651e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.238895963126986244e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.174035126253233585e+00  0.000000000000000000e+00  0.000000000000000000e+00  -4.193466261969307218e-02  0.000000000000000000e+00  0.000000000000000000e+00  -2.129110165003030186e+00  0.000000000000000000e+00  0.000000000000000000e+00  -3.072737155968732647e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.396483332959071344e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.249990229427754729e+00  0.000000000000000000e+00  0.000000000000000000e+00  7.808843688607157441e-02  0.000000000000000000e+00  0.000000000000000000e+00  7.654239842230669000e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.881974900321574440e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.115681282070834834e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.998461548260892506e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.128533352405642898e-01  0.000000000000000000e+00  0.000000000000000000e+00  -4.180455525196527522e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.340709073815313124e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.509265466093757002e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.124328203979040985e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.477677517596424517e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.379902127921496024e+00  0.000000000000000000e+00  0.000000000000000000e+00  -7.830245904956295577e-01  0.000000000000000000e+00  0.000000000000000000e+00  -3.730909553168317017e-02  0.000000000000000000e+00  0.000000000000000000e+00  3.872038925640277074e-01  0.000000000000000000e+00  0.000000000000000000e+00  4.959053193669147874e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.601516650001247655e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.980020085164548860e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.926461962456925248e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.461666304873290301e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.631056334432507526e+00  0.000000000000000000e+00  0.000000000000000000e+00  -8.439732397849951662e-01  0.000000000000000000e+00  0.000000000000000000e+00  -7.713752171063970042e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.189492679977939060e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.120620926121282723e+00  0.000000000000000000e+00  0.000000000000000000e+00  -7.301092161632044553e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.275830089161800740e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.952876887925968252e-02  0.000000000000000000e+00  0.000000000000000000e+00  -2.174009373523046462e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.022358359151043894e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.162203590349609517e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.303065021244066868e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.722597488977157143e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.082455552698746493e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.008110883208538811e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.087435851765659933e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.358746654820356614e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.834040833273203219e-01  0.000000000000000000e+00  0.000000000000000000e+00  -3.017258459323816644e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.823812929824877638e-02  0.000000000000000000e+00  0.000000000000000000e+00  -2.594314729274062037e-01  0.000000000000000000e+00  0.000000000000000000e+00  -9.111156847354267008e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.322276304817854964e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.105413501018208899e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.072048331480933037e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.028704659607362348e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.097269717011537749e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.500957631220343647e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.330081106343137698e+00  0.000000000000000000e+00  0.000000000000000000e+00  -7.003374265093402773e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.585004064295269521e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.075193779205138034e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.625323565963749162e-01  0.000000000000000000e+00  0.000000000000000000e+00  -6.099902054803001406e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.271609114951249619e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.402963503390727951e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.963238221693809793e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.411316783590535806e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.929908905443157963e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.693812071440257583e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.426191880639321896e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.106549728496363044e-02  0.000000000000000000e+00  0.000000000000000000e+00  7.921128002691952830e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.117368280132560399e+00  0.000000000000000000e+00  0.000000000000000000e+00  8.508422785267518718e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.714935876304972490e-02  0.000000000000000000e+00  0.000000000000000000e+00  -9.407676896653736076e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.588157258196229549e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.793224730316800075e+00  0.000000000000000000e+00  0.000000000000000000e+00  -3.555146093352570258e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.879212057227985344e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.542344951242691442e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.458206046002518047e-02  0.000000000000000000e+00  0.000000000000000000e+00  8.727384459990946697e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.026906044832194054e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.132170794549181680e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.094014516556904182e+00  0.000000000000000000e+00  0.000000000000000000e+00  9.379519572818320050e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.866199905933562025e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.403503280874591974e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.732050162289679562e+00  0.000000000000000000e+00  0.000000000000000000e+00  -3.885730729192094834e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.567605777508984222e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.872631103229319416e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.256771064648999792e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.436925741490862718e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.075395927870814061e+00  0.000000000000000000e+00  0.000000000000000000e+00  7.468409308315919759e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.157093749521143522e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.610944247036139920e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.447685627925090923e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.375508443178004130e-02  0.000000000000000000e+00  0.000000000000000000e+00  -2.438940024359177894e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.499963757027552802e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.344368993424778502e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.983876544426507404e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.307899383458329456e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.499555222311673930e+00  0.000000000000000000e+00  0.000000000000000000e+00  8.202005692735085951e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.362446519952433377e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.043684439183677037e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.580044355545206169e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.478046213618994020e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.141986242411512364e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.853723624404285564e-02  0.000000000000000000e+00  0.000000000000000000e+00  2.324792260482582418e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.870185084544944143e+00  0.000000000000000000e+00  0.000000000000000000e+00  3.402657277754182363e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.328490421434882940e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.039685282670000044e+00  0.000000000000000000e+00  0.000000000000000000e+00  7.152315801165729514e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.580877608722866423e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.264314321444384159e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.842962935492656218e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.294877579513586507e+00  0.000000000000000000e+00  0.000000000000000000e+00  3.391353775199823506e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.903217718443008577e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.487475701460261091e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.816953027652287167e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.465874630096982045e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.337780252681725734e+00  0.000000000000000000e+00  0.000000000000000000e+00  9.187665755156260161e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.633271382913018321e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.816543406473398292e-01  0.000000000000000000e+00  0.000000000000000000e+00  6.918633901337681857e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.591913675276131590e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.257953762061347014e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.359456224114366396e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.405423808965074461e-01  0.000000000000000000e+00  0.000000000000000000e+00  -3.477006593788628308e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.384788129349386221e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.010301152270054459e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.496732808108561574e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.337172721643155704e+00  0.000000000000000000e+00  0.000000000000000000e+00  7.444349877873082111e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.942321276802552399e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.003111371651752348e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.269619811773106122e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.421125690361431548e+00  0.000000000000000000e+00  0.000000000000000000e+00  -3.241366310232027953e-02  0.000000000000000000e+00  0.000000000000000000e+00  -2.440023840561920121e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.709013645874589038e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.495462857676708612e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.336623939130487493e+00  0.000000000000000000e+00  0.000000000000000000e+00  9.703290305140527261e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.005704858387780565e+00  0.000000000000000000e+00  0.000000000000000000e+00  8.059435282410044588e-01  0.000000000000000000e+00  0.000000000000000000e+00  3.872468587403229967e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.544650157218537601e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.961795144392372681e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.597372847871470602e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.480502492604466092e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.501993542119286040e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.199833051466483891e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.051936667777502166e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.286407528278262768e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.715516435078126456e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.492960458687538738e-02  0.000000000000000000e+00  0.000000000000000000e+00  4.787873380249436095e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.193680547935194403e-01  0.000000000000000000e+00  0.000000000000000000e+00  4.435556033719976754e-01  0.000000000000000000e+00  0.000000000000000000e+00  -2.264743900281582512e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.212297501625799745e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.449706263545045060e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.906368293990400753e-01  0.000000000000000000e+00  0.000000000000000000e+00  -7.421959903633352784e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.659347992548189765e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.479665815063048839e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.095488902669625064e+00  0.000000000000000000e+00  0.000000000000000000e+00  -8.291635700563947386e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.766632591982809086e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.402287951296487034e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.436656831712293525e-01  0.000000000000000000e+00  0.000000000000000000e+00  -8.679747767841817785e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.254506270997892248e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.030509006797899030e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.116353052274588364e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.131276522833811748e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.121511242036797640e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.059336066257859033e+00  0.000000000000000000e+00  0.000000000000000000e+00  -9.767813090014000332e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.023802231277224140e+00  0.000000000000000000e+00  0.000000000000000000e+00  -4.134855946113714653e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.113020012469743830e-01  0.000000000000000000e+00  0.000000000000000000e+00  -3.060577237342194667e-01  0.000000000000000000e+00  0.000000000000000000e+00  -9.164078492873042325e-01  0.000000000000000000e+00  0.000000000000000000e+00  -9.361370061918966590e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.122758292213420939e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.188699303842753352e+00  0.000000000000000000e+00  0.000000000000000000e+00  -8.338083629207654335e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.087753692818011819e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.282553791274648969e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.421223501296535741e+00  0.000000000000000000e+00  0.000000000000000000e+00  -8.066378728647223273e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.395694991113059003e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.780571335995201121e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.513116120463347314e-01  0.000000000000000000e+00  0.000000000000000000e+00  -6.945828591455142087e-01  0.000000000000000000e+00  0.000000000000000000e+00  -1.257907363110383647e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.211651184005746229e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.113719698142645598e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.442944642091626317e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.268785915699917721e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.740567960010359849e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.301908741647784584e+00  0.000000000000000000e+00  0.000000000000000000e+00  4.412921851879784280e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.009797731112020980e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.120433796039308927e+00  0.000000000000000000e+00  0.000000000000000000e+00  8.747604710200949096e-01  0.000000000000000000e+00  0.000000000000000000e+00  5.088379472900023126e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.158417545725991760e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.681277420156608082e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.314846272464204935e+00  0.000000000000000000e+00  0.000000000000000000e+00  -3.034268634169386747e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.853324615095149230e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.671772990917372637e+00  0.000000000000000000e+00  0.000000000000000000e+00  -5.164292624212617200e-02  0.000000000000000000e+00  0.000000000000000000e+00  1.154273923295351612e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.112650786445478657e+00  0.000000000000000000e+00  0.000000000000000000e+00  6.468001072210014524e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.088746538195954461e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.182861227777989743e+00  0.000000000000000000e+00  0.000000000000000000e+00  9.886857204519815256e-02  0.000000000000000000e+00  0.000000000000000000e+00  -1.622060421529654572e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.865354111908179569e+00  0.000000000000000000e+00  0.000000000000000000e+00  -3.937206837599300346e+00  0.000000000000000000e+00  0.000000000000000000e+00  -2.799971551139428083e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.859716510993867367e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.522945367174306508e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.466969604567942786e+00  0.000000000000000000e+00  0.000000000000000000e+00  8.109655608921605419e-01  0.000000000000000000e+00  0.000000000000000000e+00  7.102933254370744631e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.330342276369472110e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.649334351766166495e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.751600439681455290e+00  0.000000000000000000e+00  0.000000000000000000e+00  -4.225254989610609246e-02  0.000000000000000000e+00  0.000000000000000000e+00  -2.751706225390399219e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.847220752659190390e+00  0.000000000000000000e+00  0.000000000000000000e+00  -1.562726061886993423e-01  0.000000000000000000e+00  0.000000000000000000e+00  2.272380467341434951e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.356892581181232238e+00  0.000000000000000000e+00  0.000000000000000000e+00  1.028424915626500402e+00  0.000000000000000000e+00  0.000000000000000000e+00  8.165135919176766954e-01  0.000000000000000000e+00  0.000000000000000000e+00  9.355665076872373698e-01  0.000000000000000000e+00  0.000000000000000000e+00  8.661284696147550921e-01  0.000000000000000000e+00  0.000000000000000000e+00  1.132773734434088020e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.497636768271400243e+00  0.000000000000000000e+00  0.000000000000000000e+00  2.375241708049415923e+00  0.000000000000000000e+00  0.000000000000000000e+00  -8.572635002406615856e-02  0.000000000000000000e+00  0.000000000000000000e+00  

==> anc/dvmc/samples/spectrum/12x12_U8_Ne126/run_vmc.sh <==
#!/bin/sh
#QSUB -queue F144cpu
#QSUB -node 144
#QSUB -mpi 144
#QSUB -omp 24
#QSUB -place pack
#QSUB -over false
#PBS -N run_vmc.sh
#PBS -l walltime=23:55:00
cd ${PBS_O_WORKDIR}

export MKL_NUM_THREADS=1
export OMP_NUM_THREADS=24

#init_groundstate.py opt.in
#mkdir output
#mv zqp_opt.dat output/.

#### mVMC groud state calculations:
date
mpijob vmc_new.out namelist.def ./output/zqp_opt.dat
date
mpijob vmc_new.out namelist_G.def ./output/zqp_opt.dat
date



==> anc/dvmc/samples/spectrum/12x12_U8_Ne126/spectrumpara.def <==
#input for postprocessing of NVMCCalMode == 3
# '#' are treated as comment

# parameters to generate excitation.def file:
dr1_x       0:2      # will generate array [0,1,2]
dr1_y       0:2      # will generate array [0,1,2]
dr2_x       0:2      # will generate array [0,1,2]
dr2_y       0:2      # will generate array [0,1,2]

# parameters to generate A(k,w) parameters 
eta          0.2              # imaginary frequency
w_min       -15.0             # minimum frequency calculated
w_max        15.0             # maximum frequency calculated
Nw           1500             # consider 1500 frequencies
exc_choice   all              # take all excitations
kPath        0,13,26,39,52,65,78,66,54,42,30,18,6,5,4,3,2,1,0          # k points chosen in the path to plot


# geometry of the sites (both real space and reciprocal k-space):
#
#  132  133  134  135  136  137  138  139  140  141  142  143 
#  120  121  122  123  124  125  126  127  128  129  130  131 
#  108  109  110  111  112  113  114  115  116  117  118  119 
#   96   97   98   99  100  101  102  103  104  105  106  107 
#   84   85   86   87   88   89   90   91   92   93   94   95 
#   72   73   74   75   76   77   78   79   80   81   82   83 
#   60   61   62   63   64   65   66   67   68   69   70   71 
#   48   49   50   51   52   53   54   55   56   57   58   59 
#   36   37   38   39   40   41   42   43   44   45   46   47 
#   24   25   26   27   28   29   30   31   32   33   34   35 
#   12   13   14   15   16   17   18   19   20   21   22   23 
#    0    1    2    3    4    5    6    7    8    9   10   11 



==> anc/dvmc/samples/spectrum/16x1_U8_Ne14/StdFace.def <==
L = 16
Lsub = 16
model = "FermionHubbard"
lattice = "chain"
t = 1.0
U = 8.000
nelec = 14
NMPTrans = 1
NSPGaussLeg = 16
complextype = 0
NSplitSize = 1
NSROptItrStep = 4000
NSROptItrSmp = 50
NVMCWarmUp = 100
NVMCSample = 500
2Sz = 0
DSROptRedCut = 1e-5
DSROptStaDel = 0.01
DSROptStepDt = 0.01
NStore = 1


==> anc/dvmc/samples/spectrum/16x1_U8_Ne14/run_vmc.sh <==
#!/bin/sh
#QSUB -queue i18cpu
#QSUB -node 18
#QSUB -mpi 18
#QSUB -omp 24
#QSUB -place pack
#QSUB -over false
#PBS -N run_vmc.sh
#PBS -l walltime=00:29:30
cd ${PBS_O_WORKDIR}

export MKL_NUM_THREADS=1
export OMP_NUM_THREADS=24

#This example is ready to run on issp sekirei, with module:
module rm intel/18.0.5.274
module add gnuplot/5.2.3 intel/16.0.4.258 intel-mpi/5.1.3.258 intel-mkl/16.0.4.258

#before running this submission, type:
#$ preprocess_dVMC.sh
#to generate all the input files.

#### mVMC groud state calculations:
date
mpijob vmc_new.out namelist.def
date

#### mVMC dynamical Green calculations:
mpijob vmc_new.out namelist_G.def ./output/zqp_opt.dat
date

#to generate the graph, type:
#$ preprocess_dVMC.sh

#to generate the data and gnuplot files:
#$ gnuplot plot_Akw.gp
#$ gnuplot plot_allAkw.gp
#$ gnuplot plot_dos.gp



==> anc/dvmc/samples/spectrum/16x1_U8_Ne14/spectrumpara.def <==
# input for postprocessing dvmc (vmc_new.out with NVMCCalMode == 3)
# '#' are treated as comment

# parameters to generate excitation.def file (used by makeExcitation.py):
dr1_x        0:15     # will generate array [0,1,2,3,4,...,14,15]
dr1_y        0        # will generage array [0]
dr2_x        0:15     # ...
dr2_y        0

# parameters to generate A(k,w) parameters:
eta           0.2             # imaginary frequency
w_min        -6.0             # minimum frequency plotted
w_max        11.0             # maximum frequency plotted
w_min_data  -15.0             # minimum frequency calculated
w_max_data   15.0             # maximum frequency calculated
Nw           1500             # calculate 1500 frequencies
exc_choice   all              # take all excitations
kPath        range(9)         # k points chosen in the path to plot


# geometry of the sites (both real space and reciprocal k-space):
#
#    0    1    2    3    4 ... 14  15



==> anc/dvmc/samples/spectrum/16x1_U8_Ne16/StdFace.def <==
L = 16
Lsub = 16
model = "FermionHubbard"
lattice = "chain"
t = 1.0
U = 8.000
nelec = 16
NMPTrans = 1
NSPGaussLeg = 16
complextype = 0
NSplitSize = 1
NSROptItrStep = 4000
NSROptItrSmp = 50
NVMCWarmUp = 100
NVMCSample = 500
2Sz = 0
DSROptRedCut = 1e-5
DSROptStaDel = 0.01
DSROptStepDt = 0.01
NStore = 1


==> anc/dvmc/samples/spectrum/16x1_U8_Ne16/run_vmc.sh <==
#!/bin/sh
#QSUB -queue i18cpu
#QSUB -node 18
#QSUB -mpi 18
#QSUB -omp 24
#QSUB -place pack
#QSUB -over false
#PBS -N run_vmc.sh
#PBS -l walltime=00:29:30
cd ${PBS_O_WORKDIR}

export MKL_NUM_THREADS=1
export OMP_NUM_THREADS=24

#This example is ready to run on issp sekirei, with module:
module rm intel/18.0.5.274
module add gnuplot/5.2.3 intel/16.0.4.258 intel-mpi/5.1.3.258 intel-mkl/16.0.4.258

#before running this submission, type:
#$ preprocess_dVMC.sh
#to generate all the input files.

#### mVMC groud state calculations:
date
mpijob vmc_new.out namelist.def
date

#### mVMC dynamical Green calculations:
mpijob vmc_new.out namelist_G.def ./output/zqp_opt.dat
date

#to generate the graph, type:
#$ preprocess_dVMC.sh

#to generate the data and gnuplot files:
#$ gnuplot plot_Akw.gp
#$ gnuplot plot_allAkw.gp
#$ gnuplot plot_dos.gp



==> anc/dvmc/samples/spectrum/16x1_U8_Ne16/spectrumpara.def <==
# input for postprocessing dvmc (vmc_new.out with NVMCCalMode == 3)
# '#' are treated as comment

# parameters to generate excitation.def file (used by makeExcitation.py):
dr1_x        0:15     # will generate array [0,1,2,3,4,...,14,15]
dr1_y        0        # will generage array [0]
dr2_x        0:15     # ...
dr2_y        0

# parameters to generate A(k,w) parameters:
eta           0.2             # imaginary frequency
w_min        -8.0             # minimum frequency plotted
w_max         8.0             # maximum frequency plotted
w_min_data  -15.0             # minimum frequency calculated
w_max_data   15.0             # maximum frequency calculated
Nw           1500             # calculate 1500 frequencies
exc_choice   all              # take all excitations
kPath        range(9)         # k points chosen in the path to plot


# geometry of the sites (both real space and reciprocal k-space):
#
#    0    1    2    3    4 ... 14  15



==> anc/dvmc/samples/spectrum/4x4_U8_Ne14/StdFace.def <==
W = 4
L = 4
Wsub = 4
Lsub = 4
model = "FermionHubbard"
lattice = "Tetragonal"
t = 1.0
U = 8.000
nelec = 14
NMPTrans = 1
NSPGaussLeg = 16
complextype = 0
NSplitSize = 1
NSROptItrStep = 4000
NSROptItrSmp = 50
NVMCWarmUp = 100
NVMCSample = 500
2Sz = 0
DSROptRedCut = 1e-5
DSROptStaDel = 0.01
DSROptStepDt = 0.01
NStore = 1


==> anc/dvmc/samples/spectrum/4x4_U8_Ne14/run_vmc.sh <==
#!/bin/sh
#QSUB -queue i18cpu
#QSUB -node 18
#QSUB -mpi 18
#QSUB -omp 24
#QSUB -place pack
#QSUB -over false
#PBS -N run_vmc.sh
#PBS -l walltime=00:29:30
cd ${PBS_O_WORKDIR}

export MKL_NUM_THREADS=1
export OMP_NUM_THREADS=24

#This example is ready to run on issp sekirei, with module:
module rm intel/18.0.5.274
module add gnuplot/5.2.3 intel/16.0.4.258 intel-mpi/5.1.3.258 intel-mkl/16.0.4.258

#before running this submission, type:
#$ preprocess_dVMC.sh
#to generate all the input files.

#### mVMC groud state calculations:
date
mpijob vmc_new.out namelist.def
date

#### mVMC dynamical Green calculations:
mpijob vmc_new.out namelist_G.def ./output/zqp_opt.dat
date

#to generate the graph, type:
#$ preprocess_dVMC.sh

#to generate the data and gnuplot files:
#$ gnuplot plot_Akw.gp
#$ gnuplot plot_allAkw.gp
#$ gnuplot plot_dos.gp



==> anc/dvmc/samples/spectrum/4x4_U8_Ne14/spectrumpara.def <==
# input for postprocessing dvmc (vmc_new.out with NVMCCalMode == 3)
# '#' are treated as comment

# parameters to generate excitation.def file:
dr1_x       -1:2      # will generate array [-1,0,1,2]
dr1_y       -1:2      # will generate array [-1,0,1,2]
dr2_x       -1:2      # will generate array [-1,0,1,2]
dr2_y       -1:2      # will generate array [-1,0,1,2]

# parameters to generate A(k,w) parameters 
eta           0.2             # imaginary frequency
w_min        -8.0             # minimum frequency plotted
w_max        12.0             # maximum frequency plotted
w_min_data  -15.0             # minimum frequency calculated
w_max_data   15.0             # maximum frequency calculated
Nw           1500             # calculate 1500 frequencies
exc_choice   all              # take all excitations
kPath        0,5,10,6,2,1,0   # k points chosen in the path to plot

# geometry of the sites (both real space and reciprocal k-space):
#
# 12 13 14 15
#  8  9 10 11
#  4  5  6  7
#  0  1  2  3




==> anc/dvmc/samples/spectrum/4x4_U8_Ne16/StdFace.def <==
W = 4
L = 4
Wsub = 4
Lsub = 4
model = "FermionHubbard"
lattice = "Tetragonal"
t = 1.0
U = 8.000
nelec = 16
NMPTrans = 1
NSPGaussLeg = 16
complextype = 0
NSplitSize = 1
NSROptItrStep = 4000
NSROptItrSmp = 50
NVMCWarmUp = 100
NVMCSample = 500
2Sz = 0
DSROptRedCut = 1e-5
DSROptStaDel = 0.01
DSROptStepDt = 0.01
NStore = 1


==> anc/dvmc/samples/spectrum/4x4_U8_Ne16/run_vmc.sh <==
#!/bin/sh
#QSUB -queue i18cpu
#QSUB -node 18
#QSUB -mpi 18
#QSUB -omp 24
#QSUB -place pack
#QSUB -over false
#PBS -N run_vmc.sh
#PBS -l walltime=00:29:30
cd ${PBS_O_WORKDIR}

export MKL_NUM_THREADS=1
export OMP_NUM_THREADS=24

#This example is ready to run on issp sekirei, with module:
module rm intel/18.0.5.274
module add gnuplot/5.2.3 intel/16.0.4.258 intel-mpi/5.1.3.258 intel-mkl/16.0.4.258

#before running this submission, type:
#$ preprocess_dVMC.sh
#to generate all the input files.

#### mVMC groud state calculations:
date
mpijob vmc_new.out namelist.def
date

#### mVMC dynamical Green calculations:
mpijob vmc_new.out namelist_G.def ./output/zqp_opt.dat
date

#to generate the graph, type:
#$ preprocess_dVMC.sh

#to generate the data and gnuplot files:
#$ gnuplot plot_Akw.gp
#$ gnuplot plot_allAkw.gp
#$ gnuplot plot_dos.gp



==> anc/dvmc/samples/spectrum/4x4_U8_Ne16/spectrumpara.def <==
# input for postprocessing dvmc (vmc_new.out with NVMCCalMode == 3)
# '#' are treated as comment

# parameters to generate excitation.def file:
dr1_x       -1:2      # will generate array [-1,0,1,2]
dr1_y       -1:2      # will generate array [-1,0,1,2]
dr2_x       -1:2      # will generate array [-1,0,1,2]
dr2_y       -1:2      # will generate array [-1,0,1,2]

# parameters to generate A(k,w) parameters 
eta           0.2             # imaginary frequency
w_min       -10.0             # minimum frequency plotted
w_max        10.0             # maximum frequency plotted
w_min_data  -15.0             # minimum frequency calculated
w_max_data   15.0             # maximum frequency calculated
Nw           1500             # calculate 1500 frequencies
exc_choice   all              # take all excitations
kPath        0,5,10,6,2,1,0   # k points chosen in the path to plot

# geometry of the sites (both real space and reciprocal k-space):
#
# 12 13 14 15
#  8  9 10 11
#  4  5  6  7
#  0  1  2  3




==> anc/dvmc/samples/spectrum/README <==
#########################
# How to run the example:

In any sub directories (except chain2_U8), generate all the input files using 
the command (inside the directories):

$ preprocess_dVMC.sh

After that, you can submit the job to a supercomputer with command like

$ qsub ./run_vmc.sh

This file is optimized for sekirei (issp) for now, but can be adapted for any
computer with lapacke or mkl. with this specific file, it takes under 20 minutes
to run. This will generate Monte Carlo sampling binary files in the output directory.
You can automatically postprocess the Monte Carlo samples to generate the A(k,w) plots
simply by typing:

$ postprocess_dVMC.sh

# Result:

If everything works, the figure "akw_all.pdf"
shown if "expected_Akw" should be produced when typing the command:

$ gnuplot plot_allAkw.gp


# Details:

The two scripts preprocess_dVMC.sh and postprocess_dVMC.sh do a bunch of
automatizations in order to make the examples contained in the "samples/spectrum/"
subdirectories easy to run. In general it can be used for other geometries
and parameters, but at this point the user might want to know more about
the details of the implementation. Here is a short description:

# preprocess_dVMC.sh:

Generate all the input files for the Monte Carlo sampling procedure to run.
The main task added to the already present vmcdry_new.out is a function
that generate the excitation.def file, called makeExcitation.py. This
python function takes the definitions in spectrumpara.def to define the
neighbor charge positions. In "spectrumpara.def" this last file, 
the values "dr1_x, dr1_y, dr2_x, dr2_y", defines the 
difference in position of the charge excitation relatif to site "i" or 
"j" of the operator "c^dagger_i" or  "c_j" for the Green function 
<n|c^dagger_i cj|m>. For example:

"
dr1_x       -1:2      # will generate array [-1,0,1,2]
dr1_y       -1:2      # will generate array [-1,0,1,2]
dr2_x       -1:2      # will generate array [-1,0,1,2]
dr2_y       -1:2      # will generate array [-1,0,1,2]
"

will generate all the allowed combination of the four vector described.
This will result in 377 different charge-charge excitations in the file
"excitation.def". Perhaps futur user will want to 
change this part, and possibly add different kind of excitation. If so, 
this script will also need to be adapted. The number on the far left
is the type of excitation. It is directly related to the types defined
in "src/mVMC/calgrn.c" file. Each type (with position differences) 
define a commutation relation with c^dagger and c. To 


# postprocess_dVMC.sh
#
# mergeOutputBin.py output/zvo_nCHAm_nAHCm_0*.bin
Merge all the binary files 'output/zvo_nCHAm_nAHCm_***.bin' in order to
reduce the Monte Carlo noise and convert the result in an numpy array of
floats in order to reduce the memory on hard drive.

#dvmc_spectrum.py spectrumpara.def output
From this averaging, the task "dvmc_spectrum.py" is used to calculate the
full spectrum Akw_all.dat and the dos.dat. 

These two tasks alone are sufficient to generate the necessary data.
After that, the remaining tasks in this script are used to slice the
Akw_all.dat file into a kPath defined in spectrumpara.def, calculate
chemical potential from dos integration, adjust and create gnuplot
plotting file from template and parameters.

It is encouraged to look at the content of "preprocess_dVMC.sh" 
and "postprocess_dVMC.sh" (in ~/bin/. directory, or in tool/dvmc/.)
as there is more comments to be found that details every task, and show
how to call the different tasks.


# Notes

1. During the treatment of "dvmc_spectrum.py" you should read
a step printing:

 k#/Nk  --   kx/π   ky/π :  sumRule: ∫dw A( k#,w)  ≟  1.00000 
 ------------------------------------------------------------
  1/16  --   0/ 2   0/ 2 :           ∫dw A( k0,w)  =  0.98885 
  2/16  --   1/ 2   0/ 2 :           ∫dw A( k1,w)  =  0.99028 
  3/16  --   2/ 2   0/ 2 :           ∫dw A( k2,w)  =  0.99061 
  4/16  --   3/ 2   0/ 2 :           ∫dw A( k3,w)  =  0.99012 
  5/16  --   0/ 2   1/ 2 :           ∫dw A( k4,w)  =  0.99004 
  6/16  --   1/ 2   1/ 2 :           ∫dw A( k5,w)  =  0.99064 
  7/16  --   2/ 2   1/ 2 :           ∫dw A( k6,w)  =  0.99023 
  8/16  --   3/ 2   1/ 2 :           ∫dw A( k7,w)  =  0.99061 
  9/16  --   0/ 2   2/ 2 :           ∫dw A( k8,w)  =  0.99061 
 10/16  --   1/ 2   2/ 2 :           ∫dw A( k9,w)  =  0.99026 
 11/16  --   2/ 2   2/ 2 :           ∫dw A(k10,w)  =  0.98952 
 12/16  --   3/ 2   2/ 2 :           ∫dw A(k11,w)  =  0.99026 
 13/16  --   0/ 2   3/ 2 :           ∫dw A(k12,w)  =  0.99003 
 14/16  --   1/ 2   3/ 2 :           ∫dw A(k13,w)  =  0.99062 
 15/16  --   2/ 2   3/ 2 :           ∫dw A(k14,w)  =  0.99022 
 16/16  --   3/ 2   3/ 2 :           ∫dw A(k15,w)  =  0.99064 

dos printing

  correction factor:                ∫∫dw dk A(k,w) =  0.99022 

Not here that the number on the right is the sum rule. In theory
this sum rule should be exactly one (if your frequency integration
was done from -inf < w < inf. But the fact that the range is not
exactly one is not only due to an integration imprecision, it is a
good indicator of the convergence of the method. If this number is 
significantly (more than ~2 percent) different than 1.000, 
probably that the parameter chosen are wrong (energy window or 
number of Monte Carlo sampling or bad ground state found). There is a
lot of different cause that can make this sum rule wrong. Having 
a result around 0.99 is a necessary (but not always sufficient) to 
obtain a converged result. In some cases, for big clusters, this 
need to be checked at every iteration, and keep the number of sample
per iteration relativly low, as some sample seems to create
bad statistic.

2. Some examples shown in this directory start from a random guess for
the ground state determination. This may be sufficient or good for small
cluster in certain case. But keep in mind that in the general case, on 
bigger model (bigger than 16 sites), care must be taken to correctly
determine the ground state properly before proceeding to the sampling
of the spectral weight A(k,w).

3. An undersampled A(k,w) will result in a similar error than
an unconverged ground state. Both steps are importants.

4. On a big computed cluster, you need to edit properly the header 
of "run_vmc.sh" befor submitting:

5. It is better to avoid to include the postprocessing
in the cluster submission as it can take several minutes
and it is not parallelized.

6. This example also require gnuplot installed to plot Akw_all.dat.
But Akw_all.dat could be plot with any software and script at this point.

7. Although, some generic parameters might need to be adjusted to obtain a 
good result (axis label). Gnuplot is the software of choice here because 
it can embed an image of the A(k,w), resulting in smaller file, faster 
to process and easier to scroll by in a PDF file.



# Samples description:

"./16x1_U8_Ne16" -- chain lattice (1D) Hubbard model, t=1, U=8, Ne=16 electrons, N=16 sites periodic boundary condition. (~10 minutes)
"./16x1_U8_Ne14" -- chain lattice (1D) Hubbard model, t=1, U=8, Ne=14 electrons, N=16 sites periodic boundary condition.  (~10 minutes)
"./4x4_U8_Ne16" -- 2d Hubbard model, t=1, U=8, Ne=16 electrons, N=16 sites, periodic-periodic boundary conditions. (~10 minutes)
"./4x4_U8_Ne14" -- 2d Hubbard model, t=1, U=8, Ne=14 electrons, N=16 sites, periodic-periodic boundary conditions. (~10 minutes)
"./chain2_U8"  -- trivial example for comparison with analytical results
"./12x12_U8_Ne126" -- 2d Hubbard model, t=1, U=8, Ne=126 electrons, N=144 sites, periodic-periodic boundary conditions. (~24 hours)





==> anc/dvmc/samples/spectrum/chain2_U8/README <==

# How to run the example:

In the present directory, type:

$ ./run.sh

This will run the 3 command lines:

python3 analytical_mVMC.py
vmc_new.out namelist.def output/zqp_opt.dat
python3 compare.py


# Requirements

Have this new mVMC code compiled first. Put it in a directory 
available in the PATH variable (usually ~/bin/.). Name this
executable "vmc_new.out".


# Result:

If everything works properly you should obtain the difference
between the exact result (obtained from analytical_mVMC.py)
and the mVMC result. The last line shoule be:

"
SUMMARY:

total error = 0.012793

<nCAm> error = 0.001209
<nACm> error = 0.000829
<nCHAm> error = 0.002456
<nAHCm> error = 0.008299
"





==> anc/dvmc/samples/spectrum/chain2_U8/StdFace.def <==
L = 2
model = "FermionHubbard"
lattice = "chain"
t = 1.0
U = 0.000
nelec = 2
NSROptItrStep = 2000
NVMCWarmUp = 100
NVMCSample = 10000
2Sz = 0
NStore = 1


==> anc/dvmc/samples/spectrum/chain2_U8/analytical_mVMC.py <==
#!/usr/bin/python
# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.

import numpy as np
import os

#some functions and classes:

def C(integerState, flavor):
      # 0: empty state
      # -1: void state
      # greater than zero: any state
   tmp = (1<<flavor)
   isNull = integerState | tmp == integerState
   if isNull:
      return -1  # -1 is the void
   else:
      return integerState + tmp

def A(integerState, flavor):
   tmp = (1<<flavor)
   isNull = integerState & tmp == 0
   if isNull:
      return -1  # -1 is the void
   else:
      return integerState - tmp

def CA(integerState, flavor_i,flavor_j):
   tmp0 = self.A(integerState,flavor_j)
   if tmp0 != -1:
      return Create_fast(tmp0,flavor_i)
   else: return -1  # -1 is the void



class qState:
   
   def __init__(self,Nsites,coeff): #nspin=2 always
      self.N = (1<<(Nsites*2))
      self.Nsites = Nsites
      self.ket = np.zeros((self.N), dtype=complex) #[0.00]*self.N
      self.ket[0] = coeff  #empty state with coefficient 
   
   def squareNorm(self):
      sum1=0.0
      for ii in range(self.N):
         sum1+=self.ket[ii]*np.conjugate(self.ket[ii])
      return sum1

   def scalarProd(self,qState2):
      assert(qState2.N==self.N)
      assert(qState2.Nsites==self.Nsites)
      sum1=0.0
      for ii in range(self.N):
         sum1+= np.conj(qState2.ket[ii]) * self.ket[ii]
      return sum1
   
   def equal(self,qState2,coeff):
      self.N = qState2.N
      self.Nsites = qState2.Nsites
      for ii in range(self.N):
         self.ket[ii] = coeff*qState2.ket[ii]
      #print(self.string2())
   
   def add(self,qState2,coeff):
      assert(qState2.N==self.N)
      assert(qState2.Nsites==self.Nsites)
      for ii in range(self.N):
         self.ket[ii] += coeff*qState2.ket[ii]
      #print(self.string())
   
   def create(self,flavor,coeff):
      #first: erase doubly occupied for flavor
      for ii in range(self.N):
         if C(ii,flavor) == -1:
            self.ket[ii] = 0.0
      for ii in range(self.N):
         newState = C(ii,flavor)
         numberOfBitsToPermute = bin(ii >> (flavor+1)).count('1')
         tmpCoeff = 1.0 
         if (numberOfBitsToPermute % 2 == 1): 
            tmpCoeff = -1.0   # anticommutation if commute with odd number of operator
         if (newState != -1) and (newState < self.N):
            self.ket[newState] = tmpCoeff*coeff*self.ket[ii]
            self.ket[ii]=0.0
      #print(self.string2())
            
   def annihi(self,flavor,coeff):
      #first: erase the voids
      for ii in range(self.N):
         if A(ii,flavor) == -1:
            self.ket[ii] = 0.0
      for ii in range(self.N):
         newState = A(ii,flavor)
         numberOfBitsToPermute = bin(ii >> (flavor+1)).count('1')
         tmpCoeff = 1.0 
         if (numberOfBitsToPermute % 2 == 1): 
            tmpCoeff = -1.0   # anticommutation if commute with odd number of operator
         if (newState != -1) and (newState < self.N):
            self.ket[newState] = tmpCoeff*coeff*self.ket[ii]
            self.ket[ii]=0.0
      #print(self.string2())
      

   def string(self):
      s1 = ""
      for ii in range(self.N):
         s1 += bin(ii)[2:].zfill(self.Nsites*2) + " "
      s1 += '\n'
      for ii in range(self.N):
         if(abs(self.ket[ii].real)>0.000001):
            s1 += "% 2.1f "%(self.ket[ii].real)
         else:
            s1 += "  .  "
      s1+="\n"
      for ii in range(self.N):
         if(abs(self.ket[ii].imag)>0.000001):
            s1 += "% 2.1f "%(self.ket[ii].imag)
         else:
            s1 += "  .  "
      return s1
   
   def string2(self):
      s1 = ""
      for ii in range(self.N):
         if(abs(self.ket[ii]) >0.0001):
            s1 = bin(ii)[2:].zfill(self.Nsites*2)+", % 2.1f % 2.1fi "%(self.ket[ii].real,self.ket[ii].imag)
      return s1
   
   def __str__(self):
      return self.string()
   
   def __add__(self,qState2):
      tmp_phi = qState(self.Nsites,0.0)  #recipient
      tmp_phi.equal(self,1.0)
      tmp_phi.add(qState2,1.0)
      return tmp_phi
      
   def __rmul__(self,some_float):
      assert((type(some_float) is float) or (type(some_float) is int)  or (type(some_float) is complex) )
      
      tmp_phi = qState(self.Nsites,0.0)  #recipient
      tmp_phi.equal(self,1.0)
      
      for ii in range(self.N):
         tmp_phi.ket[ii] = some_float*tmp_phi.ket[ii]
      
      return tmp_phi


      
class c_:

  def __init__(self,flavor): 
    self.flavor = flavor 
    self.coeff = 1.0 
    
  def __mul__(self,something_else):
    if(type(something_else) is qState):
      tmp_state = qState(something_else.Nsites,1.0)
      #tmp_state = qState(self.n_sites,0.0)
      tmp_state.equal(something_else,1.0)
      tmp_state.create(self.flavor,self.coeff)
      return tmp_state
    if(type(something_else) is a_):
      tmp_state = qState(something_else.Nsites,1.0)
      #tmp_state = qState(self.n_sites,0.0)
      tmp_state.equal(something_else,1.0)
      tmp_state.create(self.flavor,self.coeff)
      return tmp_state
    if((type(something_else) is float) or (type(something_else) is int)  or (type(something_else) is complex) ):
      tmp_c = c_(self.flavor)
      tmp_c.coeff = something_else*self.coeff
      return tmp_c
    else:
      print('?')
      exit(1)
    
    
class a_:

  def __init__(self,flavor): #nspin=2 always
    self.flavor = flavor 
    self.coeff = 1.0 
    
  def __mul__(self,something_else):
    if(type(something_else) is qState):
      tmp_state = qState(something_else.Nsites,1.0)
      #tmp_state = qState(self.n_sites,0.0)
      tmp_state.equal(something_else,1.0)
      tmp_state.annihi(self.flavor,self.coeff)
      return tmp_state
    if((type(something_else) is float) or (type(something_else) is int)  or (type(something_else) is complex) ):
      tmp_c = a_(self.flavor)
      tmp_c.coeff = something_else*self.coeff
      return tmp_c
    
      
class n_:

  def __init__(self,flavor): 
    self.flavor = flavor 
    self.coeff = 1.0 
    
  def __mul__(self,something_else):
    return self.coeff * (c_(self.flavor) * (a_(self.flavor) * something_else))
         
      
      
########################
##### main program #####
########################

#nSites = 2
#nSites = 3
nSites = 2
Read = 0
Write = 0
Symmetrize = 0

t = -1.0
U = 8.0

#U=0
#f_[1][1] = 1.632588035
#f_[1][0] = 3.927111666
#f_[0][1] = 3.927111666
#f_[0][0] = 4.0

H_T = np.zeros((nSites,nSites), dtype=float)
H_U = np.zeros((nSites), dtype=float)

for ii in range(nSites):
  for jj in range(nSites):
    if((ii-jj)%nSites==1 or (ii-jj)%nSites==3):
      if(nSites==2):
        H_T[ii][jj] += 2*t  
      else:
        H_T[ii][jj] += t  

for ii in range(nSites):
  H_U[ii] += U
  #H_T[ii][ii] += 2*t


for ii in range(nSites):
  for jj in range(nSites):
    print(ii,jj,H_T[ii][jj])

#exit()

f_ = np.zeros((nSites,nSites), dtype=complex)
f_[1][1] = 1.0
f_[1][0] = 1.0
f_[0][1] = 1.0
f_[0][0] = 1.0



if(Read):

  def ReadFile(fileName):
    fileExist = os.path.isfile(fileName)
    if not fileExist:
      print('\nerror: file '+fileName+' does not exist.')   
      print('terminated.')
      exit()
     
    f = open(fileName, 'r')
    file1 = f.readlines()
    f.close
    
    file2 = []
    for lines in file1:
      file2.append(lines.strip())
    return file2

  print('\nreading file ./output/zqp_opt.dat')
  data = ReadFile("./output/zqp_opt.dat")
  data_list = data[0].split()
  print(len(data_list))


  for ii in range(nSites):
    for jj in range(nSites):
      data_ii_re = (data[0].split())[len(data_list)-3-3*(ii+jj*nSites)]
      data_ii_im = (data[0].split())[len(data_list)-2-3*(ii+jj*nSites)]
      f_[ii][jj] += float(data_ii_re) + 1.j * float(data_ii_im)
      #f_[ii][jj] += 0.5*float(data_ii)
      #f_[jj][ii] += 0.5*float(data_ii)
      print(ii,jj,f_[ii][jj])
      
  print('')
  for ii in range(nSites):
    for jj in range(nSites):
      print(f_[ii][jj])
      
  #exit()


if(Write):
  # ### zqp_opt.dat ###
  print('\nprinting file ./zqp_opt.dat')
  ofile = open("./zqp_opt.dat",'w')
  ofile.write("{0:.10f} {1:.5f} {2:.5f}".format(0.0,0.0,0.0))
  for idx in range(4): #hmm
    ofile.write("{0:.5f} {1:.5f} {2:.5f} ".format(0.0,0.0,0.0))
  for ii in range(nSites):
    for jj in range(nSites):
      print(ii, jj, f_[ii][jj].real, f_[ii][jj].imag)
      ofile.write("{0:.10f} {1:.10f} {2:.5f} ".format(f_[ii][jj].real,f_[ii][jj].imag,0.0))
  ofile.close()

ftmp_ = np.zeros((nSites,nSites), dtype=complex)
if(Symmetrize):
  for ii in range(nSites):
    for jj in range(nSites):
      diff = (jj-ii)%nSites
      ftmp_[0][diff] += (1./nSites)*f_[ii][jj]
  for ii in range(nSites):
    for jj in range(nSites):
      diff = (jj-ii)%nSites
      ftmp_[ii][jj] = ftmp_[0][diff]
  
  f_ = ftmp_
  print('')
  for ii in range(nSites):
    for jj in range(nSites):
      print(f_[ii][jj])

#exit()

phi_0 = qState(nSites,1.0)
phi_pair = qState(nSites,0.0) #recipient 

for ii in range(0,nSites):
  for jj in range(0,nSites):
    #print("ii,jj= ",ii,jj)
    phi_pair += f_[ii][jj] * (c_(nSites+ii) * (c_(jj) * phi_0))
print(phi_pair)

#exit(0)
#print(n_(3)*phi_pair)

def flavor(i,nSites):
  site = i%nSites
  spin = i//nSites
  return '%1d %1d '%(site,spin)   

def pretty(float1):
  if abs(float1)<1e-8:
    return '  . '#%(float1)   
  return '% 4.3e '%(float1)   



for aa in range(0,nSites):
 for ss in range(0,2):
  for bb in range(0,nSites):
      s = ' %d %d %d %d '%(aa,ss,bb,ss)
      
      psi_2 = (c_(aa+ss*nSites)*(a_(bb+ss*nSites)*(phi_pair)))
      val_2 = psi_2.scalarProd(phi_pair)/phi_pair.squareNorm()      
      s+= ' % 4.4e  '%(val_2.real)

      psi_2 = (a_(aa+ss*nSites)*(c_(bb+ss*nSites)*(phi_pair)))
      val_2 = psi_2.scalarProd(phi_pair)/phi_pair.squareNorm()      
      s+= ' % 4.4e  '%(val_2.real)
      print(s)

print('')


# cat output/zvo_phys_nACm_001.dat; printf "\n\n"; cat output/zvo_phys_nCAm_001.dat; printf "\n\n"; cat output/zvo_phys_nAHCm_001.dat; printf "\n\n"; cat output/zvo_phys_nCHAm_001.dat; printf "\n"
def get_excitations(ii,tt):
  #psi1 = 1.0*(phi_pair)
  #psi2 = 1.0*(n_(ii+tt*nSites)*(phi_pair)) 
  psi0 = 1.0*(phi_pair)
  #psi1 = 1.0*(n_((ii+0)%nSites+(  tt)*nSites)*(phi_pair)) 
  psi2 = 1.0*(n_((ii+0)%nSites+(1-tt)*nSites)*(phi_pair)) 
  #psi3 = 1.0*(n_((ii+0)%nSites+(1-tt)*nSites)*(n_((ii+0)%nSites+(tt)*nSites)*(phi_pair))) 
  
  psi4 = 1.0*(n_((ii+1)%nSites+(  tt)*nSites)*(phi_pair)) 
  psi5 = 1.0*(n_((ii+1)%nSites+(1-tt)*nSites)*(phi_pair)) 
  psi6 = 1.0*(n_((ii+1)%nSites+(1-tt)*nSites)*(n_((ii+1)%nSites+(tt)*nSites)*(phi_pair))) 

  psi7 = 1.0*(n_((ii+2)%nSites+(  tt)*nSites)*(phi_pair)) 
  psi8 = 1.0*(n_((ii+2)%nSites+(1-tt)*nSites)*(phi_pair)) 
  psi9 = 1.0*(n_((ii+2)%nSites+(1-tt)*nSites)*(n_((ii+2)%nSites+(tt)*nSites)*(phi_pair))) 
  
  
  psi14 = 1.0*(n_((ii+1)%nSites+(  tt)*nSites)*(n_((ii+0)%nSites+(1-tt)*nSites)*(phi_pair))) 
  psi15 = 1.0*(n_((ii+1)%nSites+(1-tt)*nSites)*(n_((ii+0)%nSites+(1-tt)*nSites)*(phi_pair)))
  psi16 = 1.0*(n_((ii+1)%nSites+(1-tt)*nSites)*(n_((ii+1)%nSites+(tt)*nSites)*(n_((ii+0)%nSites+(1-tt)*nSites)*(phi_pair)))) 

  psi17 = 1.0*(n_((ii+2)%nSites+(  tt)*nSites)*(n_((ii+0)%nSites+(1-tt)*nSites)*(phi_pair)))
  psi18 = 1.0*(n_((ii+2)%nSites+(1-tt)*nSites)*(n_((ii+0)%nSites+(1-tt)*nSites)*(phi_pair)))
  psi19 = 1.0*(n_((ii+2)%nSites+(1-tt)*nSites)*(n_((ii+2)%nSites+(tt)*nSites)*(n_((ii+0)%nSites+(1-tt)*nSites)*(phi_pair)))) 
  
  #return [psi4,psi0]
  #return [psi0,psi2,psi14]
  return [psi0,psi2,psi4,psi5,psi6,psi7,psi8,psi9,psi14,psi15,psi16,psi17,psi18,psi19]
  #return [psi0,psi2,psi4,psi5,psi6,psi7,psi8,psi9]




fileo = open('output/green_comp_ave.dat', 'w')
fileo.write('#<cHa>\n')
print('\n< cHa >')


for aa in range(0,nSites):
   bb=0
   ss=0
#for ss in range(0,2):
#for bb in range(0,nSites):
   psi_n = get_excitations(aa,ss)
   psi_m = get_excitations(bb,ss)
   for nn in range(0,len(psi_n)):
    for mm in range(0,len(psi_m)):
    
      s = ' %d %d %d %d '%(aa,ss,bb,ss)
      s+= '  %d %d '%(nn,mm)

      psi_2 = (c_(aa+ss*nSites)*(a_(bb+ss*nSites)*(psi_m[mm])))
      val_2 = psi_2.scalarProd(psi_n[nn])/phi_pair.squareNorm()      
      s+= ' % 4.4e  '%(val_2.real)

      psi_2 = (a_(aa+ss*nSites)*(c_(bb+ss*nSites)*(psi_m[mm])))
      val_2 = psi_2.scalarProd(psi_n[nn])/phi_pair.squareNorm()      
      s+= ' % 4.4e  '%(val_2.real)

      psi_2 = 0.0*phi_pair
      for ii in range(0,nSites):
       for uu in range(0,2):
        for jj in range(0,nSites):
         #psi_2 += H_T[ii,jj]*(c_(aa+ss*nSites)*(a_(bb+ss*nSites)*(c_(ii+uu*nSites)*(a_(jj+uu*nSites)*(psi_m[mm])))))
         psi_2 += H_T[ii,jj]*(c_(aa+ss*nSites)*(c_(ii+uu*nSites)*(a_(jj+uu*nSites)*(a_(bb+ss*nSites)*(psi_m[mm])))))
         
      for ii in range(0,nSites):
        psi_2 += H_U[ii]*(c_(aa+ss*nSites)*(n_(ii)*(n_(ii+nSites)*(a_(bb+ss*nSites)*(psi_m[mm]))))) 
      val_2 = psi_2.scalarProd(psi_n[nn])/phi_pair.squareNorm()
      
      s+= ' % 4.4e  '%(val_2.real)
      
      
      psi_2 = 0.0*phi_pair
      for ii in range(0,nSites):
       for uu in range(0,2):
        for jj in range(0,nSites):
         psi_2 += H_T[ii,jj]*(a_(aa+ss*nSites)*(c_(ii+uu*nSites)*(a_(jj+uu*nSites)*(c_(bb+ss*nSites)*(psi_m[mm])))))
         #psi_2 += H_T[ii,jj]*(c_(ii+uu*nSites)*(a_(aa+ss*nSites)*(c_(bb+ss*nSites)*(a_(jj+uu*nSites)*(psi_m[mm])))))
         #psi_2 += H_T[ii,jj]*(c_(bb+ss*nSites)*(a_(aa+ss*nSites)*(c_(ii+uu*nSites)*(a_(jj+uu*nSites)*(psi_m[mm])))))
      
      for ii in range(0,nSites):
        psi_2 += H_U[ii]*(a_(aa+ss*nSites)*(n_(ii)*(n_(ii+nSites)*(c_(bb+ss*nSites)*(psi_m[mm]))))) 
      val_2 = psi_2.scalarProd(psi_n[nn])/phi_pair.squareNorm()
      
      s+= ' % 4.4e  '%(val_2.real)
      
      print(s)
      fileo.write(s+'\n')

      #print('  %d  %d '%(nn,mm), end='')
      #print( (' % 4.6e  % 4.6e '%(val_2.real,val_2.imag)), end='\n')

fileo.close()

print('')



==> anc/dvmc/samples/spectrum/chain2_U8/compare.py <==
# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#   misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.

import numpy as np
import os
import matplotlib.pyplot as plt
plt.style.use('seaborn-whitegrid')
import numpy as np

def ReadFile(fileName):
  fileExist = os.path.isfile(fileName)
  if not fileExist:
    print('\nerror: file '+fileName+' does not exist.')   
    print('terminated.')
    exit()
   
  f = open(fileName, 'r')
  file1 = f.readlines()
  f.close
  
  file2 = []
  for lines in file1:
    file2.append(lines.strip())
  return file2

data1 = ReadFile("./output/green_comp_ave.dat")
data2 = ReadFile("./output/zvo_nCHAm_nAHCm_001.dat")

diff = 0.0

col = [6,7,8,9]
diffs = [0.0,0.0,0.0,0.0]
for column in col:
 for ii in range(len(data1)):
  if data1[ii][0] !='#':
    val1 = float((data1[ii].split())[column])
    val2 = float((data2[ii].split())[column-3])
    print ("%s   % 2.2f,        % 3.4f % 3.4f"% ( (data1[ii][0:14]), abs(val1-val2), val1, val2))
    diff += abs(val1 - val2 ) / (len(data1))
    diffs[column-6] += abs(val1 - val2 ) / (len(data1))
    
 print('')
print('SUMMARY:')
print('')
print('total error = %f' % diff)
print('')
print('<nCAm> error = %f' % diffs[0])
print('<nACm> error = %f' % diffs[1])
print('<nCHAm> error = %f' % diffs[2])
print('<nAHCm> error = %f' % diffs[3])

exit()




## analysis of the error as a funciton of sampling
y = np.transpose(np.array([[0.13169230769230786, 0.13169230769230786, 0.46769230769230896, 0.9796923076923081],
              [0.02326153846153849, 0.023261538461538434, 0.08123076923076919, 0.1668923076923077],
              [0.0020799999999999985, 0.002079999999999997, 0.007138461538461524, 0.014956307692307666],
              [0.002036923076923081, 0.0020369230769230803, 0.007560615384615395, 0.015212553846153875],
              [0.00023310769230768525, 0.0002331076923076852, 0.0008323692307692102, 0.001704492307692273]]))

x = np.array([50,500,5000,50000,500000])

#y = np.array([0.00722673893406,0.00316169828365,0.000943089430894,0.000237127371274,3.43270099368e-05])
fig = plt.figure()
ax = plt.axes()
plt.xlabel('log N')
plt.ylabel('log error')



plt.xlim([1,6])
#plt.ylim([0,0.008])
ax.plot(np.log(x)/np.log(10), np.log(y[0,:]) / np.log(10));
ax.plot(np.log(x)/np.log(10), np.log(y[1,:]) / np.log(10));
ax.plot(np.log(x)/np.log(10), np.log(y[2,:]) / np.log(10));
ax.plot(np.log(x)/np.log(10), np.log(y[3,:]) / np.log(10));

n = np.linspace(1, 6, 100)
x = 10**n
ax.plot(np.log(x)/np.log(10), np.log(0.25/np.sqrt(x)) / np.log(10));
ax.legend(['mVMC <n|CA|m>',
           'mVMC <n|AC|m>',
           'mVMC <n|CHA|m>',
           'mVMC <n|AHC|m>',
           '~1/sqrt(N)' ])

plt.savefig("figure_converge"+".pdf")
plt.show()
  
###############################################################
exit(0)



==> anc/dvmc/samples/spectrum/chain2_U8/coulombintra.def <==
=============================================
NCoulombIntra          2
=============================================
================== CoulombIntra ================
=============================================
    0         8.000000000000000
    1         8.000000000000000


==> anc/dvmc/samples/spectrum/chain2_U8/excitation.def <==
===============================
NExcitation        14
L        2
W        1
==================Excitations==
    0      0 0      0 0
    1      0 0      0 0
    2      1 0      1 0
    3      1 0      1 0
    4      1 0      1 0
    2      2 0      2 0
    3      2 0      2 0
    4      2 0      2 0
    5      1 0      1 0
    6      1 0      1 0
    7      1 0      1 0
    5      2 0      2 0
    6      2 0      2 0
    7      2 0      2 0


==> anc/dvmc/samples/spectrum/chain2_U8/geometry.dat <==
    1.000000000000000e+00     0.000000000000000e+00     0.000000000000000e+00
    0.000000000000000e+00     1.000000000000000e+00     0.000000000000000e+00
    0.000000000000000e+00     0.000000000000000e+00     1.000000000000000e+00
    0.000000000000000e+00     0.000000000000000e+00     0.000000000000000e+00
1 0 0
0 2 0
0 0 1
0 0 0 0
0 1 0 0


==> anc/dvmc/samples/spectrum/chain2_U8/greenone.def <==
===============================
NCisAjs          4
===============================
======== Green functions ======
===============================
    0     0     0     0
    0     0     1     0
    0     1     0     1
    0     1     1     1


==> anc/dvmc/samples/spectrum/chain2_U8/greentwo.def <==
=============================================
NCisAjsCktAltDC         12
=============================================
======== Green functions for Sq AND Nq ======
=============================================
    0     0     0     0     0     0     0     0
    0     0     0     0     0     1     0     1
    0     0     0     0     1     0     1     0
    0     0     0     0     1     1     1     1
    0     0     0     0     0     1     0     1
    0     0     1     0     1     1     0     1
    0     1     0     1     0     0     0     0
    0     1     1     1     1     0     0     0
    0     1     0     1     0     0     0     0
    0     1     0     1     0     1     0     1
    0     1     0     1     1     0     1     0
    0     1     0     1     1     1     1     1


==> anc/dvmc/samples/spectrum/chain2_U8/gutzwilleridx.def <==
=============================================
NGutzwillerIdx          2
ComplexType          0
=============================================
=============================================
    0      0
    1      1
    0      1
    1      1


==> anc/dvmc/samples/spectrum/chain2_U8/jastrowidx.def <==
=============================================
NJastrowIdx          1
ComplexType          0
=============================================
=============================================
    0      1      0
    1      0      0
    0      1


==> anc/dvmc/samples/spectrum/chain2_U8/locspn.def <==
================================ 
NlocalSpin     0  
================================ 
========i_0LocSpn_1IteElc ====== 
================================ 
    0      0
    1      0


==> anc/dvmc/samples/spectrum/chain2_U8/modpara.def <==
--------------------
Model_Parameters   0
--------------------
VMC_Cal_Parameters
--------------------
CDataFileHead  zvo
CParaFileHead  zqp
--------------------
NVMCCalMode    3
--------------------
NDataIdxStart  1
NDataQtySmp    1
--------------------
Nsite          2
Ncond          2    
2Sz            0
NSPGaussLeg    8
NSPStot        0
NMPTrans       1
NSROptItrStep  2000
NSROptItrSmp   200
DSROptRedCut   0.0010000000
DSROptStaDel   0.0200000000
DSROptStepDt   0.0200000000
NVMCWarmUp     100
NVMCInterval   1
NVMCSample     20000
NExUpdatePath  0
RndSeed        123456789
NSplitSize     1
NStore         1
NSRCG          0


==> anc/dvmc/samples/spectrum/chain2_U8/namelist.def <==
         ModPara  modpara.def
         LocSpin  locspn.def
           Trans  trans.def
    CoulombIntra  coulombintra.def
        OneBodyG  greenone.def
        TwoBodyG  greentwo.def
      Gutzwiller  gutzwilleridx.def
         Jastrow  jastrowidx.def
         Orbital  orbitalidx.def
        TransSym  qptransidx.def
      Excitation  excitation.def


==> anc/dvmc/samples/spectrum/chain2_U8/orbitalidx.def <==
=============================================
NOrbitalIdx          4
ComplexType          0
=============================================
=============================================
    0      0      0
    0      1      1
    1      0      2
    1      1      3
    0      1
    1      1
    2      1
    3      1


==> anc/dvmc/samples/spectrum/chain2_U8/output/zqp_opt.dat <==
-4.000000000000000000e+00  0.000000000000000000e+00  8.382369492977278658e-16  1.600000000000000000e+01  0.000000000000000000e+00  8.451836205026464297e-15  2.360393198397611469e-01  0.000000000000000000e+00  6.063664708031440203e-13 -7.383143940831757290e-02  0.000000000000000000e+00  5.307600959639636576e-13 -1.622078804314434630e-01  0.000000000000000000e+00  1.129844331175250657e-12  2.671101409442300234e+00  0.000000000000000000e+00  4.869505936952754993e-12  4.000000000000000000e+00  0.000000000000000000e+00  0.000000000000000000e+00  3.955673174959097871e+00  0.000000000000000000e+00  8.107115600289861148e-13  3.641376099429797009e+00  0.000000000000000000e+00  6.358426740334171734e-12 


==> anc/dvmc/samples/spectrum/chain2_U8/qptransidx.def <==
=============================================
NQPTrans          2
=============================================
======== TrIdx_TrWeight_and_TrIdx_i_xi ======
=============================================
0    1.00000
1    1.00000
    0      0      0
    0      1      1
    1      0      1
    1      1      0


==> anc/dvmc/samples/spectrum/chain2_U8/run.sh <==
#!/bin/bash 

python3 analytical_mVMC.py
vmc_new.out namelist.def output/zqp_opt.dat
python3 compare.py



==> anc/dvmc/samples/spectrum/chain2_U8/trans.def <==
======================== 
NTransfer       4  
======================== 
========i_j_s_tijs====== 
======================== 
    1     0     0     0         2.000000000000000         0.000000000000000
    0     0     1     0         2.000000000000000         0.000000000000000
    1     1     0     1         2.000000000000000         0.000000000000000
    0     1     1     1         2.000000000000000         0.000000000000000


==> anc/dvmc/src/ComplexUHF/CMakeLists.txt <==
# include guard
cmake_minimum_required(VERSION 2.8.0 )

if(${CMAKE_PROJECT_NAME} STREQUAL "Project")
  message(FATAL_ERROR "cmake should be executed not for 'src' subdirectory, but for the top directory of UHF.")
endif(${CMAKE_PROJECT_NAME} STREQUAL "Project")

include_directories(include)

set(SOURCES_UHF
        UHFmain.c output.c cal_energy.c green.c makeham.c diag.c initial.c matrixlapack.c readdef.c
 )

include_directories(../sfmt)
add_definitions(-DMEXP=19937)

set(SOURCES_sfmt
        ../sfmt/SFMT.c   
 )

add_executable(UHF ${SOURCES_UHF} ${SOURCES_sfmt})
target_link_libraries(UHF ${LAPACK_LIBRARIES} m)



==> anc/dvmc/src/ComplexUHF/UHFmain.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 *[ver.2013.01.21]
 * Unrestircted Hartree-Fock (UHF) method for multi-orbital and
 * multi-interaction Hubbard model
 * Acknowledgements: I thank Daisuke Tahara for his excellent VMC codes.
 * A part of this program is based on his VMC codes.
 * main program
 *-------------------------------------------------------------
 * Copyright (C) 2009- Takahiro MISAWA. All rights reserved.
 *-------------------------------------------------------------*/

#include "Def.h"
#include "mfmemory.c"
#include "matrixlapack.h"
#include "readdef.h"
#include "initial.h"
#include "makeham.h"
#include "diag.h"
#include "green.h"
#include "cal_energy.h"
#include "output.h"
#include "SFMT.h"

double gettimeofday_sec(){
//  struct timeval tv;
//  gettimeofday(&tv, NULL);
// return tv.tv_sec + (double)tv.tv_usec*1e-6;
return 0;
}

/*global variables---------------------------------------------*/
struct EDMainCalStruct X;
/*-------------------------------------------------------------*/

int main(int argc, char* argv[]){
    
    /*variable declaration-------------------------------------*/
    //time_t start,mid1,mid2,end;
    char sdt[256];
    FILE *fp;

    double t_0,t_1,t_2,t_3,t_4;
    
    int mfint[7];/*for malloc*/
    int i;
    
    double tmp_eps;

    //time start
    X.Bind.Time.start=time(NULL);

	if(argc==1 || argc>3){
      //ERROR
      printf("ED Error: *.out(*.exe) NameListFile [OptParaFile]\n");
      exit(1);
    }
    
    X.Bind.Def.CDataFileHead = (char*)malloc(D_FileNameMax*sizeof(char));
    X.Bind.Def.CParaFileHead = (char*)malloc(D_FileNameMax*sizeof(char));
    X.Bind.Def.CPathQtyExe   = (char*)malloc(D_FileNameMax*sizeof(char));
    X.Bind.Def.CPathAveDev   = (char*)malloc(D_FileNameMax*sizeof(char));
    X.Bind.Def.k_exct = 1;
    X.Bind.Def.nvec   = 1;
    
    if(ReadDefFileNInt(argv[1], &(X.Bind.Def))!=0){
      exit(1);
    };
	
    /*ALLOCATE-------------------------------------------*/
#include "xsetmem_def.c"
    /*-----------------------------------------------------*/
    
    if(ReadDefFileIdxPara(argv[1], &(X.Bind.Def))!=0){
      exit(1);
    };
    
    /*LARGE VECTORS ARE ALLOCATED*/
#include "xsetmem_large.c"
    /*---------------------------*/
    //Make eps
    tmp_eps=1;
    for(i=0;i<X.Bind.Def.eps_int;i++){
      tmp_eps=tmp_eps*0.1;
    }
    printf("########Input parameters ###########\n");
    printf("tmp_eps=%lf \n",tmp_eps);
    printf("eps_int=%d \n",X.Bind.Def.eps_int);
    printf("mix=%lf \n",X.Bind.Def.mix);
    printf("print=%d \n",X.Bind.Def.print);
    printf("#################################### \n");

    X.Bind.Def.eps=tmp_eps;

	/* initialize Mersenne Twister */
	init_gen_rand(X.Bind.Def.RndSeed);
  //printf("MDEBUG: XXX \n");
	initial(&(X.Bind));
    sprintf(sdt,"%s_check.dat",X.Bind.Def.CDataFileHead);
    fp=fopen(sdt,"w");
    fprintf(fp,"#step,residue,       energy,           # of electrons\n");
    fclose(fp);

    printf("\n########Start: Hartree-Fock calculation ###########\n");
    printf("stp, residue, energy\n");
    for(i=0;i<X.Bind.Def.IterationMax;i++){
      X.Bind.Def.step=i;
     t_0 = gettimeofday_sec();
     makeham(&(X.Bind));
     t_1 = gettimeofday_sec();
     diag(&(X.Bind));
     t_2 = gettimeofday_sec();
     green(&(X.Bind));
     t_3 = gettimeofday_sec();
     cal_energy(&(X.Bind));
     //printf("%d %.12lf %.12lf \n", X.Bind.Def.step ,X.Bind.Phys.rest,X.Bind.Phys.energy);
     printf(" %d  %.12lf %.12lf %lf\n",i,X.Bind.Phys.rest,X.Bind.Phys.energy,X.Bind.Phys.num);

     t_4 = gettimeofday_sec();
     sprintf(sdt,"%s_check.dat",X.Bind.Def.CDataFileHead);
     fp=fopen(sdt,"a");
     fprintf(fp," %d  %.12lf %.12lf %lf\n",i,X.Bind.Phys.rest,X.Bind.Phys.energy,X.Bind.Phys.num);
     fclose(fp);
     //if(X.Bind.Def.print==1){
       //printf(" %d  %.12lf %.12lf %lf\n",i,X.Bind.Phys.rest,X.Bind.Phys.energy,X.Bind.Phys.num);
       //printf("\n");
       //printf("all: %lf \n",t_4-t_0);
       //printf("makeham: %lf \n",t_1-t_0);
       //printf("diag: %lf \n",t_2-t_1);
       //printf("green: %lf \n",t_3-t_2);
       //printf("cal: %lf \n",t_4-t_3);
       //printf("\n");
     //}
     if(X.Bind.Phys.rest < X.Bind.Def.eps){
       break;
     } 
    } 

    if(i<X.Bind.Def.IterationMax){
      printf("\nHartree-Fock calculation is finished at %d step. \n\n",i);
    }else{
      printf("\n!! Hartree-Fock calculation is not finished at %d  step!! \n",i);
      printf("\n!! Green functions at the last step are output (these are not converged )!!! \n");
      output(&(X.Bind));
      return -1;
    }
    printf("########Finish: Hartree-Fock calculation ###########\n");

    printf("\n########Start: Calculation of Physical Quantities ###########\n");
    output(&(X.Bind));
    printf("########Finish: Calculation of Physical Quantities ###########\n");


    return 0;
}


==> anc/dvmc/src/ComplexUHF/cal_energy.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#include "cal_energy.h"

void cal_energy(struct BindStruct *X) {

  //time_t start,end;
  //FILE *fp;
  //char sdt[256];
  int int_i, int_j, int_k, site_1, site_2;
  double tmp, charge_1, charge_2;
  double E_band, E_CoulombIntra, E_CoulombInter, E_HundCoupling;
  double E_ExchangeCoupling, E_PairHopping;
  double num, mix;
  int xMsize;
  int u_site_1, u_site_2;
  int d_site_1, d_site_2;
  int Ns;


  xMsize = X->Def.Nsite;
  Ns = X->Def.Nsite;

  E_band = 0.0;
  for (int_k = 0; int_k < X->Def.Ne * 2; int_k++) {
    E_band += X->Large.EigenValues[int_k];
  }
  //printf("E_band=%lf \n",E_band);
  /*Intra U energy*/
  E_CoulombIntra = 0.0;
  for (int_i = 0; int_i < X->Def.NCoulombIntra; int_i++) {
    site_1 = X->Def.CoulombIntra[int_i][0];
    tmp = X->Def.ParaCoulombIntra[int_i];

    u_site_1 = site_1 + 0 * Ns;
    d_site_1 = site_1 + 1 * Ns;
    //printf("site_1=%d %lf %lf\n",site_1,tmp,X->Large.G[0][site_1][site_1]);
    E_CoulombIntra += -1.0 * tmp * X->Large.G[u_site_1][u_site_1] * X->Large.G[d_site_1][d_site_1];
#if Fock == 1
    /*Off-Diagonal Fock term*/
    E_CoulombIntra += 1.0 * tmp * X->Large.G[u_site_1][d_site_1] * X->Large.G[d_site_1][u_site_1];
#endif
  }
  //printf("E_CoulombIntra=%lf \n",E_CoulombIntra);
  /*Inter U energy*/
  E_CoulombInter = 0.0;
  for (int_i = 0; int_i < X->Def.NCoulombInter; int_i++) {
    site_1 = X->Def.CoulombInter[int_i][0];
    site_2 = X->Def.CoulombInter[int_i][1];
    tmp = X->Def.ParaCoulombInter[int_i];

    u_site_1 = site_1 + 0 * Ns;
    d_site_1 = site_1 + 1 * Ns;

    u_site_2 = site_2 + 0 * Ns;
    d_site_2 = site_2 + 1 * Ns;
    //printf("site_1=%d %lf %lf\n",site_1,tmp,X->Large.G[0][site_1][site_1]);
    charge_1 = X->Large.G[u_site_1][u_site_1] + X->Large.G[d_site_1][d_site_1];
    charge_2 = X->Large.G[u_site_2][u_site_2] + X->Large.G[d_site_2][d_site_2];
    E_CoulombInter += -1.0 * tmp * charge_1 * charge_2;

    /*Diagonal Fock term*/
#if Fock == 1
    //printf("Diagonal Fock 1\n");
    E_CoulombInter += 1.0 * tmp * X->Large.G[u_site_1][u_site_2] * X->Large.G[u_site_2][u_site_1];
    E_CoulombInter += 1.0 * tmp * X->Large.G[d_site_1][d_site_2] * X->Large.G[d_site_2][d_site_1];
    /*Off-Diagonal Fock term*/
    E_CoulombInter += 1.0 * tmp * X->Large.G[u_site_1][d_site_2] * X->Large.G[d_site_2][u_site_1];
    E_CoulombInter += 1.0 * tmp * X->Large.G[d_site_1][u_site_2] * X->Large.G[u_site_2][d_site_1];
#endif
  }
  //printf("E_CoulombInter=%lf \n",E_CoulombInter);
  /*Hund energy*/
  E_HundCoupling = 0.0;
  for (int_i = 0; int_i < X->Def.NHundCoupling; int_i++) {
    site_1 = X->Def.HundCoupling[int_i][0];
    site_2 = X->Def.HundCoupling[int_i][1];
    tmp = -X->Def.ParaHundCoupling[int_i];

    u_site_1 = site_1 + 0 * Ns;
    d_site_1 = site_1 + 1 * Ns;

    u_site_2 = site_2 + 0 * Ns;
    d_site_2 = site_2 + 1 * Ns;

    E_HundCoupling += -1.0 * tmp * X->Large.G[u_site_1][u_site_1] * X->Large.G[u_site_2][u_site_2];
    E_HundCoupling += -1.0 * tmp * X->Large.G[d_site_1][d_site_1] * X->Large.G[d_site_2][d_site_2];

#if Fock == 1
    /*Diagonal Fock term*/
    E_HundCoupling += 1.0 * tmp * X->Large.G[u_site_1][u_site_2] * X->Large.G[u_site_2][u_site_1];
    E_HundCoupling += 1.0 * tmp * X->Large.G[d_site_1][d_site_2] * X->Large.G[d_site_2][d_site_1];
#endif
  }

  /*Exchange energy*/
  E_ExchangeCoupling = 0.0;
  for (int_i = 0; int_i < X->Def.NExchangeCoupling; int_i++) {
    site_1 = X->Def.ExchangeCoupling[int_i][0];
    site_2 = X->Def.ExchangeCoupling[int_i][1];
    tmp = X->Def.ParaExchangeCoupling[int_i];

    u_site_1 = site_1 + 0 * Ns;
    d_site_1 = site_1 + 1 * Ns;

    u_site_2 = site_2 + 0 * Ns;
    d_site_2 = site_2 + 1 * Ns;

#if Fock == 1
    /*Diagonal Fock term*/
    E_ExchangeCoupling += -1.0 * tmp * X->Large.G[u_site_1][u_site_2] * X->Large.G[d_site_2][d_site_1];
    E_ExchangeCoupling += -1.0 * tmp * X->Large.G[d_site_1][d_site_2] * X->Large.G[u_site_2][u_site_1];

    /*Off-Diagonal Fock term*/
    E_ExchangeCoupling += 1.0 * tmp * X->Large.G[u_site_1][d_site_1] * X->Large.G[d_site_2][u_site_2];
    E_ExchangeCoupling += 1.0 * tmp * X->Large.G[d_site_1][u_site_1] * X->Large.G[u_site_2][d_site_2];
#endif
  }

  /*PairHopping energy*/
  E_PairHopping = 0.0;
  for (int_i = 0; int_i < X->Def.NPairHopping; int_i++) {
    site_1 = X->Def.PairHopping[int_i][0];
    site_2 = X->Def.PairHopping[int_i][1];
    tmp = X->Def.ParaPairHopping[int_i];

    u_site_1 = site_1 + 0 * Ns;
    d_site_1 = site_1 + 1 * Ns;

    u_site_2 = site_2 + 0 * Ns;
    d_site_2 = site_2 + 1 * Ns;
    /*Diagonal Fock term*/
#if Fock == 1
    E_PairHopping += -1.0 * tmp * X->Large.G[u_site_1][u_site_2] * X->Large.G[d_site_1][d_site_2];
    E_PairHopping += 1.0 * tmp * X->Large.G[u_site_1][d_site_2] * X->Large.G[d_site_1][u_site_2];
#endif
  }
  /*Calculating Total Enegy*/
  X->Phys.energy = E_band + E_CoulombIntra + E_CoulombInter + E_HundCoupling;
  X->Phys.energy += E_ExchangeCoupling + E_PairHopping;

  mix = X->Def.mix;
  X->Phys.rest = 0.0;
  num = 0.0;
  for (int_i = 0; int_i < 2 * xMsize; int_i++) {
    num += creal(X->Large.G[int_i][int_i]);
    for (int_j = 0; int_j < 2 * xMsize; int_j++) {
      tmp = cabs(X->Large.G_old[int_i][int_j] - X->Large.G[int_i][int_j]);
      X->Phys.rest += tmp * tmp;
      X->Large.G[int_i][int_j] = X->Large.G_old[int_i][int_j] * (1.0 - mix) + mix * X->Large.G[int_i][int_j];
    }
  }
  X->Phys.num = num;
  X->Phys.rest = sqrt(X->Phys.rest) / (2.0 * X->Def.Nsite * X->Def.Nsite);

  //for(int_i=0;int_i<xMsize;int_i++){
  //int_i           = 1;
  //tmp_num_r       = creal(X->Large.G[int_i][int_i+xMsize]);
  //tmp_num_i       = cimag(X->Large.G[int_i][int_i+xMsize]);
  //printf("int_i=%d tmp_num_r = %lf tmp_num_i = %lf\n",int_i,tmp_num_r,tmp_num_i);
  //printf("\n");
  //tmp_num_r       = creal(X->Large.G[int_i+xMsize][int_i]);
  //tmp_num_i       = cimag(X->Large.G[int_i+xMsize][int_i]);
  //printf("int_i=%d tmp_num_r = %lf tmp_num_i = %lf\n",int_i,tmp_num_r,tmp_num_i);
  //}
  //printf("num=%lf \n",num);
}


==> anc/dvmc/src/ComplexUHF/com.sh <==
#icc  UHFmain.c  -O3 -static  -L/opt/intel/mkl/10.0.3.020/lib/em64t -lmkl_lapack -lmkl_em64t -lguide -lpthread -o UHF
#icc UHFmain.c  -O3 -static  -L/opt/intel/mkl/8.1/lib/em64t -lmkl_lapack -lmkl_em64t -lguide -lpthread -o UHF
#icc  UHFmain.c  -openmp -openmp-report2 -O3 -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core -lguide -lpthread -o UHF
#icc UHFmain.c  -O3 -LKLPATH -IKLINCLUDE -lmkl_intel_lp64 -lmkl_sequential -lmkl_core -lpthread -o UHF
icc  UHFmain.c  -openmp -openmp-report2 -O3 -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core -lpthread -o UHF


==> anc/dvmc/src/ComplexUHF/diag.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#include <matrixlapack.h>
#include "diag.h"
#include "mfmemory.c"

void diag(struct BindStruct *X) {

  int int_i, int_j, int_k, int_l;
  double *r;
  double complex **tmp_mat, **vec;
  //double complex tmp_mlt;
  int mfint[7], xMsize;


  xMsize = X->Def.Nsite;
  c_malloc2(tmp_mat, 2 * xMsize, 2 * xMsize);
  c_malloc2(vec, 2 * xMsize, 2 * xMsize);
  d_malloc1(r, 2 * xMsize);

  for (int_i = 0; int_i < 2 * xMsize; int_i++) {
    for (int_j = 0; int_j < 2 * xMsize; int_j++) {
      tmp_mat[int_i][int_j] = X->Large.Ham[int_i][int_j];
      //printf("Ham: %d %d: %lf %lf\n",int_i,int_j,creal(tmp_mat[int_i][int_j]),cimag(tmp_mat[int_i][int_j]));
//[s] MERGE BY TM
/*
        if(fabs(creal(X->Large.Ham[int_i][int_j]))>0.001){
                  fprintf(stdout, "Debug: mat(%d, %d)=(%lf, %lf)\n", int_i, int_j, creal(X->Large.Ham[int_i][int_j]), cimag(X->Large.Ham[int_i][int_j]));
        }
*/
//[e] MERGE BY TM
    }
  }

  ZHEEVall(2 * xMsize, tmp_mat, r, vec);
//[e]check
  for (int_k = 0; int_k < 2 * xMsize; int_k++) {
    X->Large.EigenValues[int_k] = r[int_k];
    //fprintf(stdout, "Debug: Eigen[%d]=%lf\n", int_k, X->Large.EigenValues[int_k]);
  }
  //For zero-temperature to generate pair-orbitals
  for (int_k = 0; int_k < 2 * X->Def.Ne; int_k++) {
    for (int_l = 0; int_l < 2 * xMsize; int_l++) {
      //X->Large.R_SLT[int_l][int_k] = conj(vec[int_k][int_l]);
//[s] MERGE BY TM
      X->Large.R_SLT[int_l][int_k] = conj(vec[int_k][int_l]); //original
      X->Large.L_SLT[int_k][int_l] = (vec[int_k][int_l]);     //original
      // R_SLT = U^{*}
      // L_SLT = U^{T}
//[e] MERGE BY TM
    }
  }
//	exit(1);
  c_free2(tmp_mat, 2 * xMsize, 2 * xMsize);
  c_free2(vec, 2 * xMsize, 2 * xMsize);
  d_free1(r, 2 * xMsize);
}


==> anc/dvmc/src/ComplexUHF/green.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#include "green.h"
#include "matrixlapack.h"
#include "mfmemory.c"

void green(struct BindStruct *X) {

  double complex **R_Mat;
  int int_i, int_j;
  int mfint[7], xMsize, Ne;

  //   printf("OK \n");

  xMsize = X->Def.Nsite;
  Ne = X->Def.Ne;

  c_malloc2(R_Mat, 2 * xMsize, 2 * xMsize);

  for (int_i = 0; int_i < 2 * xMsize; int_i++) {
    for (int_j = 0; int_j < 2 * xMsize; int_j++) {
      X->Large.G_old[int_i][int_j] = X->Large.G[int_i][int_j];
      R_Mat[int_i][int_j] = 0.0;
    }
  }

  cmp_MMProd(2 * xMsize, 2 * Ne, X->Large.R_SLT, X->Large.L_SLT, R_Mat);

  for (int_i = 0; int_i < 2 * xMsize; int_i++) {
    for (int_j = 0; int_j < 2 * xMsize; int_j++) {
      X->Large.G[int_i][int_j] = R_Mat[int_i][int_j];
      //fprintf(stdout, "DEBUG: X->Large.G[%d][%d]=%lf, %lf \n", int_i, int_j,creal(X->Large.G[int_i][int_j]), cimag(X->Large.G[int_i][int_j]));
    }
  }
  c_free2(R_Mat, 2 * xMsize, 2 * xMsize);
}


==> anc/dvmc/src/ComplexUHF/include/Def.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#pragma once
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <time.h>
#include <omp.h>
#include <complex.h>
#define PI 3.14159265358979 
#define Fock 1
#include "struct.h"


==> anc/dvmc/src/ComplexUHF/include/cal_energy.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#pragma once
#include "Def.h"
void cal_energy(struct BindStruct *X);


==> anc/dvmc/src/ComplexUHF/include/diag.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#pragma once
#include "Def.h"
void diag(struct BindStruct *X);


==> anc/dvmc/src/ComplexUHF/include/green.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#pragma once
#include "Def.h"
void green(struct BindStruct *X);


==> anc/dvmc/src/ComplexUHF/include/initial.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#pragma once
#include "Def.h"
void initial(struct BindStruct *X);


==> anc/dvmc/src/ComplexUHF/include/makeham.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#pragma once
#include "Def.h"
void makeham(struct BindStruct *X);


==> anc/dvmc/src/ComplexUHF/include/matrixlapack.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/* HPhi  -  Quantum Lattice Model Simulator */
/* Copyright (C) 2015 The University of Tokyo */

/* This program is free software: you can redistribute it and/or modify */
/* it under the terms of the GNU General Public License as published by */
/* the Free Software Foundation, either version 3 of the License, or */
/* (at your option) any later version. */

/* This program is distributed in the hope that it will be useful, */
/* but WITHOUT ANY WARRANTY; without even the implied warranty of */
/* MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the */
/* GNU General Public License for more details. */

/* You should have received a copy of the GNU General Public License */
/* along with this program.  If not, see <http://www.gnu.org/licenses/>. */
/*-------------------------------------------------------------
 *[ver.2009.05.25]
 *-------------------------------------------------------------
 * Copyright (C) 2007-2009 Daisuke Tahara. All rights reserved.
 * Copyright (C) 2009-     Takahiro Misawa. All rights reserved.
 * Some functions are added by TM.
 *-------------------------------------------------------------*/
/*=================================================================================================*/

#ifndef MATRIX_LAPACK_
#define MATRIX_LAPACK_

#ifdef SR
#define M_DSYEV dsyevd_
#else
#define M_DSYEV dsyev_
#endif

#include <complex.h>
int DSEVvalue(int xNsize, double **A, double *r);
int DSEVvector(int xNsize, double **A, double *r, double **vec);

int ZHEEVall(int xNsize, double complex **A, double *r,double complex **vec);

int cmp_MMProd(int Ns, int Ne, double complex **Mat_1, double complex **Mat_2,double complex **Mat_3);
#endif


==> anc/dvmc/src/ComplexUHF/include/output.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#pragma once
#include "Def.h"
void output(struct BindStruct *X);


==> anc/dvmc/src/ComplexUHF/include/readdef.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#pragma once
#include "Def.h"

#define D_FileNameMax 256
#define D_FileNameMaxReadDef 200
#define D_CharTmpReadDef     200

#define IgnoreLinesInDef 5

/**
 * File Name List in NameListFile.
 **/

int CheckWords( const char* ctmp, const char* cKeyWord);
int CheckKW(const char* cKW, char  cKWList[][D_CharTmpReadDef], int iSizeOfKWidx, int* iKWidx);
int GetKWWithIdx(char *ctmpLine, char *ctmp, int *itmp);
int ValidateValue(const int icheckValue, const int ilowestValue, const int iHighestValue);
int GetFileName(const char* cFileListNameFile, char cFileNameList[][D_CharTmpReadDef]);

void SetDefultValuesModPara(struct DefineList *X);

int ReadDefFileNInt(
	char *xNameListFile, 
	struct DefineList *X
                    );

int ReadDefFileIdxPara(
	char *xNameListFile, 
	struct DefineList *X
                       );

int trim(char *s);


==> anc/dvmc/src/ComplexUHF/include/struct.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 *[ver.2009.3.31]
 * Exact Diagonalization with Lanczos Method
 *-------------------------------------------------------------
 * Copyright (C) 2006-2009 Takahiro MISAWA. All rights reserved.
 *-------------------------------------------------------------*/

/*=================================================================================================*/
struct DefineList {
    int step;
    char *CDataFileHead, *CParaFileHead, *CPathQtyExe, *CPathAveDev;
    int nvec, k_exct;
    int NDataIdxStart, NDataQtySmp;

    int NVMCCalMode, NLanczosMode;

    int Nsite, Ne, Nsize, IterationMax;
    int TwoSz, Ncond;
    int print;
    int eps_int;
    double eps, mix;
    int St;
    int RndSeed;
    int NMPTrans;
    int eps_int_slater;
    int APFlag;
    int *LocSpn, NLocSpn, **All_pair;

    int *OptFlag, fidx;
    unsigned int *Tpow;

    int *EDChemi, EDNChemi;
    double *EDParaChemi;
    int **Transfer, **EDTransfer, NTransfer, EDNTransfer;
    complex double *ParaTransfer;
    int **CoulombIntra, NCoulombIntra;
    double *ParaCoulombIntra;
    int **CoulombInter, NCoulombInter;
    double *ParaCoulombInter;
    int **HundCoupling, NHundCoupling;
    double *ParaHundCoupling;
    int **PairHopping, NPairHopping;
    double *ParaPairHopping;
    int **ExchangeCoupling, NExchangeCoupling;
    double *ParaExchangeCoupling;
    int NOrbitalIdx, **OrbitalIdx; /* [Nsite][Nsite] */
    int **OrbitalSgn; /* OrbitalSgn[2*Nsite][2*Nsite] = +1 or -1 */
    int **Initial, NInitial;
    complex double *ParaInitial;
    //double *ParaInitial;
    //double *ParaInitial_theta;
    int NOrbitalAP, NOrbitalP;


    int **CisAjs, NCisAjs;
    int **CisAjsCktAltDC, NCisAjsCktAltDC;

    int iFlgOrbitalGeneral;
    int OrbitalOutputMode;


};

struct CheckList {
    int idim_max, sdim;
    double max_mem;
};

struct LargeList {
    double complex **Ham, **G, **G_old;
    double complex **R_SLT, **L_SLT;
    double *EigenValues;
    double *tmp;
};

struct PhysList {
    double energy, doublon;
    double rest, num;
    double *spin_real_cor;
    double *charge_real_cor;
    double *loc_spin_z;
    double Target_energy;
};

struct TimeList {
    time_t start, mid1, mid2, end;
};

/*=================================================================================================*/
struct BindStruct {
    struct DefineList Def;
    struct CheckList Check;
    struct LargeList Large;
    struct PhysList Phys;
    struct TimeList Time;
};

/*=================================================================================================*/
struct EDMainCalStruct {
    struct BindStruct Bind;
};




==> anc/dvmc/src/ComplexUHF/initial.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program. If not, see http://www.gnu.org/licenses/.
*/
#include "initial.h"
#include "../../sfmt/SFMT.h"

void initial(struct BindStruct *X) {

  int int_i, int_j;
  int spin_0, spin_1;
  int site_0, site_1;
  int t_site_0, t_site_1;
  int Ns;
  double complex tmp;

  Ns = X->Def.Nsite;

  if (X->Def.NInitial == 0) {
    for (int_i = 0; int_i < 2 * X->Def.Nsite; int_i++) {
      for (int_j = 0; int_j < 2 * X->Def.Nsite; int_j++) {
        //X->Large.G[int_i][int_j]   = 0.0;
        X->Large.G[int_i][int_j] = 0.01 * (genrand_real2() - 0.5); /* uniform distribution [0,1) */
        //X->Large.G[int_i][int_j]  += 1*I*genrand_real2(); /* uniform distribution [0,1) */
        //X->Large.G[int_i][int_j]  /=sqrt(2.0);
      }
    }
  }

  if(X->Def.print==1){
    printf("#[s]output initial Green functions\n");
  }
  //Case: Initial green's functions are defined.
  for (int_i = 0; int_i < X->Def.NInitial; int_i++) {
    site_0 = X->Def.Initial[int_i][0];
    spin_0 = X->Def.Initial[int_i][1];
    site_1 = X->Def.Initial[int_i][2];
    spin_1 = X->Def.Initial[int_i][3];
    tmp = X->Def.ParaInitial[int_i];

    if(X->Def.print==1){
      printf("%d %lf %lf \n", int_i, creal(tmp), cimag(tmp));
    }
    t_site_0 = site_0 + spin_0 * Ns;
    t_site_1 = site_1 + spin_1 * Ns;
    X->Large.G[t_site_0][t_site_1] = tmp;
  }
  if(X->Def.print==1){
    printf("#[e]output initial Green functions\n");
  }
}


==> anc/dvmc/src/ComplexUHF/makefile_uhf <==
include ../make.sys

SFMT = ../sfmt/SFMT.o

OBJS = \
cal_energy.o \
diag.o \
green.o \
initial.o \
makeham.o \
matrixlapack.o \
output.o \
readdef.o \
UHFmain.o

UHF : $(OBJS)
	cd ../sfmt; $(MAKE) -f makefile_sfmt
	$(CC) -o $@ $(OBJS) $(SFMT) $(CFLAGS) $(LIBS)

SUFFIXES: .o .c

.c.o:
	$(CC) $(CFLAGS) -I ./include -I ../sfmt -c $<

clean :
	rm -f *.o UHF
	cd ../sfmt; $(MAKE) -f makefile_sfmt clean

UHFmain.o:include/Def.h
UHFmain.o:mfmemory.c
UHFmain.o:include/matrixlapack.h
UHFmain.o:include/readdef.h
UHFmain.o:include/initial.h
UHFmain.o:include/makeham.h
UHFmain.o:include/diag.h
UHFmain.o:include/green.h
UHFmain.o:include/cal_energy.h
UHFmain.o:include/output.h
UHFmain.o:../sfmt/SFMT.h
UHFmain.o:xsetmem_def.c
UHFmain.o:xsetmem_large.c
cal_energy.o:include/cal_energy.h
diag.o:include/matrixlapack.h
diag.o:include/diag.h
diag.o:mfmemory.c
green.o:include/green.h
green.o:include/matrixlapack.h
green.o:mfmemory.c
initial.o:include/initial.h
initial.o:../sfmt/SFMT.h
makeham.o:include/makeham.h
matrixlapack.o:include/matrixlapack.h
matrixlapack.o:mfmemory.c
output.o:include/output.h
output.o:mfmemory.c
output.o:../sfmt/SFMT.h
readdef.o:include/readdef.h
include/Def.h:include/struct.h
include/cal_energy.h:include/Def.h
include/diag.h:include/Def.h
include/green.h:include/Def.h
include/initial.h:include/Def.h
include/makeham.h:include/Def.h
include/output.h:include/Def.h
include/readdef.h:include/Def.h


==> anc/dvmc/src/ComplexUHF/makeham.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#include "makeham.h"

void makeham(struct BindStruct *X) {

  int int_i, int_j, site_1, site_2, int_spin1, int_spin2;
  int t_site_1, t_site_2;
  int u_site_1, u_site_2;
  int d_site_1, d_site_2;
  int Ns;
  double charge;
  double complex tmp;

  Ns = X->Def.Nsite;
  /* Initialize */
  for (int_i = 0; int_i < 2 * X->Def.Nsite; int_i++) {
    for (int_j = 0; int_j < 2 * X->Def.Nsite; int_j++) {
      X->Large.Ham[int_i][int_j] = 0.0;
    }
  }

  /*Transfer input*/
  for (int_i = 0; int_i < X->Def.NTransfer; int_i++) {
    site_1 = X->Def.Transfer[int_i][0];
    int_spin1 = X->Def.Transfer[int_i][1];
    site_2 = X->Def.Transfer[int_i][2];
    int_spin2 = X->Def.Transfer[int_i][3];

    tmp = -X->Def.ParaTransfer[int_i];
    t_site_1 = site_1 + int_spin1 * Ns;
    t_site_2 = site_2 + int_spin2 * Ns;

    X->Large.Ham[t_site_1][t_site_2] += tmp;
  }
  /*Intra U input*/
  for (int_i = 0; int_i < X->Def.NCoulombIntra; int_i++) {
    site_1 = X->Def.CoulombIntra[int_i][0];
    tmp = X->Def.ParaCoulombIntra[int_i];

    u_site_1 = site_1 + 0 * Ns;
    d_site_1 = site_1 + 1 * Ns;

    X->Large.Ham[u_site_1][u_site_1] += tmp * X->Large.G[d_site_1][d_site_1];
    X->Large.Ham[d_site_1][d_site_1] += tmp * X->Large.G[u_site_1][u_site_1];
//#if Fock==1
    /*Off-Diagonal Fock term*/
    X->Large.Ham[u_site_1][d_site_1] += -1.0 * tmp * X->Large.G[d_site_1][u_site_1];
    X->Large.Ham[d_site_1][u_site_1] += -1.0 * tmp * X->Large.G[u_site_1][d_site_1];
//#endif
  }
  /*Inter U input*/
  for (int_i = 0; int_i < X->Def.NCoulombInter; int_i++) {
    site_1 = X->Def.CoulombInter[int_i][0];
    site_2 = X->Def.CoulombInter[int_i][1];
    tmp = X->Def.ParaCoulombInter[int_i];

    u_site_1 = site_1 + 0 * Ns;
    d_site_1 = site_1 + 1 * Ns;

    u_site_2 = site_2 + 0 * Ns;
    d_site_2 = site_2 + 1 * Ns;

    charge = X->Large.G[u_site_2][u_site_2] + X->Large.G[d_site_2][d_site_2];
    X->Large.Ham[u_site_1][u_site_1] += tmp * charge;
    X->Large.Ham[d_site_1][d_site_1] += tmp * charge;

    charge = X->Large.G[u_site_1][u_site_1] + X->Large.G[d_site_1][d_site_1];
    X->Large.Ham[u_site_2][u_site_2] += tmp * charge;
    X->Large.Ham[d_site_2][d_site_2] += tmp * charge;
#if Fock == 1
    /*Diagonal Fock term*/
    X->Large.Ham[u_site_1][u_site_2] += -tmp * X->Large.G[u_site_2][u_site_1];
    X->Large.Ham[u_site_2][u_site_1] += -tmp * X->Large.G[u_site_1][u_site_2];
    X->Large.Ham[d_site_1][d_site_2] += -tmp * X->Large.G[d_site_2][d_site_1];
    X->Large.Ham[d_site_2][d_site_1] += -tmp * X->Large.G[d_site_1][d_site_2];
    /*Off-Diagonal Fock term*/
    X->Large.Ham[u_site_1][d_site_2] += -tmp * X->Large.G[d_site_2][u_site_1];
    X->Large.Ham[d_site_2][u_site_1] += -tmp * X->Large.G[u_site_1][d_site_2];

    X->Large.Ham[u_site_2][d_site_1] += -tmp * X->Large.G[d_site_1][u_site_2];
    X->Large.Ham[d_site_1][u_site_2] += -tmp * X->Large.G[u_site_2][d_site_1];
#endif
  }
  /*Hund input*/
  for (int_i = 0; int_i < X->Def.NHundCoupling; int_i++) {
    site_1 = X->Def.HundCoupling[int_i][0];
    site_2 = X->Def.HundCoupling[int_i][1];
    tmp = -X->Def.ParaHundCoupling[int_i];

    u_site_1 = site_1 + 0 * Ns;
    d_site_1 = site_1 + 1 * Ns;

    u_site_2 = site_2 + 0 * Ns;
    d_site_2 = site_2 + 1 * Ns;

    X->Large.Ham[u_site_1][u_site_1] += tmp * X->Large.G[u_site_2][u_site_2];
    X->Large.Ham[d_site_1][d_site_1] += tmp * X->Large.G[d_site_2][d_site_2];

    X->Large.Ham[u_site_2][u_site_2] += tmp * X->Large.G[u_site_1][u_site_1];
    X->Large.Ham[d_site_2][d_site_2] += tmp * X->Large.G[d_site_1][d_site_1];
#if Fock == 1
    /*Diagonal Fock term*/
    X->Large.Ham[u_site_1][u_site_2] += -tmp * X->Large.G[u_site_2][u_site_1];
    X->Large.Ham[u_site_2][u_site_1] += -tmp * X->Large.G[u_site_1][u_site_2];

    X->Large.Ham[d_site_1][d_site_2] += -tmp * X->Large.G[d_site_2][d_site_1];
    X->Large.Ham[d_site_2][d_site_1] += -tmp * X->Large.G[d_site_1][d_site_2];
#endif

  }
  /*Exchange input*/
  for (int_i = 0; int_i < X->Def.NExchangeCoupling; int_i++) {
    site_1 = X->Def.ExchangeCoupling[int_i][0];
    site_2 = X->Def.ExchangeCoupling[int_i][1];
    tmp = X->Def.ParaExchangeCoupling[int_i];

    u_site_1 = site_1 + 0 * Ns;
    d_site_1 = site_1 + 1 * Ns;

    u_site_2 = site_2 + 0 * Ns;
    d_site_2 = site_2 + 1 * Ns;
#if Fock == 1
    /*Diagonal Fock term*/
    X->Large.Ham[u_site_1][u_site_2] += tmp * X->Large.G[d_site_2][d_site_1];
    X->Large.Ham[d_site_2][d_site_1] += tmp * X->Large.G[u_site_1][u_site_2];

    X->Large.Ham[d_site_1][d_site_2] += tmp * X->Large.G[u_site_2][u_site_1];
    X->Large.Ham[u_site_2][u_site_1] += tmp * X->Large.G[d_site_1][d_site_2];

    /*Off-Diagonal Fock term*/
    X->Large.Ham[u_site_1][d_site_1] += -tmp * X->Large.G[d_site_2][u_site_2];
    X->Large.Ham[u_site_2][d_site_2] += -tmp * X->Large.G[d_site_1][u_site_1];

    X->Large.Ham[d_site_1][u_site_1] += -tmp * X->Large.G[u_site_2][d_site_2];
    X->Large.Ham[d_site_2][u_site_2] += -tmp * X->Large.G[u_site_1][d_site_1];
#endif
  }
  /*PariHopping input*/
  for (int_i = 0; int_i < X->Def.NPairHopping; int_i++) {
    site_1 = X->Def.PairHopping[int_i][0];
    site_2 = X->Def.PairHopping[int_i][1];
    tmp = X->Def.ParaPairHopping[int_i];
    u_site_1 = site_1 + 0 * Ns;
    d_site_1 = site_1 + 1 * Ns;

    u_site_2 = site_2 + 0 * Ns;
    d_site_2 = site_2 + 1 * Ns;
#if Fock == 1
    /*Diagonal Fock term*/
    X->Large.Ham[u_site_1][u_site_2] += tmp * X->Large.G[d_site_1][d_site_2];
    X->Large.Ham[d_site_1][d_site_2] += tmp * X->Large.G[u_site_1][u_site_2];

    /*Off-Diagonal Fock term*/
    X->Large.Ham[u_site_1][d_site_2] += -tmp * X->Large.G[d_site_1][u_site_2];
    X->Large.Ham[d_site_1][u_site_2] += -tmp * X->Large.G[u_site_1][d_site_2];
#endif
  }
}


==> anc/dvmc/src/ComplexUHF/matrixlapack.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 *[ver.2009.05.25]
 *-------------------------------------------------------------
 * Copyright (C) 2007-2009 Daisuke Tahara. All rights reserved.
 * Copyright (C) 2009-     Takahiro Misawa. All rights reserved.
 * Some functions are added by TM.
 *-------------------------------------------------------------*/


/*=================================================================================================*/
#include "matrixlapack.h"
#include <stdlib.h>
#include "mfmemory.c"

int dgetrf_(int *m, int *n, double *a, int *lda, int *ipiv, int *info);
int dgetri_(int *n, double *a, int *lda, int *ipiv, double *work, int *lwork, int *info);
int dgemm_(char *jobz, char *uplo, int *m,int *n,int *k,double *alpha,  double *a, int *lda, double *b, int *ldb, double *beta,double *c,int *ldc);
int dsyev_(char *jobz, char *uplo, int *n, double *a, int *lda, double *w, double *work, int *lwork, int *info);
int zgemm_(char *jobz, char *uplo, int *m,int *n,int *k,double complex *alpha,  double complex *a, int *lda, double complex *b, int *ldb, double complex *beta,double complex *c,int *ldc);
int zheev_(char *jobz, char *uplo, int *n, double complex *a, int *lda, double *w, double complex *work, int *lwork, double *rwork, int *info);


void cmp_to_f(int N, int M, double complex**A, double complex *a){
	int i,j,k;

	k=0;
	for(j=0;j<M;j++){
		for(i=0;i<N;i++){
			a[k] = A[i][j];
			k++;
		}
	}
}

void cmp_to_c(int N, int M, double complex *a, double complex **A){
	int i,j,k;

	k=0;
	for(j=0;j<M;j++){
		for(i=0;i<N;i++){
			A[i][j] = a[k];
			k++;
		}
	}
}



double dlamch_(char *cmach);
int dsyevx_(char *jobz, char *range, char *uplo, int *n, double *a, int *lda, double *vl, double *vu, 
	int *il, int *iu, double *abstol, int *m, double *w, double *z__, int *ldz, 
	double *work, int *lwork, int *iwork, int *ifail, int *info);

int cmp_MMProd(int Ns, int Ne, double complex **Mat_1, double complex **Mat_2,double complex **Mat_3){

	int i,j,k;
	char jobz, uplo;
	double complex *a,*b,*c;
  double complex alpha,beta;

  alpha = 1.0;
  beta  = 0.0;

	a = (double complex*)malloc(Ns*Ne*sizeof(double complex));
	b = (double complex*)malloc(Ns*Ne*sizeof(double complex));
	c = (double complex*)malloc(Ns*Ns*sizeof(double complex));

	k=0;
	for(j=0;j<Ne;j++){
		for(i=0;i<Ns;i++){
			a[k] = Mat_1[i][j];
			k++;
		}
	}

	k=0;
	for(j=0;j<Ns;j++){
		for(i=0;i<Ne;i++){
			b[k] = Mat_2[i][j];
			k++;
		}
	}

	k=0;
	for(j=0;j<Ns;j++){
		for(i=0;i<Ns;i++){
			c[k] = Mat_3[i][j];
			k++;
		}
	}

	jobz = 'N';
	uplo = 'N';
	zgemm_(&jobz,&uplo,&Ns,&Ns,&Ne,&alpha,a,&Ns,b,&Ne,&beta,c,&Ns);

	k=0;
  for(j=0;j<Ns;j++){
  	for(i=0;i<Ns;i++){
			Mat_3[i][j] = c[k];
			k++;
		}
	}

	free(a);
	free(b);
	free(c);

	return 1;
}




int MMProd(int Ns, int Ne, double **Mat_1, double **Mat_2,double **Mat_3){

	int i,j,k;
	char jobz, uplo;
	double *a,*b,*c;
  double alpha,beta;

  alpha = 1.0;
  beta  = 0.0;


	a = (double*)malloc(Ns*Ne*sizeof(double));
	b = (double*)malloc(Ns*Ne*sizeof(double));
	c = (double*)malloc(Ns*Ns*sizeof(double));

	k=0;
	for(j=0;j<Ne;j++){
		for(i=0;i<Ns;i++){
			a[k] = Mat_1[i][j];
			k++;
		}
	}

	k=0;
	for(j=0;j<Ns;j++){
		for(i=0;i<Ne;i++){
			b[k] = Mat_2[i][j];
			k++;
		}
	}

	k=0;
	for(j=0;j<Ns;j++){
		for(i=0;i<Ns;i++){
			c[k] = Mat_3[i][j];
			k++;
		}
	}

	jobz = 'N';
	uplo = 'N';
	dgemm_(&jobz,&uplo,&Ns,&Ns,&Ne,&alpha,a,&Ns,b,&Ne,&beta,c,&Ns);

	k=0;
  for(j=0;j<Ns;j++){
  	for(i=0;i<Ns;i++){
			Mat_3[i][j] = c[k];
			k++;
		}
	}

	free(a);
	free(b);
	free(c);

	return 1;
}

int DInv(int xNsize, double **xM, double **xIM){

	int i,j,k;
	int m,n,lda,info,*piv,lwork;
	double *work;
	double *a;

	m=n=lda=lwork=xNsize;

	a = (double*)malloc(xNsize*xNsize*sizeof(double));
	work = (double*)malloc(xNsize*sizeof(double));
	piv = (int*)malloc(xNsize*sizeof(int));

	k=0;
	for(j=0;j<xNsize;j++){
		for(i=0;i<xNsize;i++){
			a[k] = xM[i][j];
			k++;
		}
	}

	dgetrf_(&m, &n, a, &lda, piv, &info);
	dgetri_(&n, a, &lda, piv, work, &lwork, &info);

	if(info != 0){
		free(a);
		free(work);
		free(piv);
		return 0;
	}

	for(k=0;k<xNsize*xNsize;k++){
		xIM[k%xNsize][k/xNsize] = a[k];
	}
	free(a);
	free(work);
	free(piv);

	return 1;
}

//added by Misawa 130121
//For complex Hermite matrix
int ZHEEVall(int xNsize, double complex **A, double *r,double complex **vec){

	int i,j,k;
	char jobz, uplo;
	int n, lda, lwork, info;
  double *rwork;
	double *w;
	double complex *a, *work;

	n = lda = xNsize;
	lwork = 4*xNsize; /* 3*xNsize OK?*/

	a = (double complex*)malloc(xNsize*xNsize*sizeof(double complex));
	w = (double*)malloc(xNsize*sizeof(double));
	work = (double complex*)malloc(lwork*sizeof(double complex));
	rwork = (double*)malloc(lwork*sizeof(double));

	k=0;
	for(j=0;j<xNsize;j++){
		for(i=0;i<xNsize;i++){
			a[k] = A[i][j];
			k++;
		}
	}

	jobz = 'V';
	uplo = 'U';

	zheev_(&jobz, &uplo, &n, a, &lda, w, work, &lwork, rwork, &info);

	if(info != 0){
		free(a);
		free(w);
		free(work);
		free(rwork);
		return 0;
	}

	k=0;
	for(i=0;i<xNsize;i++){
		for(j=0;j<xNsize;j++){
			vec[i][j]=a[k];
			k++;
		}
	}

  
	for(k=0;k<xNsize;k++){
		r[k] = w[k];
	}

	free(a);
	free(w);
	free(work);
	free(rwork);

	return 1;
}


int DSEVvalue(int xNsize, double **A, double *r){
	int i,j,k;
	char jobz, uplo;
	int n, lda, lwork, info;
	double *a, *w, *work;

	n = lda = xNsize;
	lwork = 4*xNsize; /* 3*xNsize OK?*/

	a = (double*)malloc(xNsize*xNsize*sizeof(double));
	w = (double*)malloc(xNsize*sizeof(double));
	work = (double*)malloc(lwork*sizeof(double));

	k=0;
	for(j=0;j<xNsize;j++){
		for(i=0;i<xNsize;i++){
			a[k] = A[i][j];
			k++;
		}
	}

	jobz = 'N';
	uplo = 'U';

	dsyev_(&jobz, &uplo, &n, a, &lda, w, work, &lwork, &info);

	if(info != 0){
		free(a);
		free(w);
		free(work);
		return 0;
	}

	for(k=0;k<xNsize;k++){
		r[k] = w[k];
	}

	free(a);
	free(w);
	free(work);

	return 1;
}
// added by Misawa 20090309 
// obtain eigen vectors 
int DSEVvector(int xNsize, double **A, double *r, double **vec ){

	int i,j,k;
	char jobz, uplo;
	int n, lda, lwork, info;
	double *a, *w, *work;

	n = lda = xNsize;
	lwork = 4*xNsize; /* 3*xNsize OK?*/

	a = (double*)malloc(xNsize*xNsize*sizeof(double));
	w = (double*)malloc(xNsize*sizeof(double));
	work = (double*)malloc(lwork*sizeof(double));

	k=0;
	for(j=0;j<xNsize;j++){
		for(i=0;i<xNsize;i++){
			a[k] = A[i][j];
			k++;
		}
	}

	jobz = 'V';
	uplo = 'U';

	dsyev_(&jobz, &uplo, &n, a, &lda, w, work, &lwork, &info);


	if(info != 0){
		free(a);
		free(w);
		free(work);
		return 0;
	}

	k=0;
	for(i=0;i<xNsize;i++){
		for(j=0;j<xNsize;j++){
			vec[i][j]=a[k];
			k++;
		}
	}

	for(k=0;k<xNsize;k++){
		r[k] = w[k];
	}

	free(a);
	free(w);
	free(work);

	return 1;
}

int DSEVXU(int xNsize, double **A, double *r, double **X, int xNev){

	int i,j,k;
	char jobz, range, uplo;
	int n, lda, il, iu, m, ldz, lwork, *iwork, *ifail, info;
	double *a, *w, *work, vl, vu, abstol, *z;

	n = lda = ldz = xNsize;
	lwork = 8*xNsize;

	a = (double*)malloc(xNsize*xNsize*sizeof(double));
	w = (double*)malloc(xNsize*sizeof(double));
	z = (double*)malloc(xNsize*xNsize*sizeof(double));
	work  = (double*)malloc(lwork*sizeof(double));
	iwork = (int*)malloc(5*xNsize*sizeof(int));
	ifail = (int*)malloc(xNsize*sizeof(int));

	abstol = 2.0*dlamch_("S");
	vl = vu = 0.0;

	k=0;
	for(j=0;j<xNsize;j++){
		for(i=0;i<xNsize;i++){
			a[k] = A[i][j];
			k++;
		}
	}

	jobz  = 'V';
	range = 'I';
	uplo  = 'U';

	il = xNsize-xNev+1;
	iu = xNsize;
	m = iu-il+1;

	dsyevx_(&jobz, &range, &uplo, &n, a, &lda, &vl, &vu, &il, &iu, &abstol, 
			&m, w, z, &ldz, work, &lwork, iwork, ifail, &info);

	if(info != 0){
		free(a);
		free(w);
		free(z);
		free(work);
		free(iwork);
		free(ifail);
		return 0;
	}

	for(k=0;k<xNev;k++){
		r[k+xNsize-xNev] = w[k];
	}

	for(k=0;k<xNsize*xNev;k++){
		X[k%xNsize][k/xNsize+xNsize-xNev] = z[k];
	}
	free(a);
	free(w);
	free(z);
	free(work);
	free(iwork);
	free(ifail);

	return 1;
}


==> anc/dvmc/src/ComplexUHF/mfmemory.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 *[ver.2008.9.1]
 *  多次元配列を確保するマクロ (malloc, free関数 と 引数つき#defineマクロ使用)
 *  使用する場合: int mfint[7] を宣言
 *-------------------------------------------------------------
 * Copyright (C) 2007-2009 Daisuke Tahara. All rights reserved.
 *-------------------------------------------------------------*/


/*=================================================================================================*/
#ifndef _INCLUDE_MFMEMORY
#define _INCLUDE_MFMEMORY

static int mfint[7];

/*complex type*/
#define c_malloc1(X, N1) \
	X = (double complex*)malloc((N1)*sizeof(double complex));

#define c_malloc2(X, N1, N2) \
	X = (double complex**)malloc((N1)*sizeof(double complex*));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (double complex*)malloc((N2)*sizeof(double complex));\
	}

#define c_malloc3(X, N1, N2, N3) \
	X = (double complex***)malloc((N1)*sizeof(double complex**));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (double complex**)malloc((N2)*sizeof(double complex*));\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			X[mfint[0]][mfint[1]] = (double complex*)malloc((N3)*sizeof(double complex));\
		}\
	}

#define c_free1(X, N1) \
	free(X);

#define c_free2(X, N1, N2) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		free(X[mfint[0]]);\
	}\
	free(X);

#define c_free3(X, N1, N2, N3) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			free(X[mfint[0]][mfint[1]]);\
		}\
		free(X[mfint[0]]);\
	}\
	free(X);



/*char type*/
#define char_malloc2(X, N1, N2) \
	X = (char**)malloc((N1)*sizeof(char*));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (char*)malloc((N2)*sizeof(char));\
	}

/*double type*/
#define d_malloc1(X, N1) \
	X = (double*)malloc((N1)*sizeof(double));

#define d_malloc2(X, N1, N2) \
	X = (double**)malloc((N1)*sizeof(double*));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (double*)malloc((N2)*sizeof(double));\
	}

#define d_malloc3(X, N1, N2, N3) \
	X = (double***)malloc((N1)*sizeof(double**));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (double**)malloc((N2)*sizeof(double*));\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			X[mfint[0]][mfint[1]] = (double*)malloc((N3)*sizeof(double));\
		}\
	}

#define d_malloc4(X, N1, N2, N3, N4) \
	X = (double****)malloc((N1)*sizeof(double***));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (double***)malloc((N2)*sizeof(double**));\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			X[mfint[0]][mfint[1]] = (double**)malloc((N3)*sizeof(double*));\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				X[mfint[0]][mfint[1]][mfint[2]] = (double*)malloc((N4)*sizeof(double));\
			}\
		}\
	}

#define d_malloc5(X, N1, N2, N3, N4, N5) \
	X = (double*****)malloc((N1)*sizeof(double****));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (double****)malloc((N2)*sizeof(double***));\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			X[mfint[0]][mfint[1]] = (double***)malloc((N3)*sizeof(double**));\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				X[mfint[0]][mfint[1]][mfint[2]] = (double**)malloc((N4)*sizeof(double*));\
				for(mfint[3]=0;mfint[3]<(N4);mfint[3]++){\
					X[mfint[0]][mfint[1]][mfint[2]][mfint[3]] = (double*)malloc((N5)*sizeof(double));\
				}\
			}\
		}\
	}

#define d_malloc6(X, N1, N2, N3, N4, N5, N6) \
	X = (double******)malloc((N1)*sizeof(double*****));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (double*****)malloc((N2)*sizeof(double****));\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			X[mfint[0]][mfint[1]] = (double****)malloc((N3)*sizeof(double***));\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				X[mfint[0]][mfint[1]][mfint[2]] = (double***)malloc((N4)*sizeof(double**));\
				for(mfint[3]=0;mfint[3]<(N4);mfint[3]++){\
					X[mfint[0]][mfint[1]][mfint[2]][mfint[3]] = (double**)malloc((N5)*sizeof(double*));\
					for(mfint[4]=0;mfint[4]<(N5);mfint[4]++){\
						X[mfint[0]][mfint[1]][mfint[2]][mfint[3]][mfint[4]] = (double*)malloc((N6)*sizeof(double));\
					}\
				}\
			}\
		}\
	}

#define d_malloc7(X, N1, N2, N3, N4, N5, N6, N7) \
	X = (double*******)malloc((N1)*sizeof(double******));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (double******)malloc((N2)*sizeof(double*****));\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			X[mfint[0]][mfint[1]] = (double*****)malloc((N3)*sizeof(double****));\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				X[mfint[0]][mfint[1]][mfint[2]] = (double****)malloc((N4)*sizeof(double***));\
				for(mfint[3]=0;mfint[3]<(N4);mfint[3]++){\
					X[mfint[0]][mfint[1]][mfint[2]][mfint[3]] = (double***)malloc((N5)*sizeof(double**));\
					for(mfint[4]=0;mfint[4]<(N5);mfint[4]++){\
						X[mfint[0]][mfint[1]][mfint[2]][mfint[3]][mfint[4]] = (double**)malloc((N6)*sizeof(double*));\
						for(mfint[5]=0;mfint[5]<(N6);mfint[5]++){\
							X[mfint[0]][mfint[1]][mfint[2]][mfint[3]][mfint[4]][mfint[5]] \
							= (double*)malloc((N7)*sizeof(double));\
						}\
					}\
				}\
			}\
		}\
	}

#define d_free1(X, N1) \
	free(X);

#define d_free2(X, N1, N2) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		free(X[mfint[0]]);\
	}\
	free(X);

#define d_free3(X, N1, N2, N3) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			free(X[mfint[0]][mfint[1]]);\
		}\
		free(X[mfint[0]]);\
	}\
	free(X);

#define d_free4(X, N1, N2, N3, N4) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				free(X[mfint[0]][mfint[1]][mfint[2]]);\
			}\
			free(X[mfint[0]][mfint[1]]);\
		}\
		free(X[mfint[0]]);\
	}\
	free(X);

#define d_free5(X, N1, N2, N3, N4, N5) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				for(mfint[3]=0;mfint[3]<(N4);mfint[3]++){\
					free(X[mfint[0]][mfint[1]][mfint[2]][mfint[3]]);\
				}\
				free(X[mfint[0]][mfint[1]][mfint[2]]);\
			}\
			free(X[mfint[0]][mfint[1]]);\
		}\
		free(X[mfint[0]]);\
	}\
	free(X);

#define d_free6(X, N1, N2, N3, N4, N5, N6) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				for(mfint[3]=0;mfint[3]<(N4);mfint[3]++){\
					for(mfint[4]=0;mfint[4]<(N5);mfint[4]++){\
						free(X[mfint[0]][mfint[1]][mfint[2]][mfint[3]][mfint[4]]);\
					}\
					free(X[mfint[0]][mfint[1]][mfint[2]][mfint[3]]);\
				}\
				free(X[mfint[0]][mfint[1]][mfint[2]]);\
			}\
			free(X[mfint[0]][mfint[1]]);\
		}\
		free(X[mfint[0]]);\
	}\
	free(X);

#define d_free7(X, N1, N2, N3, N4, N5, N6, N7) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				for(mfint[3]=0;mfint[3]<(N4);mfint[3]++){\
					for(mfint[4]=0;mfint[4]<(N5);mfint[4]++){\
						for(mfint[5]=0;mfint[5]<(N6);mfint[5]++){\
							free(X[mfint[0]][mfint[1]][mfint[2]][mfint[3]][mfint[4]][mfint[5]]);\
						}\
						free(X[mfint[0]][mfint[1]][mfint[2]][mfint[3]][mfint[4]]);\
					}\
					free(X[mfint[0]][mfint[1]][mfint[2]][mfint[3]]);\
				}\
				free(X[mfint[0]][mfint[1]][mfint[2]]);\
			}\
			free(X[mfint[0]][mfint[1]]);\
		}\
		free(X[mfint[0]]);\
	}\
	free(X);

/*unsigned int*/
#define ui_malloc1(X, N1) \
	X = (unsigned int *)malloc((N1)*sizeof(int));
/*int type*/
#define i_malloc1(X, N1) \
	X = (int*)malloc((N1)*sizeof(int));

#define i_malloc2(X, N1, N2) \
	X = (int**)malloc((N1)*sizeof(int*));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (int*)malloc((N2)*sizeof(int));\
	}

#define i_malloc3(X, N1, N2, N3) \
	X = (int***)malloc((N1)*sizeof(int**));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (int**)malloc((N2)*sizeof(int*));\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			X[mfint[0]][mfint[1]] = (int*)malloc((N3)*sizeof(int));\
		}\
	}

#define i_malloc4(X, N1, N2, N3, N4) \
	X = (int****)malloc((N1)*sizeof(int***));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (int***)malloc((N2)*sizeof(int**));\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			X[mfint[0]][mfint[1]] = (int**)malloc((N3)*sizeof(int*));\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				X[mfint[0]][mfint[1]][mfint[2]] = (int*)malloc((N4)*sizeof(int));\
			}\
		}\
	}

#define i_malloc5(X, N1, N2, N3, N4, N5) \
	X = (int*****)malloc((N1)*sizeof(int****));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (int****)malloc((N2)*sizeof(int***));\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			X[mfint[0]][mfint[1]] = (int***)malloc((N3)*sizeof(int**));\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				X[mfint[0]][mfint[1]][mfint[2]] = (int**)malloc((N4)*sizeof(int*));\
				for(mfint[3]=0;mfint[3]<(N4);mfint[3]++){\
					X[mfint[0]][mfint[1]][mfint[2]][mfint[3]] = (int*)malloc((N5)*sizeof(int));\
				}\
			}\
		}\
	}

#define i_malloc6(X, N1, N2, N3, N4, N5, N6) \
	X = (int******)malloc((N1)*sizeof(int*****));\
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		X[mfint[0]] = (int*****)malloc((N2)*sizeof(int****));\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			X[mfint[0]][mfint[1]] = (int****)malloc((N3)*sizeof(int***));\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				X[mfint[0]][mfint[1]][mfint[2]] = (int***)malloc((N4)*sizeof(int**));\
				for(mfint[3]=0;mfint[3]<(N4);mfint[3]++){\
					X[mfint[0]][mfint[1]][mfint[2]][mfint[3]] = (int**)malloc((N5)*sizeof(int*));\
					for(mfint[4]=0;mfint[4]<(N5);mfint[4]++){\
						X[mfint[0]][mfint[1]][mfint[2]][mfint[3]][mfint[4]] = (int*)malloc((N6)*sizeof(int));\
					}\
				}\
			}\
		}\
	}

/*unsigned int*/
#define ui_free(X, N1) \
	free(X);
#define i_free1(X, N1) \
	free(X);

#define i_free2(X, N1, N2) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		free(X[mfint[0]]);\
	}\
	free(X);

#define i_free3(X, N1, N2, N3) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			free(X[mfint[0]][mfint[1]]);\
		}\
		free(X[mfint[0]]);\
	}\
	free(X);

#define i_free4(X, N1, N2, N3, N4) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				free(X[mfint[0]][mfint[1]][mfint[2]]);\
			}\
			free(X[mfint[0]][mfint[1]]);\
		}\
		free(X[mfint[0]]);\
	}\
	free(X);

#define i_free5(X, N1, N2, N3, N4, N5) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				for(mfint[3]=0;mfint[3]<(N4);mfint[3]++){\
					free(X[mfint[0]][mfint[1]][mfint[2]][mfint[3]]);\
				}\
				free(X[mfint[0]][mfint[1]][mfint[2]]);\
			}\
			free(X[mfint[0]][mfint[1]]);\
		}\
		free(X[mfint[0]]);\
	}\
	free(X);

#define i_free6(X, N1, N2, N3, N4, N5, N6) \
	for(mfint[0]=0;mfint[0]<(N1);mfint[0]++){\
		for(mfint[1]=0;mfint[1]<(N2);mfint[1]++){\
			for(mfint[2]=0;mfint[2]<(N3);mfint[2]++){\
				for(mfint[3]=0;mfint[3]<(N4);mfint[3]++){\
					for(mfint[4]=0;mfint[4]<(N5);mfint[4]++){\
						free(X[mfint[0]][mfint[1]][mfint[2]][mfint[3]][mfint[4]]);\
					}\
					free(X[mfint[0]][mfint[1]][mfint[2]][mfint[3]]);\
				}\
				free(X[mfint[0]][mfint[1]][mfint[2]]);\
			}\
			free(X[mfint[0]][mfint[1]]);\
		}\
		free(X[mfint[0]]);\
	}\
	free(X);

#endif


==> anc/dvmc/src/ComplexUHF/output.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#include "output.h"
#include "mfmemory.c"
#include "SFMT.h"
#include <matrixlapack.h>

int MakeOrbitalFile(struct BindStruct *X);
void cal_cisajs(struct BindStruct *X);
void OutputAntiParallel(struct BindStruct *X,double complex **UHF_Fij,double complex *ParamOrbital,int *CountOrbital);
void OutputAntiParallel_2(struct BindStruct *X,double complex **UHF_Fij,double complex *ParamOrbital,int *CountOrbital);
void OutputParallel(struct BindStruct *X,double complex **UHF_Fij,double complex *ParamOrbital,int *CountOrbital);
void OutputGeneral(struct BindStruct *X,double complex **UHF_Fij,double complex *ParamOrbital,int *CountOrbital);

void WriteHeader(char* cNKWidx, int NKWidx, FILE *fp){
  fprintf(fp, "======================\n");
  fprintf(fp, cNKWidx, 0);
  fprintf(fp, "  %d\n", NKWidx);
  fprintf(fp, "======================\n");
  fprintf(fp, "======================\n");
  fprintf(fp, "======================\n");    
}

void Child_OutputOptData(char* cFileName, char* cNKWidx, double complex *Para, int Nidx){
  FILE *fp_out;
  int i;
  fp_out = fopen(cFileName, "w");
  WriteHeader(cNKWidx, Nidx,  fp_out);
  for(i=0; i<Nidx; i++){
    fprintf(fp_out, "%d % .18e % .18e \n",i,creal(Para[i]),cimag(Para[i]));
  }
  fclose(fp_out);
}

void output(struct BindStruct *X){
  
  FILE *fp;
  char sdt[256];
  int i;
  double tmp;


  sprintf(sdt,"%s_result.dat",X->Def.CDataFileHead);
  fp=fopen(sdt,"w");
  fprintf(fp," energy %.10lf \n",X->Phys.energy);
  fprintf(fp," num    %.10lf \n",X->Phys.num);
  fclose(fp);
  printf("Energy and num are outputted to %s.\n", sdt);

  sprintf(sdt,"%s_eigen.dat",X->Def.CDataFileHead);
  fp=fopen(sdt,"w");
  for(i=0;i< X->Def.Nsite*2;i++){
    tmp =  X->Large.EigenValues[i];
    fprintf(fp," %d  %.10lf \n",i+1,tmp);
  }
  fclose(fp);
  printf("Eigenvalues are outputted to %s.\n", sdt);

  sprintf(sdt,"%s_gap.dat",X->Def.CDataFileHead);
  fp=fopen(sdt,"w");
  tmp =  X->Large.EigenValues[X->Def.Ne*2-1];
  tmp =  X->Large.EigenValues[X->Def.Ne*2] - tmp;
  fprintf(fp,"  %.10lf \n",tmp);
  fclose(fp);
  printf("Energy gaps are outputted to %s.\n", sdt);
  cal_cisajs(X);

  MakeOrbitalFile(X);
}

void cal_cisajs(struct BindStruct *X){
    FILE *fp;
    char sdt[256];
    int site_1,site_2,spin_1,spin_2;
    int Ns,t_site_1,t_site_2;
    double complex tmp;
    Ns = X->Def.Nsite; 
    sprintf(sdt, "%s_UHF_cisajs.dat", X->Def.CDataFileHead);
    fp = fopen(sdt,"w");
    for(site_1=0; site_1< Ns; site_1++){
      for(site_2=0; site_2< Ns; site_2++){
        for(spin_1=0;spin_1<2;spin_1++){
          for(spin_2=0;spin_2<2;spin_2++){
            t_site_1    = site_1+Ns*spin_1;
            t_site_2    = site_2+Ns*spin_2;
            tmp         = X->Large.G[t_site_1][t_site_2];
            
			  fprintf(fp, " %4d %4d %4d %4d %.10lf %.10lf\n", site_1, spin_1, site_2, spin_2, creal(tmp), cimag(tmp));
			  
			//  if(t_site_1==t_site_2) {
		  //		  fprintf(stdout, " Debug: %4d %4d %4d %4d %.10lf %.10lf\n", site_1, spin_1, site_2, spin_2, cabs(tmp), carg(tmp));
			//  }
			  
          }
        } 
      }
    }
    fclose(fp);
    printf("Onebody Green's functions are outputted to %s.\n", sdt);
}

int MakeOrbitalFile(struct BindStruct *X){
  int i, j, ispin, jspin, n;
  int isite, jsite;
  double complex **UHF_Fij;
  double complex *ParamOrbital;
  
  int *CountOrbital;
/*this part only for anti-parallel*/
  int Orbitalidx;
  int int_i,int_j,int_k,int_l,xMsize;
  double complex **tmp_mat,**vec,**tmp_SLT_U,**tmp_SLT_D,**AP_UHF_fij;
  double complex tmp;
  double *r;
  char fileName[256];
  int ini,fin,tmp_i;

/*this part only for anti-parallel*/
//[s] for anti-pararell, rediag
  if(X->Def.NOrbitalIdx>0){/*[s]X->Def.NOrbitalIdx>0 */
    if(X->Def.OrbitalOutputMode==1){/*[s]X->Def.OrbitalOutputMode==1 */
      xMsize = X->Def.Nsite;  
      c_malloc2(tmp_mat,xMsize,xMsize);
      c_malloc2(vec,xMsize,xMsize);
      c_malloc2(tmp_SLT_U,xMsize,xMsize);
      c_malloc2(tmp_SLT_D,xMsize,xMsize);
      c_malloc2(AP_UHF_fij,xMsize,xMsize);
      d_malloc1(r,xMsize);
      for(int_l = 0; int_l < xMsize; int_l++){
        for(int_k = 0; int_k < xMsize; int_k++){
          tmp_SLT_U[int_l][int_k] = 0.0;
          tmp_SLT_D[int_l][int_k] = 0.0;
        }
      } 
  // for up 
      for(int_i = 0;int_i < xMsize; int_i++){
        for(int_j = 0;int_j < xMsize; int_j++){
          tmp_mat[int_i][int_j] = X->Large.Ham[int_i][int_j];
        }
      }
      ZHEEVall(xMsize,tmp_mat,r,vec);
      for(int_k = 0; int_k < xMsize; int_k++){ // int_k = n
        for(int_l = 0; int_l < xMsize; int_l++){
          tmp_SLT_U[int_l][int_k] = vec[int_k][int_l];
        }
      }
  // for down
      for(int_i = 0;int_i < xMsize; int_i++){
        for(int_j = 0;int_j < xMsize; int_j++){
          tmp_mat[int_i][int_j] = X->Large.Ham[int_i+xMsize][int_j+xMsize];
        }
      }
      ZHEEVall(xMsize,tmp_mat,r,vec);
      for(int_k = 0; int_k < xMsize; int_k++){ // int_k: Ne
        for(int_l = 0; int_l < xMsize; int_l++){
          tmp_SLT_D[int_l][int_k] = (vec[int_k][int_l]);
        }
      }
  
      for(int_i = 0; int_i < xMsize; int_i++){ // int_k: Ne
        for(int_j = 0; int_j < xMsize; int_j++){
          tmp = 0.0;
          for(n=0;n< X->Def.Ne;n++){
            tmp += tmp_SLT_U[int_i][n]*tmp_SLT_D[int_j][n];
          }
          //printf(" %d %d %lf %lf \n",int_i,int_j,creal(tmp),cimag(tmp));
          AP_UHF_fij[int_i][int_j] = tmp;
        }
      }
  
      c_malloc1(ParamOrbital, X->Def.NOrbitalIdx);
      i_malloc1(CountOrbital, X->Def.NOrbitalIdx);
      OutputAntiParallel_2(X,AP_UHF_fij,ParamOrbital,CountOrbital);
      c_free1(ParamOrbital, X->Def.NOrbitalIdx);
      i_free1(CountOrbital, X->Def.NOrbitalIdx);
    }/*[s]X->Def.OrbitalOutputMode==1 */
//[e] for anti-pararell
    else{
      c_malloc2(UHF_Fij, X->Def.Nsite*2, X->Def.Nsite*2);
      for(ispin=0; ispin<2; ispin++){
        for(jspin=0; jspin<2; jspin++){
          for(i=0;i< X->Def.Nsite;i++){
            for(j=0;j< X->Def.Nsite;j++){
              isite = i+ispin*X->Def.Nsite;
              jsite = j+jspin*X->Def.Nsite;
              UHF_Fij[isite][jsite]=0;
              for(n=0;n< 2*X->Def.Ne;n+=2){
                UHF_Fij[isite][jsite]   +=  conj(X->Large.R_SLT[isite][n])*conj(X->Large.R_SLT[jsite][n+1])- conj(X->Large.R_SLT[isite][n+1])*conj(X->Large.R_SLT[jsite][n]);
              }
            }
          }
        }
      }
      //printf(" %d %d %d \n",X->Def.NOrbitalAP,X->Def.NOrbitalP,X->Def.NOrbitalIdx);
      if(X->Def.OrbitalOutputMode==2){ // AP+P
        c_malloc1(ParamOrbital, X->Def.NOrbitalIdx);
        i_malloc1(CountOrbital, X->Def.NOrbitalIdx);
//
        OutputAntiParallel(X,UHF_Fij,ParamOrbital,CountOrbital);
        if(X->Def.OrbitalOutputMode==2){
          OutputParallel(X,UHF_Fij,ParamOrbital,CountOrbital);
        }
//
        c_free1(ParamOrbital, X->Def.NOrbitalIdx);
        i_free1(CountOrbital, X->Def.NOrbitalIdx);
      }else if(X->Def.OrbitalOutputMode==0){ // Only General
        c_malloc1(ParamOrbital, X->Def.NOrbitalIdx);
        i_malloc1(CountOrbital, X->Def.NOrbitalIdx);
//
        OutputGeneral(X,UHF_Fij,ParamOrbital,CountOrbital);
//
        c_free1(ParamOrbital, X->Def.NOrbitalIdx);
        i_free1(CountOrbital, X->Def.NOrbitalIdx);
      }
      c_free2(UHF_Fij, X->Def.Nsite * 2, X->Def.Nsite * 2);
    }
  }/*[e]X->Def.NOrbitalIdx>0 */
  return 0;
}

void OutputAntiParallel_2(struct BindStruct *X,double complex **UHF_Fij,double complex *ParamOrbital,int *CountOrbital){
   int i,j,Orbitalidx,isite,jsite;
   char fileName[256];

   for (i = 0; i < X->Def.NOrbitalIdx; i++) { // all clear
     ParamOrbital[i] = 0;
     CountOrbital[i] = 0;
   }
   for(i = 0; i < X->Def.Nsite; i++) {
     for(j = 0; j < X->Def.Nsite; j++) {
       isite = i + 0 * X->Def.Nsite;
       jsite = j + 1 * X->Def.Nsite;
       Orbitalidx = X->Def.OrbitalIdx[isite][jsite];
       //printf(" %d %d %d \n", isite,jsite,Orbitalidx);
       if(Orbitalidx != -1) {
         ParamOrbital[Orbitalidx] += UHF_Fij[i][j];
         CountOrbital[Orbitalidx] += 1;
         //printf(" %d %d %d %lf %lf \n", isite,jsite,Orbitalidx,creal(ParamOrbital[Orbitalidx]),cimag(ParamOrbital[Orbitalidx]));
       }
     }
   }
   for (i = 0; i < X->Def.NOrbitalAP; i++) {
     ParamOrbital[i] /= (double) CountOrbital[i];
     ParamOrbital[i] += genrand_real2() * pow(10.0, -X->Def.eps_int_slater);
   }
   sprintf(fileName, "%s_APOrbital_opt.dat", X->Def.CParaFileHead);
   Child_OutputOptData(fileName, "NOrbitalAP", ParamOrbital, X->Def.NOrbitalAP);
   printf("fij for mVMC are outputted to %s.\n", fileName);
}



void OutputAntiParallel(struct BindStruct *X,double complex **UHF_Fij,double complex *ParamOrbital,int *CountOrbital){
   int i,j,Orbitalidx,isite,jsite;
   char fileName[256];

   for (i = 0; i < X->Def.NOrbitalIdx; i++) { // all clear
     ParamOrbital[i] = 0;
     CountOrbital[i] = 0;
   }
   for(i = 0; i < X->Def.Nsite; i++) {
     for(j = 0; j < X->Def.Nsite; j++) {
       isite = i + 0 * X->Def.Nsite;
       jsite = j + 1 * X->Def.Nsite;
       Orbitalidx = X->Def.OrbitalIdx[isite][jsite];
       if(Orbitalidx != -1) {
         ParamOrbital[Orbitalidx] += UHF_Fij[isite][jsite];
         CountOrbital[Orbitalidx] += 1;
       }
     }
   }
   for (i = 0; i < X->Def.NOrbitalAP; i++) {
     ParamOrbital[i] /= (double) CountOrbital[i];
     ParamOrbital[i] += genrand_real2() * pow(10.0, -X->Def.eps_int_slater);
   }
   sprintf(fileName, "%s_APOrbital_opt.dat", X->Def.CParaFileHead);
   Child_OutputOptData(fileName, "NOrbitalAP", ParamOrbital, X->Def.NOrbitalAP);
   printf("Fij for mVMC are outputted to %s.\n", fileName);
}

void OutputParallel(struct BindStruct *X,double complex **UHF_Fij,double complex *ParamOrbital,int *CountOrbital){
   int i,j,Orbitalidx,isite,jsite,ini,fin,tmp_i;
   char fileName[256];

   ini =  X->Def.NOrbitalAP;
   fin =  X->Def.NOrbitalAP + X->Def.NOrbitalP;

   for (i = 0; i < X->Def.NOrbitalIdx; i++) { // all clear
      ParamOrbital[i] = 0;
      CountOrbital[i] = 0;
   }
   for(i = 0; i < X->Def.Nsite; i++) {
     for(j = i+1; j < X->Def.Nsite; j++) {
       isite = i + 0 * X->Def.Nsite;
       jsite = j + 0 * X->Def.Nsite;
       Orbitalidx = X->Def.OrbitalIdx[isite][jsite];
       if(Orbitalidx != -1) {
         ParamOrbital[Orbitalidx] += UHF_Fij[isite][jsite];
         CountOrbital[Orbitalidx] += 1;
       }
       isite = i + 1 * X->Def.Nsite;
       jsite = j + 1 * X->Def.Nsite;
       Orbitalidx = X->Def.OrbitalIdx[isite][jsite];
       if(Orbitalidx != -1) {
         ParamOrbital[Orbitalidx] += UHF_Fij[isite][jsite];
         CountOrbital[Orbitalidx] += 1;
       } 
     }//for(j = i+1; j < X->Def.Nsite; j++) 
   }//for(i = 0; i < X->Def.Nsite; i++) 
   for (i =  ini; i < fin; i++) {
     ParamOrbital[i] /= (double) CountOrbital[i];
     ParamOrbital[i] += genrand_real2() * pow(10.0, -X->Def.eps_int_slater);
   }
   for (i =  ini; i < fin; i++) {
      tmp_i = i-ini;
      ParamOrbital[tmp_i] = ParamOrbital[i];
   }
   sprintf(fileName, "%s_POrbital_opt.dat", X->Def.CParaFileHead);
   Child_OutputOptData(fileName, "NOrbitalP", ParamOrbital, X->Def.NOrbitalP);
   printf("Fij for mVMC are outputted to %s.\n", fileName);
}

void OutputGeneral(struct BindStruct *X,double complex **UHF_Fij,double complex *ParamOrbital,int *CountOrbital){
   int i,j,Orbitalidx,isite,jsite,ispin,jspin;
   char fileName[256];
   for (i = 0; i < X->Def.NOrbitalIdx; i++) {
     ParamOrbital[i] = 0;
     CountOrbital[i] = 0;
   }
   for (ispin = 0; ispin < 2; ispin++) {
     for (jspin = 0; jspin < 2; jspin++) {
       for (i = 0; i < X->Def.Nsite; i++) {
         for (j = 0; j < X->Def.Nsite; j++) {
           isite = i + ispin * X->Def.Nsite;
           jsite = j + jspin * X->Def.Nsite;
           Orbitalidx = X->Def.OrbitalIdx[isite][jsite];
           if (Orbitalidx != -1) {
             // ParamOrbital[Orbitalidx]+=UHF_Fij[isite][jsite];
             ParamOrbital[Orbitalidx] += UHF_Fij[isite][jsite];
             CountOrbital[Orbitalidx] += 1;
             //printf("debug: Orbitaidx[%d][%d]=%d, UHF_Fij=%lf, %lf \n", isite, jsite, Orbitalidx, creal(UHF_Fij[isite][jsite]), cimag(UHF_Fij[isite][jsite]));
             //printf("debug: Orbitaidx[%d][%d]=%d, ParamOrbital_Fij=%lf, %lf \n", isite, jsite, Orbitalidx, creal(ParamOrbital[Orbitalidx]), cimag(ParamOrbital[Orbitalidx]));
           }
         }
       }
     }
    }
    for (i = 0; i < X->Def.NOrbitalIdx; i++) {
       ParamOrbital[i] /= (double) CountOrbital[i];
       ParamOrbital[i] += genrand_real2() * pow(10.0, -X->Def.eps_int_slater);
    }
    sprintf(fileName, "%s_GeneralOrbital_opt.dat", X->Def.CParaFileHead);
    Child_OutputOptData(fileName, "NOrbitalIdx", ParamOrbital, X->Def.NOrbitalIdx);
    printf("Fij for mVMC are outputted to %s.\n", fileName);
}


==> anc/dvmc/src/ComplexUHF/readdef.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 *[ver.2008.11.4]
 *  Read Definition files
 *-------------------------------------------------------------
 * Copyright (C) 2007-2009 Daisuke Tahara. All rights reserved.
 *-------------------------------------------------------------*/


/*=================================================================================================*/
#include "readdef.h"
#include "complex.h"
#include <ctype.h>
/**
 * Keyword List in NameListFile.
 **/
static char cKWListOfFileNameList[][D_CharTmpReadDef]={
  "ModPara", "LocSpin",
  "Trans", "CoulombIntra", "CoulombInter",
  "Hund", "PairHop", "Exchange",
  "Gutzwiller", "Jastrow",
  "DH2", "DH4", "Orbital", "OrbitalAntiParallel",
  "OrbitalParallel", "OrbitalGeneral",
  "TransSym", "InGutzwiller", "InJastrow",
  "InDH2", "InDH4", "InOrbital",
  "OneBodyG", "TwoBodyG", "TwoBodyGEx",
  "InterAll", "OptTrans", "InOptTrans",
  "Initial"
};

/**
 * Number of Keyword List in NameListFile for this program.
 **/
enum KWIdxInt {
    KWModPara, KWLocSpin,
    KWTrans, KWCoulombIntra, KWCoulombInter,
    KWHund, KWPairHop, KWExchange,
    KWGutzwiller, KWJastrow,
    KWDH2, KWDH4, KWOrbital, KWOrbitalAntiParallel,
    KWOrbitalParallel, KWOrbitalGeneral,
    KWTransSym, KWInGutzwiller, KWInJastrow,
    KWInDH2, KWInDH4, KWInOrbital,
    KWOneBodyG, KWTwoBodyG, KWTwoBodyGEx,
    KWInterAll, KWOptTrans, KWInOptTrans,
    KWInitial, KWIdxInt_end
};

static char (*cFileNameListFile)[D_CharTmpReadDef];

int ReadDefFileError(
	const char *defname
){
	printf("Error: %s (Broken file or Not exist)\n", defname);
	return 0;
}

int CheckPairSite(
        const int iSite1,
        const int iSite2,
        const int iMaxNum
);

void SetInitialValue(struct DefineList *X);

char* ReadBuffInt(FILE *fp, int *iNbuf){
	char *cerr;
	char ctmp[D_FileNameMax];
	char ctmp2[D_FileNameMax];
	cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);
	if(cerr != NULL) {
		cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
		sscanf(ctmp2, "%s %d\n", ctmp, iNbuf); //2
	}
	return cerr;
}

int JudgeOrbitalMode(int *_iFlgOrbitalGeneral, const int _iFlgOrbitalAP, const int _iFlgOrbitalP,int *OutputMode){

  int iret=0;
  //(General, AP, P)
  if(*_iFlgOrbitalGeneral==1){
    if(_iFlgOrbitalAP==0 && _iFlgOrbitalP==0){ //(1, 0, 0)
      iret=0; 
      *OutputMode = 0;   // only general
    }
    else{//(1, 1, 0) or (1, 0, 1) or (1, 1, 1)
      iret= -1;
    }
  }
  else{
    if(_iFlgOrbitalAP==1){
      if(_iFlgOrbitalP==1){ //(0, 1, 1)
        *_iFlgOrbitalGeneral=1;
        iret= 0;
        *OutputMode = 2; // AP + P
      }
      else{ //(0, 1, 0)
        iret= 0;
        *OutputMode = 1; // AP
      }
    }
    else{// (0, 0, 0) or (0, 0, 1)
      iret= -2;
    }
  }
  if(iret==-1) {
    fprintf(stderr, "error: Multiple definition of Orbital files.\n");
  }
  else if(iret==-2){
    fprintf(stderr, "error: Not exist any Orbital file or Need OrbitalAP file.\n");
  }
  return iret;
}


int ReadDefFileNInt(
	char *xNameListFile, 
	struct DefineList *X
) {
	FILE *fp;
	char defname[D_FileNameMaxReadDef];
	char ctmp[D_CharTmpReadDef];
	char ctmp2[D_FileNameMax];
	int itmp, info;
	int iKWidx = 0;
	info = 0;
	char *cerr;
  int iNOrbitalAP=0;
  int iNOrbitalP=0;
  int iFlgOrbitalAP=0, iFlgOrbitalP=0;

	cFileNameListFile = malloc(sizeof(char) * D_CharTmpReadDef * KWIdxInt_end);
	fprintf(stdout, "  Read File %s .\n", xNameListFile);
	if (GetFileName(xNameListFile, cFileNameListFile) != 0) {
		fprintf(stderr, "  error: Definition files(*.def) are incomplete.\n");
		//	fprintf(stdout, " Error:  Read File %s .\n", xNameListFile);
		return (-1);
	}

	for (iKWidx = 0; iKWidx < KWIdxInt_end; iKWidx++) {
		strcpy(defname, cFileNameListFile[iKWidx]);
		if (strcmp(defname, "") == 0) {
			switch (iKWidx) {
				case KWModPara:
				case KWLocSpin:
					fprintf(stderr, "  Error: Need to make a def file for %s.\n", cKWListOfFileNameList[iKWidx]);
					return (-1);
				default:
					break;
			}
		}
	}

	SetInitialValue(X);

	for (iKWidx = 0; iKWidx < KWIdxInt_end; iKWidx++) {
		strcpy(defname, cFileNameListFile[iKWidx]);
		if (strcmp(defname, "") == 0) continue;
		fprintf(stdout, "  Read File '%s' for %s.\n", defname, cKWListOfFileNameList[iKWidx]);
		fp = fopen(defname, "r");
		if (fp == NULL) {
			info = ReadDefFileError(defname);
			fclose(fp);
			break;
		} else {
			switch (iKWidx) {
				case KWModPara:
					/* Read modpara.def---------------------------------------*/
					//TODO: add error procedure here when parameters are not enough.
					//SetDefultValuesModPara(X);
					cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);
					cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
					sscanf(ctmp2, "%s %d\n", ctmp, &itmp); //2
					cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp); //3
					cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp); //4
					cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp); //5
					cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
					sscanf(ctmp2, "%s %s\n", ctmp, X->CDataFileHead); //6
					cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
					sscanf(ctmp2, "%s %s\n", ctmp, X->CParaFileHead); //7
					cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);   //8

					double dtmp;
					while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
						if (*ctmp2 == '\n' || ctmp2[0] == '-') continue;
						sscanf(ctmp2, "%s %lf\n", ctmp, &dtmp);
						if (CheckWords(ctmp, "NVMCCalMode") == 0 ||
								CheckWords(ctmp, "NLanczosMode") == 0 ||
								CheckWords(ctmp, "NDataIdxStart") == 0 ||
								CheckWords(ctmp, "NDataQtySmp") == 0 ||
								CheckWords(ctmp, "NDataQtySmp") == 0 ||
								CheckWords(ctmp, "NDataQtySmp") == 0 ||
								CheckWords(ctmp, "NSPGaussLeg") == 0 ||
								CheckWords(ctmp, "NSPStot") == 0 ||
								CheckWords(ctmp, "NSROptItrStep") == 0 ||
								CheckWords(ctmp, "NSROptItrSmp") == 0 ||
								CheckWords(ctmp, "DSROptRedCut") == 0 ||
								CheckWords(ctmp, "DSROptStaDel") == 0 ||
								CheckWords(ctmp, "DSROptStepDt") == 0 ||
								CheckWords(ctmp, "NVMCWarmUp") == 0 ||
								CheckWords(ctmp, "NVMCInterval") == 0 ||
								CheckWords(ctmp, "NVMCSample") == 0 ||
								CheckWords(ctmp, "NExUpdatePath") == 0 ||
								CheckWords(ctmp, "NSplitSize") == 0 ||
								CheckWords(ctmp, "NStore") == 0
										) {
							fprintf(stdout, "!! Warning: %s is not used for Hatree Fock Calculation. !!\n", ctmp);

							continue;
						} else if (CheckWords(ctmp, "Nsite") == 0) {
							X->Nsite = (int) dtmp;
						} else if (CheckWords(ctmp, "Ne") == 0 || CheckWords(ctmp, "Nelectron") == 0) {
							X->Ne = (int) dtmp;
						} else if(CheckWords(ctmp, "Ncond") == 0){
              X->Ncond=(int) dtmp;
            } else if(CheckWords(ctmp, "2Sz") == 0) {
              X->TwoSz = (int) dtmp;
              if (X->TwoSz == -1) {
                fprintf(stdout, "Error: 2Sz must be even number.\n");
                return (-1);
              }
            }
            else if (CheckWords(ctmp, "Mix") == 0) {
							X->mix = dtmp;
						} else if (CheckWords(ctmp, "EPS") == 0) {
							X->eps_int = (int) dtmp;
						} else if (CheckWords(ctmp, "Print") == 0) {
							X->print = (int) dtmp;
						} else if (CheckWords(ctmp, "IterationMax") == 0) {
							X->IterationMax = (int) dtmp;
						} else if (CheckWords(ctmp, "RndSeed") == 0) {
							X->RndSeed = (int) dtmp;
						} else if (CheckWords(ctmp, "EpsSlater") == 0) {
							X->eps_int_slater = (int) dtmp;
						} else if (CheckWords(ctmp, "NMPTrans") == 0) {
							X->NMPTrans = (int) dtmp;
						} else {
							fprintf(stderr, "  Error: keyword \" %s \" is incorrect. \n", ctmp);
							info = ReadDefFileError(defname);
						}
					}
					break;//modpara file

				case KWLocSpin:
					cerr = ReadBuffInt(fp, &X->NLocSpn);
					break;

				case KWTrans:
					cerr = ReadBuffInt(fp, &X->NTransfer);
					break;

				case KWCoulombIntra:
					cerr = ReadBuffInt(fp, &X->NCoulombIntra);
					break;

				case KWCoulombInter:
					cerr = ReadBuffInt(fp, &X->NCoulombInter);
					break;

				case KWHund:
					cerr = ReadBuffInt(fp, &X->NHundCoupling);
					break;

				case KWPairHop:
					cerr = ReadBuffInt(fp, &X->NPairHopping);
                    X->NPairHopping*=2;
					break;

				case KWExchange:
					cerr = ReadBuffInt(fp, &X->NExchangeCoupling);
					break;

        case KWOrbital:
        case KWOrbitalAntiParallel:
          cerr = ReadBuffInt(fp, &iNOrbitalAP);
          X->NOrbitalAP=iNOrbitalAP;
          iFlgOrbitalAP = 1;
          X->NOrbitalIdx += iNOrbitalAP;
          break;

        case KWOrbitalParallel:
          cerr = ReadBuffInt(fp, &iNOrbitalP);
          X->NOrbitalP=2*iNOrbitalP;//up-up and down-down
          iFlgOrbitalP = 1;
          X->NOrbitalIdx += 2 * iNOrbitalP; //up-up and down-down
          break;

        case KWOrbitalGeneral:
          cerr = ReadBuffInt(fp, &X->NOrbitalIdx);
          X->iFlgOrbitalGeneral = 1;
          break;


        case KWOneBodyG:
					cerr = ReadBuffInt(fp, &X->NCisAjs);
					break;

				case KWInitial:
					cerr = ReadBuffInt(fp, &X->NInitial);
					break;

				default:
					break;
			}//case KW
			fclose(fp);
		}
		if (info != 0 || cerr == NULL) {
			fprintf(stderr, "error: Definition files(*.def) are incomplete.\n");
			fprintf(stdout, " Error:  Read File %s .\n", defname);
			return -1;
		}
	}

  int iret=0;
  iret=JudgeOrbitalMode(&X->iFlgOrbitalGeneral, iFlgOrbitalAP, iFlgOrbitalP,&X->OrbitalOutputMode);
  if(iret<0) info=iret;

  if (info != 0) {
		fprintf(stderr, "error: Definition files(*.def) are incomplete.\n");
		fprintf(stdout, " Error:  Read File %s .\n", defname);
		return -1;
	}

  //CalcNCond
  if(X->Ncond != -1){
    if(X->Ncond%2 != 0){
      fprintf(stderr, "Error: NCond (in modpara.def) must be even number.\n");
      return -1;
    }
    else X->Ne=(X->NLocSpn+X->Ncond)/2;
  }

  //CheckGeneral Orbital
  if(X->TwoSz !=0){
    if(X->iFlgOrbitalGeneral!=1){
      fprintf(stderr, "Error: OrbitalParallel or OrbitalGeneral files must be needed when 2Sz !=0 (in modpara.def).\n");
      return -1;
    }
    else if(X->TwoSz%2 !=0 && X->TwoSz!=-1){
      fprintf(stderr, "Error: 2Sz (in modpara.def) must be even number.\n");
      return -1;
    }
  }

  if (X->NMPTrans < 0) {
		X->APFlag = 1; /* anti-periodic boundary */
		X->NMPTrans *= -1;
	} else {
		X->APFlag = 0;
	}
	X->Nsize = 2 * X->Ne;
	X->fidx = 0;
	return 0;
}


int ReadDefFileIdxPara(
	char *xNameListFile, 
	struct DefineList *X
) {
  FILE *fp;
  char defname[D_FileNameMaxReadDef];
  char ctmp[D_FileNameMax], ctmp2[256];
  int iKWidx = 0;
  int i, j;
  int spn_i, spn_j, all_i, all_j;
  int fij;
  int idx, Orbitalidx;//, Orbitalsgn;
  int x0, x1, x2, x3;
  int info, i_spin, j_spin;
  double dReValue;
  double dImValue;
  char *cerr;
  info = 0;

  //Initialize OrbitalIdx
  // -1: not output
  if(X->iFlgOrbitalGeneral==0) {
    for (i = 0; i < X->Nsite; i++) {
      for (j = 0; j < X->Nsite; j++) {
        X->OrbitalIdx[i][j] = -1;
      }
    }
  }
  else{
    for (i = 0; i < X->Nsite*2; i++) {
      for (j = 0; j < X->Nsite*2; j++) {
        X->OrbitalIdx[i][j] = -1;
      }
    }
  }

  for (iKWidx = KWLocSpin; iKWidx < KWIdxInt_end; iKWidx++) {
    strcpy(defname, cFileNameListFile[iKWidx]);

    if (strcmp(defname, "") == 0) continue;

    fp = fopen(defname, "r");
    if (fp == NULL) {
      info = ReadDefFileError(defname);
      fclose(fp);
      continue;
    }

    /*=======================================================================*/
    for (i = 0; i < IgnoreLinesInDef; i++){
      cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);
      if(cerr==NULL) return -1;
    }
    idx = 0;

    switch (iKWidx) {
      case KWLocSpin:
        /* Read locspn.def----------------------------------------*/
        while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
          sscanf(ctmp2, "%d %d\n", &(x0), &(x1));
          X->LocSpn[x0] = x1;
          idx++;
        }
        if (2 * X->Ne < X->NLocSpn) {
          fprintf(stderr, "Error: 2*Ne must be (2*Ne >= NLocalSpin).\n");
          info = 1;
        }
        if (idx != X->Nsite) {
          info = ReadDefFileError(defname);
        }
        break;//locspn

      case KWTrans:
        /* transfer.def--------------------------------------*/
        if (X->NTransfer > 0) {
          while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
            dImValue = 0;
            sscanf(ctmp2, "%d %d %d %d %lf %lf\n",
                   &(X->Transfer[idx][0]),
                   &(X->Transfer[idx][1]),
                   &(X->Transfer[idx][2]),
                   &(X->Transfer[idx][3]),
                   &dReValue,
                   &dImValue);
            X->ParaTransfer[idx] = dReValue + dImValue * I;
            //fprintf(stdout, "Debug: Transfer %d, %d %d %d %lf %lf \n", X->Transfer[idx][0], X->Transfer[idx][1], X->Transfer[idx][2], X->Transfer[idx][3], creal(X->ParaTransfer[idx]), cimag(X->ParaTransfer[idx]));
            idx++;
          }
          if (idx != X->NTransfer) {
            info = ReadDefFileError(defname);
          }
        }
        break;

      case KWCoulombIntra:
        /*coulombintra.def----------------------------------*/
        if (X->NCoulombIntra > 0) {
          idx = 0;
          while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
            sscanf(ctmp2, "%d %lf\n",
                   &(X->CoulombIntra[idx][0]),
                   &(X->ParaCoulombIntra[idx])
            );
            //printf("Debug: CoulombIntra: idx = %d, para = %lf \n", X->CoulombIntra[idx][0],X->ParaCoulombIntra[idx]);
            idx++;
          }
          if (idx != X->NCoulombIntra) {
            info = ReadDefFileError(defname);
          }
        }
        break;

      case KWCoulombInter:
        /*coulombinter.def----------------------------------*/
        if (X->NCoulombInter > 0) {
          while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
            sscanf(ctmp2, "%d %d %lf\n",
                   &(X->CoulombInter[idx][0]),
                   &(X->CoulombInter[idx][1]),
                   &(X->ParaCoulombInter[idx])
            );
            idx++;

          }
          if (idx != X->NCoulombInter) {
            info = ReadDefFileError(defname);
          }
        }
        break;

      case KWHund:
        /*hund.def------------------------------------------*/
        if (X->NHundCoupling > 0) {
          while (fscanf(fp, "%d %d %lf\n",
                        &(X->HundCoupling[idx][0]),
                        &(X->HundCoupling[idx][1]),
                        &(X->ParaHundCoupling[idx])) != EOF) {
            idx++;
          }
          if (idx != X->NHundCoupling) {
            info = ReadDefFileError(defname);
          }
        }
        break;

      case KWPairHop:
        /*pairhop.def---------------------------------------*/
        if (X->NPairHopping > 0) {
          while (fscanf(fp, "%d %d %lf\n",
                        &(X->PairHopping[2*idx][0]),
                        &(X->PairHopping[2*idx][1]),
                        &(X->ParaPairHopping[2*idx])) != EOF) {
            X->PairHopping[2*idx+1][0]=X->PairHopping[2*idx][1];
            X->PairHopping[2*idx+1][1]=X->PairHopping[2*idx][0];
            X->ParaPairHopping[2*idx+1]=X->ParaPairHopping[2*idx];
            idx++;
          }
          if (idx != X->NPairHopping/2) {
            info = ReadDefFileError(defname);
          }
        }
        break;

      case KWExchange:
        /*exchange.def--------------------------------------*/
        if (X->NExchangeCoupling > 0) {
          while (fscanf(fp, "%d %d %lf\n",
                        &(X->ExchangeCoupling[idx][0]),
                        &(X->ExchangeCoupling[idx][1]),
                        &(X->ParaExchangeCoupling[idx])) != EOF) {
            idx++;
          }
          if (idx != X->NExchangeCoupling) {
            info = ReadDefFileError(defname);
          }
        }
        break;

      case KWOrbital:
      case KWOrbitalAntiParallel:
        idx = 0;
        if(X->iFlgOrbitalGeneral==0) {
          while( fgets(ctmp2, sizeof(ctmp2)/sizeof(char), fp) != NULL){
            sscanf(ctmp2, "%d %d %d\n",
                   &i,
                   &j,
                   &Orbitalidx);
            X->OrbitalIdx[i+X->Nsite*0][j+X->Nsite*1]=Orbitalidx;
            if(CheckPairSite(i, j, X->Nsite) != 0){
              fprintf(stderr, "Error: Site index is incorrect. \n");
              info=1;
              break;
            }
            idx++;
            if(idx==X->Nsite*X->Nsite) break;
          }
          if(idx!=X->Nsite*X->Nsite) {
            info=ReadDefFileError(defname);
          }
        }else{//general orbital
          while( fscanf(fp, "%d %d %d\n", &i, &j, &fij) != EOF){
            spn_i = 0;
            spn_j = 1;
            all_i = i+spn_i*X->Nsite; //fsz
            all_j = j+spn_j*X->Nsite; //fsz
            if(CheckPairSite(i, j, X->Nsite) != 0){
              fprintf(stderr, "Error: Site index is incorrect. \n");
              info=1;
              break;
            }
            idx++;
            X->OrbitalIdx[all_i][all_j]=fij;
            // Note F_{IJ}=-F_{JI}
            X->OrbitalIdx[all_j][all_i]=fij;
            if(idx==(X->Nsite*X->Nsite)) break;
          }
        }
        break;

      case KWOrbitalParallel:
        /*orbitalidxt.def------------------------------------*/
          idx = 0;
          int fij_org;
            while (fscanf(fp, "%d %d %d\n", &i, &j, &fij_org) != EOF) {
              //fprintf(stdout, "Debug: test-1 %d %d %d %d\n", i, j, fij, idx0);
              for (spn_i = 0; spn_i < 2; spn_i++) {
                all_i = i + spn_i * X->Nsite; //fsz
                all_j = j + spn_i * X->Nsite; //fsz
                if (CheckPairSite(i, j, X->Nsite) != 0) {
                  fprintf(stderr, "Error: Site index is incorrect. \n");
                  info = 1;
                  break;
                }
                idx++;
                fij = X->NOrbitalAP + 2 * fij_org + spn_i;
                X->OrbitalIdx[all_i][all_j] = fij;
                X->OrbitalIdx[all_j][all_i] = fij;
              }
              if (idx == (X->Nsite * (X->Nsite - 1))) {
                break;
              }
            }

        break;

      case KWOrbitalGeneral:
        /*orbitalidx.def------------------------------------*/
        if (X->NOrbitalIdx > 0) {
          idx = 0;
          while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
            //TODO: Replace for spin dependent
            sscanf(ctmp2, "%d %d %d %d %d\n",
                   &i,
                   &i_spin,
                   &j,
                   &j_spin,
                   &Orbitalidx);
            (X->OrbitalIdx[i + X->Nsite * i_spin][j + X->Nsite * j_spin]) = Orbitalidx;
            idx++;
            if (idx == X->Nsite * (2 * X->Nsite - 1)) break;
          }
          if (idx != X->Nsite * (2 * X->Nsite - 1)) {
            info = ReadDefFileError(defname);
          }
        }
        break;

      case KWOneBodyG:
        /*cisajs.def----------------------------------------*/
        if (X->NCisAjs > 0) {
          idx = 0;
          while (fscanf(fp, "%d %d %d %d\n",
                        &(x0), &(x1), &(x2), &(x3)) != EOF) {
            X->CisAjs[idx][0] = x0;
            X->CisAjs[idx][1] = x1;
            X->CisAjs[idx][2] = x2;
            X->CisAjs[idx][3] = x3;
            if (x1 != x3) {
              fprintf(stderr, "  Error:  Sz non-conserved system is not yet supported in mVMC ver.1.0.\n");
              info = ReadDefFileError(defname);
              break;
            }
            idx++;
          }
          if (idx != X->NCisAjs) {
            info = ReadDefFileError(defname);
          }
        }
        break;

      case KWInitial:
        /*initial.def------------------------------------*/
        if (X->NInitial > 0) {
          idx = 0;
          while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
            dImValue = 0;
            sscanf(ctmp2, "%d %d %d %d %lf %lf\n",
                   &(X->Initial[idx][0]),
                   &(X->Initial[idx][1]),
                   &(X->Initial[idx][2]),
                   &(X->Initial[idx][3]),
                   &dReValue,
                   &dImValue);
            X->ParaInitial[idx] = dReValue + dImValue * I;
            idx++;
          }
        }

        if (idx != X->NInitial) {
          info = ReadDefFileError(defname);
        } else {
          //	 info=ReadDefFileError(xNameListFile);
        }
        break;

      default:
        fprintf(stdout, "!! Warning: %s is not used for Hatree Fock Calculation. !!\n", defname);
        break;
    }
    fclose(fp);
  }

  if (info != 0) {
    fprintf(stderr, "error: Indices and Parameters of Definition files(*.def) are incomplete.\n");
    return -1;
  }

  return 0;
}

/**********************************************************************/
/* Function checking keywords*/
/**********************************************************************/
/**
 *
 * @brief function of checking whether ctmp is same as cKeyWord or not
 *
 * @param[in] ctmp
 * @param[in] cKeyWord
 * @return 0 ctmp is same as cKeyWord
 *
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 */
int CheckWords(
		const char* ctmp,
		const char* cKeyWord
)
{

	int i=0;
	char ctmp_small[256]={0};
	char cKW_small[256]={0};
	int n;
    
	n=strlen(cKeyWord);
	strncpy(cKW_small, cKeyWord, n);

	for(i=0; i<n; i++){
		cKW_small[i]=tolower(cKW_small[i]);
	}

	n=strlen(ctmp);
	strncpy(ctmp_small, ctmp, n);
	for(i=0; i<n; i++){
		ctmp_small[i]=tolower(ctmp_small[i]);
	}
	if(n<strlen(cKW_small)) n=strlen(cKW_small);
	return(strncmp(ctmp_small, cKW_small, n));
}

/**
 * @brief Function of Checking keyword in NameList file.
 * @param[in] _cKW keyword candidate
 * @param[in] _cKWList Reffercnce of keyword List
 * @param[in] iSizeOfKWidx number of keyword
 * @param[out] _iKWidx index of keyword
 * @retval 0 keyword is correct.
 * @retval -1 keyword is incorrect.
 * @version 0.1
 * @author Takahiro Misawa (The University of Tokyo)
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int CheckKW(
		const char* cKW,
		char  cKWList[][D_CharTmpReadDef],
		int iSizeOfKWidx,
		int* iKWidx
){
	*iKWidx=-1;
	int itmpKWidx;
	int iret=-1;
	for(itmpKWidx=0; itmpKWidx<iSizeOfKWidx; itmpKWidx++){
		if(strcmp(cKW,"")==0){
			break;
		}
		else if(CheckWords(cKW, cKWList[itmpKWidx])==0){
			iret=0;
			*iKWidx=itmpKWidx;
		}
	}
	return iret;
}

/**
 * @brief Function of Validating value.
 * @param[in] icheckValue value to validate.
 * @param[in] ilowestValue lowest value which icheckValue can be set.
 * @param[in] iHighestValue heighest value which icheckValue can be set.
 * @retval 0 value is correct.
 * @retval -1 value is incorrect.
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int ValidateValue(
		const int icheckValue,
		const int ilowestValue,
		const int iHighestValue
){

	if(icheckValue < ilowestValue || icheckValue > iHighestValue){
		return(-1);
	}
	return 0;
}

/**
 * @brief Function of Getting keyword and it's variable from characters.
 * @param[in] _ctmpLine characters including keyword and it's variable
 * @param[out] _ctmp keyword
 * @param[out] _itmp variable for a keyword
 * @retval 0 keyword and it's variable are obtained.
 * @retval 1 ctmpLine is a comment line.
 * @retval -1 format of ctmpLine is incorrect.
 * @version 1.0
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int GetKWWithIdx(
		char *ctmpLine,
		char *ctmp,
		int *itmp
)
{
	char *ctmpRead;
	char *cerror;
	char csplit[] = " ,.\t\n";
	if(*ctmpLine=='\n') return(-1);
	ctmpRead = strtok(ctmpLine, csplit);
	if(strncmp(ctmpRead, "=", 1)==0 || strncmp(ctmpRead, "#", 1)==0 || ctmpRead==NULL){
		return(-1);
	}
	strcpy(ctmp, ctmpRead);

	ctmpRead = strtok( NULL, csplit );
	*itmp = strtol(ctmpRead, &cerror, 0);
	//if ctmpRead is not integer type
	if(*cerror != '\0'){
		fprintf(stderr, "Error: incorrect format= %s. \n", cerror);
		return(-1);
	}

	ctmpRead = strtok( NULL, csplit );
	if(ctmpRead != NULL){
		fprintf(stderr, "Error: incorrect format= %s. \n", ctmpRead);
		return(-1);
	}
	return 0;
}

/**
 * @brief Function of Fitting FileName
 * @param[in]  _cFileListNameFile file for getting names of input files.
 * @param[out] _cFileNameList arrays for getting names of input files.
 * @retval 0 normally finished reading file.
 * @retval -1 unnormally finished reading file.
 * @version 1.0
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int GetFileName(
		const char* cFileListNameFile,
		char cFileNameList[][D_CharTmpReadDef]
)
{
	FILE *fplist;
	int itmpKWidx=-1;
	char ctmpFileName[D_FileNameMaxReadDef];
	char ctmpKW[D_CharTmpReadDef], ctmp2[256];
	int i;
	for(i=0; i< KWIdxInt_end; i++){
		strcpy(cFileNameList[i],"");
	}

	fplist = fopen(cFileListNameFile, "r");
	if(fplist==NULL) return ReadDefFileError(cFileListNameFile);

	while(fgets(ctmp2, 256, fplist) != NULL){
        memset(ctmpKW, '\0', strlen(ctmpKW));
        memset(ctmpFileName, '\0', strlen(ctmpFileName));
        sscanf(ctmp2,"%s %s\n", ctmpKW, ctmpFileName);
		if(strncmp(ctmpKW, "#", 1)==0 || *ctmp2=='\n' || (strcmp(ctmpKW, "")&&strcmp(ctmpFileName,""))==0)
        {
			continue;
		}
		else if(strcmp(ctmpKW, "")*strcmp(ctmpFileName, "")==0){
			fprintf(stderr, "Error: keyword and filename must be set as a pair in %s.\n", cFileListNameFile);
			fclose(fplist);
			return(-1);
		}
		/*!< Check KW */
		if( CheckKW(ctmpKW, cKWListOfFileNameList, KWIdxInt_end, &itmpKWidx)!=0 ){

			fprintf(stderr, "Error: Wrong keywords '%s' in %s.\n", ctmpKW, cFileListNameFile);
			fprintf(stderr, "%s", "Choose Keywords as follows: \n");
			for(i=0; i<KWIdxInt_end;i++){
				fprintf(stderr, "%s \n", cKWListOfFileNameList[i]);
			}
			fclose(fplist);
			return(-1);
		}
		/*!< Check cFileNameList to prevent from double registering the file name */
		if(strcmp(cFileNameList[itmpKWidx], "") !=0){
			fprintf(stderr, "Error: Same keywords exist in %s.\n", cFileListNameFile);
			fclose(fplist);
			return(-1);
		}
		/*!< Copy FileName */
		strcpy(cFileNameList[itmpKWidx], ctmpFileName);
	}
	fclose(fplist);
	return 0;
}

void SetInitialValue(struct DefineList *X){
  X->NTransfer=0;
  X->NCoulombIntra=0;
  X->NCoulombInter=0;
  X->NHundCoupling=0;
  X->NPairHopping=0;
  X->NExchangeCoupling=0;
  X->NOrbitalIdx=0;
  X->NCisAjs=0;
  X->NInitial=0;
  X->mix=0.5;
  X->eps_int=10;
  X->print=0;
  X->IterationMax=2000;
  X->eps_int_slater=6;
  X->Ncond=0;
  X->TwoSz=-1;
}


/**
 * @brief Check Site Number.
 * @param[in] *iSite a site number.
 * @param[in] iMaxNum Max site number.
 * @retval 0 normally finished reading file.
 * @retval -1 unnormally finished reading file.
 * @version 0.1
 * @author Takahiro Misawa (The University of Tokyo)
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int CheckSite(
        const int iSite,
        const int iMaxNum
)
{
  if(iSite>=iMaxNum || iSite < 0)  return(-1);
  return 0;
}

/**
 * @brief Check Site Number for a pair -> (siteA, siteB).
 * @param[in] iSite1 a site number on a site A.
 * @param[in] iSite2 a site number on a site B.
 * @param[in] iMaxNum Max site number.
 * @retval 0 normally finished reading file.
 * @retval -1 unnormally finished reading file.
 * @version 0.1
 * @author Takahiro Misawa (The University of Tokyo)
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int CheckPairSite(
        const int iSite1,
        const int iSite2,
        const int iMaxNum
)
{
  if(CheckSite(iSite1, iMaxNum)!=0){
    return(-1);
  }
  if(CheckSite(iSite2, iMaxNum)!=0){
    return(-1);
  }
  return 0;
}

/**
 * @brief Check Site Number for a quad -> (siteA, siteB, siteC, siteD).
 * @param[in] iSite1 a site number on site A.
 * @param[in] iSite2 a site number on site B.
 * @param[in] iSite3 a site number on site C.
 * @param[in] iSite4 a site number on site D.
 * @param[in] iMaxNum Max site number.
 * @retval 0 normally finished reading file.
 * @retval -1 unnormally finished reading file.
 * @version 0.1
 * @author Takahiro Misawa (The University of Tokyo)
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int CheckQuadSite(
        const int iSite1,
        const int iSite2,
        const int iSite3,
        const int iSite4,
        const int iMaxNum
)
{
  if(CheckPairSite(iSite1, iSite2, iMaxNum)!=0){
    return(-1);
  }
  if(CheckPairSite(iSite3, iSite4, iMaxNum)!=0){
    return(-1);
  }
  return 0;
}


==> anc/dvmc/src/ComplexUHF/xfreemem_large.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/* 2009.1.6
 * vmcmain'Ì"r'†‹Lq
 */
	d_free1(X.Bind.Large.v0, X.Bind.Check.idim_max+1);
	d_free1(X.Bind.Large.v1, X.Bind.Check.idim_max+1);
  printf("LARGE Free FINISH !\n");
 


==> anc/dvmc/src/ComplexUHF/xsetmem_def.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/* 2009.07.08*/

	ui_malloc1(X.Bind.Def.Tpow, 2*X.Bind.Def.Nsite+1);
	i_malloc1(X.Bind.Def.LocSpn, X.Bind.Def.Nsite);
	i_malloc2(X.Bind.Def.All_pair, X.Bind.Def.Nsite*X.Bind.Def.Nsite, 2);
	d_malloc1(X.Bind.Phys.spin_real_cor, X.Bind.Def.Nsite*X.Bind.Def.Nsite);
d_malloc1(X.Bind.Phys.charge_real_cor, X.Bind.Def.Nsite*X.Bind.Def.Nsite);
d_malloc1(X.Bind.Phys.loc_spin_z, X.Bind.Def.Nsite*X.Bind.Def.Nsite);
  
	i_malloc2(X.Bind.Def.Transfer, X.Bind.Def.NTransfer, 4);
	c_malloc1(X.Bind.Def.ParaTransfer, X.Bind.Def.NTransfer);
	i_malloc2(X.Bind.Def.CoulombIntra, X.Bind.Def.NCoulombIntra, 1);
	d_malloc1(X.Bind.Def.ParaCoulombIntra, X.Bind.Def.NCoulombIntra);
	i_malloc2(X.Bind.Def.CoulombInter, X.Bind.Def.NCoulombInter, 2);
	d_malloc1(X.Bind.Def.ParaCoulombInter, X.Bind.Def.NCoulombInter);
	i_malloc2(X.Bind.Def.HundCoupling, X.Bind.Def.NHundCoupling, 2);
	d_malloc1(X.Bind.Def.ParaHundCoupling, X.Bind.Def.NHundCoupling);
	i_malloc2(X.Bind.Def.PairHopping, X.Bind.Def.NPairHopping, 2);
	d_malloc1(X.Bind.Def.ParaPairHopping, X.Bind.Def.NPairHopping);
	i_malloc2(X.Bind.Def.ExchangeCoupling, X.Bind.Def.NExchangeCoupling, 2);
	d_malloc1(X.Bind.Def.ParaExchangeCoupling, X.Bind.Def.NExchangeCoupling);
	i_malloc2(X.Bind.Def.Initial, X.Bind.Def.NInitial, 4);
c_malloc1(X.Bind.Def.ParaInitial, X.Bind.Def.NInitial);
//d_malloc1(X.Bind.Def.ParaInitial, X.Bind.Def.NInitial);
//d_malloc1(X.Bind.Def.ParaInitial_theta, X.Bind.Def.NInitial);
i_malloc2(X.Bind.Def.OrbitalIdx, X.Bind.Def.Nsite*2, X.Bind.Def.Nsite*2);
i_malloc2(X.Bind.Def.OrbitalSgn, X.Bind.Def.Nsite*2, X.Bind.Def.Nsite*2);

	i_malloc2(X.Bind.Def.CisAjs, X.Bind.Def.NCisAjs, 4);
  	i_malloc2(X.Bind.Def.CisAjsCktAltDC, X.Bind.Def.NCisAjsCktAltDC, 8);


==> anc/dvmc/src/ComplexUHF/xsetmem_large.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/* 2009.07.08*/
	//char_malloc2(X.Bind.Large.off_u, X.Bind.Def.EDNTransfer, X.Bind.Check.idim_max/2+1);
	c_malloc2(X.Bind.Large.Ham, 2*X.Bind.Def.Nsite, 2*X.Bind.Def.Nsite);
	c_malloc2(X.Bind.Large.G,   2*X.Bind.Def.Nsite, 2*X.Bind.Def.Nsite);
	c_malloc2(X.Bind.Large.G_old, 2*X.Bind.Def.Nsite, 2*X.Bind.Def.Nsite);
	c_malloc2(X.Bind.Large.R_SLT,2*X.Bind.Def.Nsite, 2*X.Bind.Def.Ne);
	c_malloc2(X.Bind.Large.L_SLT,2*X.Bind.Def.Ne, 2*X.Bind.Def.Nsite);
	d_malloc1(X.Bind.Large.EigenValues,  2*X.Bind.Def.Nsite);
  printf("LARGE ALLOCATE FINISH !\n");
 


==> anc/dvmc/src/StdFace/ChainLattice.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Standard mode for the chain lattice
*/
#include "StdFace_vals.h"
#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include "StdFace_ModelUtil.h"
#include <complex.h>
#include <string.h>

/**
@brief Setup a Hamiltonian for the Hubbard model on a Chain lattice
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Chain(
  struct StdIntList *StdI//!<[inout]
)
{
  FILE *fp;
  int isite, jsite, ntransMax, nintrMax;
  int iL;
  double complex Cphase;
  double dR[3];

  /**@brief
  (1) Compute the shape of the super-cell and sites in the super-cell
  */
  fp = fopen("lattice.gp", "w");
  /**/
  StdI->NsiteUC = 1;
  /**/
  fprintf(stdout, "  @ Lattice Size & Shape\n\n");
  
  StdFace_PrintVal_d("a", &StdI->a, 1.0);
  StdFace_PrintVal_d("Wlength", &StdI->length[0], StdI->a);
  StdFace_PrintVal_d("Llength", &StdI->length[1], StdI->a);
  StdFace_PrintVal_d("Wx", &StdI->direct[0][0], StdI->length[0]);
  StdFace_PrintVal_d("Wy", &StdI->direct[0][1], 0.0);
  StdFace_PrintVal_d("Lx", &StdI->direct[1][0], 0.0);
  StdFace_PrintVal_d("Ly", &StdI->direct[1][1], StdI->length[1]);

  StdFace_PrintVal_d("phase0", &StdI->phase[0], 0.0);
  StdFace_NotUsed_d("phase1", StdI->phase[1]);
  StdI->phase[1] = StdI->phase[0];
  StdI->phase[0] = 0.0;
  /**/
  StdFace_RequiredVal_i("L", StdI->L);
  StdFace_NotUsed_i("W", StdI->W);
  StdI->W = 1;
  StdFace_InitSite(StdI, fp, 2);
  StdI->tau[0][0] = 0.0; StdI->tau[0][1] = 0.0; StdI->tau[0][2] = 0.0;
  /**@brief
  (2) check & store parameters of Hamiltonian
  */
  fprintf(stdout, "\n  @ Hamiltonian \n\n");
  StdFace_NotUsed_J("J1", StdI->J1All, StdI->J1);
  StdFace_NotUsed_J("J2", StdI->J2All, StdI->J2);
  StdFace_NotUsed_J("J1'", StdI->J1pAll, StdI->J1p);
  StdFace_NotUsed_J("J2'", StdI->J2pAll, StdI->J2p);
  StdFace_NotUsed_c("t1", StdI->t1);
  StdFace_NotUsed_c("t2", StdI->t2);
  StdFace_NotUsed_d("t1'", StdI->t1p);
  StdFace_NotUsed_d("t2'", StdI->t2p);
  StdFace_NotUsed_d("V1", StdI->V1);
  StdFace_NotUsed_d("V2", StdI->V2);
  StdFace_NotUsed_d("V1'", StdI->V1p);
  StdFace_NotUsed_d("V2'", StdI->V2p);
  StdFace_NotUsed_d("K", StdI->K);
  StdFace_PrintVal_d("h", &StdI->h, 0.0);
  StdFace_PrintVal_d("Gamma", &StdI->Gamma, 0.0);
  /**/
  if (strcmp(StdI->model, "spin") == 0 ) {
    StdFace_PrintVal_i("2S", &StdI->S2, 1);
    StdFace_PrintVal_d("D", &StdI->D[2][2], 0.0);
    StdFace_InputSpinNN(StdI, StdI->J0, StdI->J0All, "J0");
    StdFace_InputSpin(StdI, StdI->Jp, StdI->JpAll, "J'");
    /**/
    StdFace_NotUsed_d("mu", StdI->mu);
    StdFace_NotUsed_d("U", StdI->U);
    StdFace_NotUsed_c("t", StdI->t);
    StdFace_NotUsed_c("t0", StdI->t0);
    StdFace_NotUsed_c("t'", StdI->tp);
    StdFace_NotUsed_d("V", StdI->V);
    StdFace_NotUsed_d("V0", StdI->V0);
    StdFace_NotUsed_d("V'", StdI->Vp);
  }/*if (strcmp(StdI->model, "spin") == 0 )*/
  else {
    StdFace_PrintVal_d("mu", &StdI->mu, 0.0);
    StdFace_PrintVal_d("U", &StdI->U, 0.0);
    StdFace_InputHopp(StdI, &StdI->t0, "t0");
    StdFace_PrintVal_c("t'", &StdI->tp, 0.0);
    StdFace_InputCoulombV(StdI, &StdI->V0, "V0");
    StdFace_PrintVal_d("V'", &StdI->Vp, 0.0);

    StdFace_NotUsed_J("J0", StdI->J0All, StdI->J0);
    StdFace_NotUsed_J("J'", StdI->JpAll, StdI->Jp);
    StdFace_NotUsed_d("D", StdI->D[2][2]);

    if (strcmp(StdI->model, "hubbard") == 0 ) {
      StdFace_NotUsed_i("2S", StdI->S2);
      StdFace_NotUsed_J("J", StdI->JAll, StdI->J);
    }
    else if (strcmp(StdI->model, "kondo") == 0 ) {
      StdFace_PrintVal_i("2S", &StdI->S2, 1);
      StdFace_InputSpin(StdI, StdI->J, StdI->JAll, "J");
    }
  }/*if (strcmp(StdI->model, "spin") != 0 )*/
  fprintf(stdout, "\n  @ Numerical conditions\n\n");
  /**@brief
  (3) Set local spin flag (StdIntList::locspinflag) and
  the number of sites (StdIntList::nsite)
  */
  StdI->nsite = StdI->L;
  if (strcmp(StdI->model, "kondo") == 0 ) StdI->nsite *= 2;
  StdI->locspinflag = (int *)malloc(sizeof(int) * StdI->nsite);
  /**/
  if (strcmp(StdI->model, "spin") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++)StdI->locspinflag[isite] = StdI->S2;
  else if (strcmp(StdI->model, "hubbard") == 0 ) 
    for (isite = 0; isite < StdI->nsite; isite++)StdI->locspinflag[isite] = 0;
  else if (strcmp(StdI->model, "kondo") == 0 ) 
    for (isite = 0; isite < StdI->nsite / 2; isite++) {
      StdI->locspinflag[isite] = StdI->S2;
      StdI->locspinflag[isite + StdI->nsite / 2] = 0;
    }
  /**@brief
  (4) Compute the upper limit of the number of Transfer & Interaction and malloc them.
  */
  if (strcmp(StdI->model, "spin") == 0 ) {
    ntransMax = StdI->L * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
    nintrMax = StdI->L * (StdI->NsiteUC/*D*/ + 1/*J*/ + 1/*J'*/)
      * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
  }
  else {
    ntransMax = StdI->L * 2/*spin*/ * (2 * StdI->NsiteUC/*mu+h+Gamma*/ + 2/*t*/ + 2/*t'*/);
    nintrMax = StdI->L * (StdI->NsiteUC/*U*/ + 4 * (1/*V*/ + 1/*V'*/));

    if (strcmp(StdI->model, "kondo") == 0) {
      ntransMax += StdI->L * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
      nintrMax += StdI->nsite / 2 * (3 * 1 + 1) * (3 * StdI->S2 + 1);
    }/*if (strcmp(StdI->model, "kondo") == 0)*/
  }
  /**/
  StdFace_MallocInteractions(StdI, ntransMax, nintrMax);
  /**@brief
  (5) Set Transfer & Interaction
  */
  for (iL = 0; iL < StdI->L; iL++){

    isite = iL;
    if (strcmp(StdI->model, "kondo") == 0 ) isite += StdI->L;
    /*
     Local term
    */
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, isite);
      StdFace_GeneralJ(StdI, StdI->D, StdI->S2, StdI->S2, isite, isite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_HubbardLocal(StdI, StdI->mu, -StdI->h, -StdI->Gamma, StdI->U, isite);
      if (strcmp(StdI->model, "kondo") == 0 ) {
        jsite = iL;
        StdFace_GeneralJ(StdI, StdI->J, 1, StdI->S2, isite, jsite);
        StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, jsite);
      }/*if (strcmp(StdI->model, "kondo") == 0 )*/
    }/*if (model != "spin")*/
    /*
     Nearest neighbor
    */
    StdFace_SetLabel(StdI, fp, 0, iL, 0, 1, 0, 0, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
    }
    /*
     Second nearest neighbor
    */
    StdFace_SetLabel(StdI, fp, 0, iL, 0, 2, 0, 0, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
  }/*for (iL = 0; iL < StdI->L; iL++)*/

  fprintf(fp, "plot \'-\' w d lc 7\n0.0 0.0\nend\npause -1\n");
  fclose(fp);
  StdFace_PrintGeometry(StdI);
}/*void StdFace_Chain*/

#if defined(_HPhi)
/**
@brief Setup a Hamiltonian for the generalized Heisenberg model on a Chain lattice
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Chain_Boost(struct StdIntList *StdI)
{
  int isite, ipivot;
  int kintr;
  FILE *fp;

  StdI->NsiteUC = 1;
  /*
  Magnetic field
  */
  fp = fopen("boost.def", "w");
  fprintf(fp, "# Magnetic field\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    -0.5 * StdI->Gamma, 0.0, -0.5 *StdI->h);
  /*
  Interaction
  */
  fprintf(fp, "%d  # Number of type of J\n", 2);
  fprintf(fp, "# J 1\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J0[0][0], 0.25 * StdI->J0[0][1], 0.25 * StdI->J0[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J0[1][0], 0.25 * StdI->J0[1][1], 0.25 * StdI->J0[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J0[2][0], 0.25 * StdI->J0[2][1], 0.25 * StdI->J0[2][2]);
  fprintf(fp, "# J 2\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->Jp[0][0], 0.25 * StdI->Jp[0][1], 0.25 * StdI->Jp[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->Jp[1][0], 0.25 * StdI->Jp[1][1], 0.25 * StdI->Jp[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->Jp[2][0], 0.25 * StdI->Jp[2][1], 0.25 * StdI->Jp[2][2]);
  /*
  Topology
  */
  if (StdI->S2 != 1) {
    fprintf(stdout, "\n ERROR! S2 must be 1 in Boost. \n\n");
    StdFace_exit(-1);
  }
  StdI->ishift_nspin = 4;
  if(StdI->L % 8 != 0){
    fprintf(stdout, "\n ERROR! L %% 8 != 0 \n\n");
    StdFace_exit(-1);
  }
  StdI->W = StdI->L / 2;
  StdI->L = 2;
  StdI->num_pivot = StdI->W / 4;
/**/
  fprintf(fp, "# W0  R0  StdI->num_pivot  StdI->ishift_nspin\n");
  fprintf(fp, "%d %d %d %d\n", StdI->W, StdI->L, StdI->num_pivot, StdI->ishift_nspin);

  StdI->list_6spin_star = (int **)malloc(sizeof(int*) * StdI->num_pivot);
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_star[ipivot] = (int *)malloc(sizeof(int) * 7);
  }

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_star[ipivot][0] = 8; // num of J
    StdI->list_6spin_star[ipivot][1] = 1;
    StdI->list_6spin_star[ipivot][2] = 1;
    StdI->list_6spin_star[ipivot][3] = 1;
    StdI->list_6spin_star[ipivot][4] = 1;
    StdI->list_6spin_star[ipivot][5] = 1;
    StdI->list_6spin_star[ipivot][6] = 1; // flag
  }

  fprintf(fp, "# StdI->list_6spin_star\n");
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    fprintf(fp, "# pivot %d\n", ipivot);
    for (isite = 0; isite < 7; isite++) {
      fprintf(fp, "%d ", StdI->list_6spin_star[ipivot][isite]);
    }
    fprintf(fp, "\n");
  }

  StdI->list_6spin_pair = (int ***)malloc(sizeof(int**) * StdI->num_pivot);
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_pair[ipivot] = (int **)malloc(sizeof(int*) * 7);
    for (isite = 0; isite < 7; isite++) {
      StdI->list_6spin_pair[ipivot][isite] = (int *)malloc(sizeof(int) * StdI->list_6spin_star[ipivot][0]);
    }
  }

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_pair[ipivot][0][0] = 0;
    StdI->list_6spin_pair[ipivot][1][0] = 1;
    StdI->list_6spin_pair[ipivot][2][0] = 2;
    StdI->list_6spin_pair[ipivot][3][0] = 3;
    StdI->list_6spin_pair[ipivot][4][0] = 4;
    StdI->list_6spin_pair[ipivot][5][0] = 5;
    StdI->list_6spin_pair[ipivot][6][0] = 1; // type of J
    StdI->list_6spin_pair[ipivot][0][1] = 1;
    StdI->list_6spin_pair[ipivot][1][1] = 2;
    StdI->list_6spin_pair[ipivot][2][1] = 0;
    StdI->list_6spin_pair[ipivot][3][1] = 3;
    StdI->list_6spin_pair[ipivot][4][1] = 4;
    StdI->list_6spin_pair[ipivot][5][1] = 5;
    StdI->list_6spin_pair[ipivot][6][1] = 1; // type of J
    StdI->list_6spin_pair[ipivot][0][2] = 2;
    StdI->list_6spin_pair[ipivot][1][2] = 3;
    StdI->list_6spin_pair[ipivot][2][2] = 0;
    StdI->list_6spin_pair[ipivot][3][2] = 1;
    StdI->list_6spin_pair[ipivot][4][2] = 4;
    StdI->list_6spin_pair[ipivot][5][2] = 5;
    StdI->list_6spin_pair[ipivot][6][2] = 1; // type of J
    StdI->list_6spin_pair[ipivot][0][3] = 3;
    StdI->list_6spin_pair[ipivot][1][3] = 4;
    StdI->list_6spin_pair[ipivot][2][3] = 0;
    StdI->list_6spin_pair[ipivot][3][3] = 1;
    StdI->list_6spin_pair[ipivot][4][3] = 2;
    StdI->list_6spin_pair[ipivot][5][3] = 5;
    StdI->list_6spin_pair[ipivot][6][3] = 1; // type of J
    StdI->list_6spin_pair[ipivot][0][4] = 0;
    StdI->list_6spin_pair[ipivot][1][4] = 2;
    StdI->list_6spin_pair[ipivot][2][4] = 1;
    StdI->list_6spin_pair[ipivot][3][4] = 3;
    StdI->list_6spin_pair[ipivot][4][4] = 4;
    StdI->list_6spin_pair[ipivot][5][4] = 5;
    StdI->list_6spin_pair[ipivot][6][4] = 2; // type of J
    StdI->list_6spin_pair[ipivot][0][5] = 1;
    StdI->list_6spin_pair[ipivot][1][5] = 3;
    StdI->list_6spin_pair[ipivot][2][5] = 0;
    StdI->list_6spin_pair[ipivot][3][5] = 2;
    StdI->list_6spin_pair[ipivot][4][5] = 4;
    StdI->list_6spin_pair[ipivot][5][5] = 5;
    StdI->list_6spin_pair[ipivot][6][5] = 2; // type of J
    StdI->list_6spin_pair[ipivot][0][6] = 2;
    StdI->list_6spin_pair[ipivot][1][6] = 4;
    StdI->list_6spin_pair[ipivot][2][6] = 0;
    StdI->list_6spin_pair[ipivot][3][6] = 1;
    StdI->list_6spin_pair[ipivot][4][6] = 3;
    StdI->list_6spin_pair[ipivot][5][6] = 5;
    StdI->list_6spin_pair[ipivot][6][6] = 2; // type of J
    StdI->list_6spin_pair[ipivot][0][7] = 3;
    StdI->list_6spin_pair[ipivot][1][7] = 5;
    StdI->list_6spin_pair[ipivot][2][7] = 0;
    StdI->list_6spin_pair[ipivot][3][7] = 1;
    StdI->list_6spin_pair[ipivot][4][7] = 2;
    StdI->list_6spin_pair[ipivot][5][7] = 4;
    StdI->list_6spin_pair[ipivot][6][7] = 2; // type of J
  }

  fprintf(fp, "# StdI->list_6spin_pair\n");
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    fprintf(fp, "# pivot %d\n", ipivot);
    for (kintr = 0; kintr < StdI->list_6spin_star[ipivot][0]; kintr++) {
      for (isite = 0; isite < 7; isite++) {
        fprintf(fp, "%d ", StdI->list_6spin_pair[ipivot][isite][kintr]);
      }
      fprintf(fp, "\n");
    }
  }
  fclose(fp);

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    free(StdI->list_6spin_star[ipivot]);
  }
  free(StdI->list_6spin_star);

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    for (isite = 0; isite < 7; isite++) {
      free(StdI->list_6spin_pair[ipivot][isite]);
    }
    free(StdI->list_6spin_pair[ipivot]);
  }
  free(StdI->list_6spin_pair);

}
#endif


==> anc/dvmc/src/StdFace/FCOrtho.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Standard mode for the face centered orthorhombic lattice
*/
#include "StdFace_vals.h"
#include "StdFace_ModelUtil.h"
#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <string.h>

/**
@brief Setup a Hamiltonian for the Face-Centered Orthorhombic lattice
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_FCOrtho(
  struct StdIntList *StdI//!<[inout]
)
{
  int isite, jsite, ntransMax, nintrMax;
  int iL, iW, iH, kCell;
  FILE *fp;
  double complex Cphase;
  double dR[3];

  /**@brief
  (1) Compute the shape of the super-cell and sites in the super-cell
  */
  fp = fopen("lattice.xsf", "w");
  /**/
  StdI->NsiteUC = 1;
  /**/
  fprintf(stdout, "  @ Lattice Size & Shape\n\n");
  
  StdFace_PrintVal_d("a", &StdI->a, 1.0);
  StdFace_PrintVal_d("Wlength", &StdI->length[0], StdI->a);
  StdFace_PrintVal_d("Llength", &StdI->length[1], StdI->a);
  StdFace_PrintVal_d("Hlength", &StdI->length[2], StdI->a);
  StdFace_PrintVal_d("Wx", &StdI->direct[0][0], 0.0);
  StdFace_PrintVal_d("Wy", &StdI->direct[0][1], 0.5 * StdI->length[0]);
  StdFace_PrintVal_d("Wz", &StdI->direct[0][2], 0.5 * StdI->length[0]);
  StdFace_PrintVal_d("Lx", &StdI->direct[1][0], 0.5 * StdI->length[1]);
  StdFace_PrintVal_d("Ly", &StdI->direct[1][1], 0.0);
  StdFace_PrintVal_d("Lz", &StdI->direct[1][2], 0.5 * StdI->length[1]);
  StdFace_PrintVal_d("Hx", &StdI->direct[2][0], 0.5 * StdI->length[2]);
  StdFace_PrintVal_d("Hy", &StdI->direct[2][1], 0.5 * StdI->length[2]);
  StdFace_PrintVal_d("Hz", &StdI->direct[2][2], 0.0);

  StdFace_PrintVal_d("phase0", &StdI->phase[0], 0.0);
  StdFace_PrintVal_d("phase1", &StdI->phase[1], 0.0);
  StdFace_PrintVal_d("phase2", &StdI->phase[2], 0.0);
  /**/
  StdFace_InitSite(StdI, fp, 3);
  StdI->tau[0][0] = 0.0; StdI->tau[0][1] = 0.0; ; StdI->tau[0][2] = 0.0;
  /**@brief
  (2) check & store parameters of Hamiltonian
  */
  fprintf(stdout, "\n  @ Hamiltonian \n\n");
  StdFace_NotUsed_d("K", StdI->K);
  StdFace_PrintVal_d("h", &StdI->h, 0.0);
  StdFace_PrintVal_d("Gamma", &StdI->Gamma, 0.0);
  /**/
  if (strcmp(StdI->model, "spin") == 0 ) {
    StdFace_PrintVal_i("2S", &StdI->S2, 1);
    StdFace_PrintVal_d("D", &StdI->D[2][2], 0.0);
    StdFace_InputSpinNN(StdI, StdI->J0, StdI->J0All, "J0");
    StdFace_InputSpinNN(StdI, StdI->J1, StdI->J1All, "J1");
    StdFace_InputSpinNN(StdI, StdI->J2, StdI->J2All, "J2");
    StdFace_InputSpin(StdI, StdI->J0p, StdI->J0pAll, "J0'");
    StdFace_InputSpin(StdI, StdI->J1p, StdI->J1pAll, "J1'");
    StdFace_InputSpin(StdI, StdI->J2p, StdI->J2pAll, "J2'");
    StdFace_InputSpin(StdI, StdI->Jpp, StdI->JppAll, "J''");
    /**/
    StdFace_NotUsed_d("mu", StdI->mu);
    StdFace_NotUsed_d("U", StdI->U);
    StdFace_NotUsed_c("t", StdI->t);
    StdFace_NotUsed_c("t0", StdI->t0);
    StdFace_NotUsed_c("t1", StdI->t1);
    StdFace_NotUsed_c("t2", StdI->t2);
    StdFace_NotUsed_c("t'", StdI->tp);
    StdFace_NotUsed_c("t0'", StdI->t0p);
    StdFace_NotUsed_c("t1'", StdI->t1p);
    StdFace_NotUsed_c("t2'", StdI->t2p);
    StdFace_NotUsed_c("t''", StdI->tpp);
    StdFace_NotUsed_d("V", StdI->V);
    StdFace_NotUsed_d("V0", StdI->V0);
    StdFace_NotUsed_d("V1", StdI->V1);
    StdFace_NotUsed_d("V'", StdI->Vp);
  }/*if (strcmp(StdI->model, "spin") == 0 )*/
  else {
    StdFace_PrintVal_d("mu", &StdI->mu, 0.0);
    StdFace_PrintVal_d("U", &StdI->U, 0.0);
    StdFace_InputHopp(StdI, &StdI->t0, "t0");
    StdFace_InputHopp(StdI, &StdI->t1, "t1");
    StdFace_InputHopp(StdI, &StdI->t2, "t2");
    StdFace_PrintVal_c("t0'", &StdI->t0p, 0.0);
    StdFace_PrintVal_c("t1'", &StdI->t1p, 0.0);
    StdFace_PrintVal_c("t2'", &StdI->t2p, 0.0);
    StdFace_InputCoulombV(StdI, &StdI->V0, "V0");
    StdFace_InputCoulombV(StdI, &StdI->V1, "V1");
    StdFace_InputCoulombV(StdI, &StdI->V2, "V2");
    StdFace_PrintVal_d("V0'", &StdI->V0p, 0.0);
    StdFace_PrintVal_d("V1'", &StdI->V1p, 0.0);
    StdFace_PrintVal_d("V2'", &StdI->V2p, 0.0);
    /**/
    StdFace_NotUsed_J("J0", StdI->J0All, StdI->J0);
    StdFace_NotUsed_J("J1", StdI->J1All, StdI->J1);
    StdFace_NotUsed_J("J2", StdI->J2All, StdI->J2);
    StdFace_NotUsed_J("J0'", StdI->J0pAll, StdI->J0p);
    StdFace_NotUsed_J("J1'", StdI->J1pAll, StdI->J1p);
    StdFace_NotUsed_J("J2'", StdI->J2pAll, StdI->J2p);
    StdFace_NotUsed_J("J''", StdI->JppAll, StdI->Jpp);
    StdFace_NotUsed_d("D", StdI->D[2][2]);

    if (strcmp(StdI->model, "hubbard") == 0 ) {
      StdFace_NotUsed_i("2S", StdI->S2);
      StdFace_NotUsed_J("J", StdI->JAll, StdI->J);
    }/*if (strcmp(StdI->model, "hubbard") == 0 )*/
    else {
      StdFace_PrintVal_i("2S", &StdI->S2, 1);
      StdFace_InputSpin(StdI, StdI->J, StdI->JAll, "J");
    }/*if (model != "hubbard")*/
 
  }/*if (model != "spin")*/
  fprintf(stdout, "\n  @ Numerical conditions\n\n");
  /**@brief
  (3) Set local spin flag (StdIntList::locspinflag) and
  the number of sites (StdIntList::nsite)
  */
  StdI->nsite = StdI->NsiteUC * StdI->NCell;
  if (strcmp(StdI->model, "kondo") == 0 ) StdI->nsite *= 2;
  StdI->locspinflag = (int *)malloc(sizeof(int) * StdI->nsite);
  /**/
  if(strcmp(StdI->model, "spin") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = StdI->S2;
  else if(strcmp(StdI->model, "hubbard") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = 0;
  else 
    for (iL = 0; iL < StdI->nsite / 2; iL++) {
      StdI->locspinflag[iL] = StdI->S2;
      StdI->locspinflag[iL + StdI->nsite / 2] = 0;
    }
  /**@brief
  (4) Compute the upper limit of the number of Transfer & Interaction and malloc them.
  */
  if (strcmp(StdI->model, "spin") == 0 ) {
    ntransMax = StdI->nsite * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*D*/ + 6/*J*/ + 3/*J'*/ + 0/*J''*/)
      * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
  }
  else {
    ntransMax = StdI->NCell * 2/*spin*/ * (2 * StdI->NsiteUC/*mu+h+Gamma*/ + 12/*t*/ + 6/*t'*/ + 0/*t''*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*U*/ + 4 * (6/*V*/ + 3/*V'*/ + 0/*V''*/));

    if (strcmp(StdI->model, "kondo") == 0) {
      ntransMax += StdI->nsite / 2 * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
      nintrMax += StdI->nsite / 2 * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
    }/*if (strcmp(StdI->model, "kondo") == 0)*/
  }
  /**/
  StdFace_MallocInteractions(StdI, ntransMax, nintrMax);
  /**@brief
  (5) Set Transfer & Interaction
  */
  for (kCell = 0; kCell < StdI->NCell; kCell++){
    /**/
    iW = StdI->Cell[kCell][0];
    iL = StdI->Cell[kCell][1];
    iH = StdI->Cell[kCell][2];
    /*
     (1) Local term
    */
    isite = kCell;
    if (strcmp(StdI->model, "kondo") == 0 ) isite += StdI->NCell;
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, isite);
      StdFace_GeneralJ(StdI, StdI->D, StdI->S2, StdI->S2, isite, isite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_HubbardLocal(StdI, StdI->mu, -StdI->h, -StdI->Gamma, StdI->U, isite);
      /**/
      if (strcmp(StdI->model, "kondo") == 0 ) {
        jsite = kCell;
        StdFace_GeneralJ(StdI, StdI->J, 1, StdI->S2, isite, jsite);
      }/*if (strcmp(StdI->model, "kondo") == 0 )*/
    }
    /*
     (2) Nearest neighbor along W
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, 0, 0, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
    }
    /*
     (3) Nearest neighbor along W
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 1, -1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
    }
    /*
     (4) Nearest neighbor along L
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 1, 0, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J1, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1, isite, jsite);
    }
    /*
     (5) Nearest neighbor along L
    */
    StdFace_FindSite(StdI, iW, iL, iH, -1, 0, 1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J1, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1, isite, jsite);
    }
    /*
     (6) Nearest neighbor along H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 0, 1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J2, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2, isite, jsite);
    }
    /*
     (7) Nearest neighbor along H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, -1, 0, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J2, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2, isite, jsite);
    }
    /*
     (8) Second nearest neighbor along -W+L+H
    */
    StdFace_FindSite(StdI, iW, iL, iH, -1, 1, 1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J0p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0p, isite, jsite);
    }
    /*
     (9) Second nearest neighbor along -L+H+W
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, -1, 1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J1p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1p, isite, jsite);
    }
    /*
     (10) Second nearest neighbor along -H+W+L
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, 1, -1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J2p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2p, isite, jsite);
    }
  }/*for (kCell = 0; kCell < StdI->NCell; kCell++)*/

  fclose(fp);
  StdFace_PrintXSF(StdI);
  StdFace_PrintGeometry(StdI);
}/*StdFace_FCOrtho*/


==> anc/dvmc/src/StdFace/HoneycombLattice.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Standard mode for the honeycomb lattice
*/
#include "StdFace_vals.h"
#include "StdFace_ModelUtil.h"
#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <string.h>

/**
@brief Setup a Hamiltonian for the Hubbard model on a Honeycomb lattice
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Honeycomb(struct StdIntList *StdI)
{
  int isite, jsite, kCell, ntransMax, nintrMax;
  int iL, iW;
  FILE *fp;
  double complex Cphase;
  double dR[3];

  /**@brief
  (1) Compute the shape of the super-cell and sites in the super-cell
  */
  fp = fopen("lattice.gp", "w");
  /**/
  StdI->NsiteUC = 2;
  /**/
  fprintf(stdout, "  @ Lattice Size & Shape\n\n");
  
  StdFace_PrintVal_d("a", &StdI->a, 1.0);
  StdFace_PrintVal_d("Wlength", &StdI->length[0], StdI->a);
  StdFace_PrintVal_d("Llength", &StdI->length[1], StdI->a);
  StdFace_PrintVal_d("Wx", &StdI->direct[0][0], StdI->length[0]);
  StdFace_PrintVal_d("Wy", &StdI->direct[0][1], 0.0);
  StdFace_PrintVal_d("Lx", &StdI->direct[1][0], StdI->length[1] * 0.5);
  StdFace_PrintVal_d("Ly", &StdI->direct[1][1], StdI->length[1] * 0.5 * sqrt(3.0));
  
  StdFace_PrintVal_d("phase0", &StdI->phase[0], 0.0);
  StdFace_PrintVal_d("phase1", &StdI->phase[1], 0.0);
  /**/
  StdFace_InitSite(StdI, fp, 2);
  StdI->tau[0][0] = 0.0; StdI->tau[0][1] = 0.0; StdI->tau[0][2] = 0.0;
  StdI->tau[1][0] = 1.0 / 3.0; StdI->tau[1][1] = 1.0 / 3.0; StdI->tau[1][2] = 0.0;
  /**@brief
  (2) check & store parameters of Hamiltonian
  */
  fprintf(stdout, "\n  @ Hamiltonian \n\n");
  StdFace_NotUsed_J("J1'", StdI->J1pAll, StdI->J1p);
  StdFace_NotUsed_J("J2'", StdI->J2pAll, StdI->J2p);
  StdFace_NotUsed_d("t1'", StdI->t1p);
  StdFace_NotUsed_d("t2'", StdI->t2p);
  StdFace_NotUsed_d("V1'", StdI->V1p);
  StdFace_NotUsed_d("V2'", StdI->V2p);
  StdFace_NotUsed_d("K", StdI->K);
  StdFace_PrintVal_d("h", &StdI->h, 0.0);
  StdFace_PrintVal_d("Gamma", &StdI->Gamma, 0.0);
  /**/
  if (strcmp(StdI->model, "spin") == 0 ) {
    StdFace_PrintVal_i("2S", &StdI->S2, 1);
    StdFace_PrintVal_d("D", &StdI->D[2][2], 0.0);
    StdFace_InputSpinNN(StdI, StdI->J0, StdI->J0All, "J0");
    StdFace_InputSpinNN(StdI, StdI->J1, StdI->J1All, "J1");
    StdFace_InputSpinNN(StdI, StdI->J2, StdI->J2All, "J2");
    StdFace_InputSpin(StdI, StdI->Jp, StdI->JpAll, "J'");
    StdFace_NotUsed_d("K", StdI->K);
    /**/
    StdFace_NotUsed_d("mu", StdI->mu);
    StdFace_NotUsed_d("U", StdI->U);
    StdFace_NotUsed_c("t", StdI->t);
    StdFace_NotUsed_c("t0", StdI->t0);
    StdFace_NotUsed_c("t1", StdI->t1);
    StdFace_NotUsed_c("t2", StdI->t2);
    StdFace_NotUsed_c("t'", StdI->tp);
    StdFace_NotUsed_d("V", StdI->V);
    StdFace_NotUsed_d("V0", StdI->V0);
    StdFace_NotUsed_d("V1", StdI->V1);
    StdFace_NotUsed_d("V2", StdI->V2);
    StdFace_NotUsed_d("V'", StdI->Vp);
  }/*if (strcmp(StdI->model, "spin") == 0 )*/
  else {
    StdFace_PrintVal_d("mu", &StdI->mu, 0.0);
    StdFace_PrintVal_d("U", &StdI->U, 0.0);
    StdFace_InputHopp(StdI, &StdI->t0, "t0");
    StdFace_InputHopp(StdI, &StdI->t1, "t1");
    StdFace_InputHopp(StdI, &StdI->t2, "t2");
    StdFace_PrintVal_c("t'", &StdI->tp, 0.0);
    StdFace_InputCoulombV(StdI, &StdI->V0, "V0");
    StdFace_InputCoulombV(StdI, &StdI->V1, "V1");
    StdFace_InputCoulombV(StdI, &StdI->V2, "V2");
    StdFace_PrintVal_d("V'", &StdI->Vp, 0.0);
    /**/
    StdFace_NotUsed_J("J0", StdI->J0All, StdI->J0);
    StdFace_NotUsed_J("J1", StdI->J1All, StdI->J1);
    StdFace_NotUsed_J("J2", StdI->J2All, StdI->J2);
    StdFace_NotUsed_J("J'", StdI->JpAll, StdI->Jp);
    StdFace_NotUsed_d("D", StdI->D[2][2]);

    if (strcmp(StdI->model, "hubbard") == 0 ) {
      StdFace_NotUsed_i("2S", StdI->S2);
      StdFace_NotUsed_J("J", StdI->JAll, StdI->J);
    }/*if (strcmp(StdI->model, "hubbard") == 0 )*/
    else {
      StdFace_PrintVal_i("2S", &StdI->S2, 1);
      StdFace_InputSpin(StdI, StdI->J, StdI->JAll, "J");
    }/*if (model != "hubbard")*/

  }/*if (model != "spin")*/
  fprintf(stdout, "\n  @ Numerical conditions\n\n");
  /**@brief
  (3) Set local spin flag (StdIntList::locspinflag) and
  the number of sites (StdIntList::nsite)
  */
  StdI->nsite = StdI->NsiteUC * StdI->NCell;
  if (strcmp(StdI->model, "kondo") == 0 ) StdI->nsite *= 2;
  StdI->locspinflag = (int *)malloc(sizeof(int) * StdI->nsite);
  /**/
  if (strcmp(StdI->model, "spin") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = StdI->S2;
  else if (strcmp(StdI->model, "hubbard") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = 0;
  else
    for (iL = 0; iL < StdI->nsite / 2; iL++) {
      StdI->locspinflag[iL] = StdI->S2;
      StdI->locspinflag[iL + StdI->nsite / 2] = 0;
    }
  /**@brief
  (4) Compute the upper limit of the number of Transfer & Interaction and malloc them.
  */
  if (strcmp(StdI->model, "spin") == 0 ) {
    ntransMax = StdI->nsite * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*D*/ + 3/*J*/ + 6/*J'*/)
      * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
  }
  else {
    ntransMax = StdI->NCell * 2/*spin*/ * (2 * StdI->NsiteUC/*mu+h+Gamma*/ + 6/*t*/ + 12/*t'*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*U*/ + 4 * (3/*V*/ + 6/*V'*/));

    if (strcmp(StdI->model, "kondo") == 0) {
      ntransMax += StdI->nsite / 2 * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
      nintrMax += StdI->nsite / 2 * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
    }/*if (strcmp(StdI->model, "kondo") == 0)*/
  }
  /**/
  StdFace_MallocInteractions(StdI, ntransMax, nintrMax);
  /**@brief
  (5) Set Transfer & Interaction
  */
  for (kCell = 0; kCell < StdI->NCell; kCell++) {
    /**/
    iW = StdI->Cell[kCell][0];
    iL = StdI->Cell[kCell][1];
    /*
    Local term
    */
    isite = StdI->NsiteUC * kCell;
    if (strcmp(StdI->model, "kondo") == 0 ) isite += 2 * StdI->NCell;
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, isite);
      StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, isite + 1);
      StdFace_GeneralJ(StdI, StdI->D, StdI->S2, StdI->S2, isite, isite);
      StdFace_GeneralJ(StdI, StdI->D, StdI->S2, StdI->S2, isite + 1, isite + 1);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_HubbardLocal(StdI, StdI->mu, -StdI->h, -StdI->Gamma, StdI->U, isite);
      StdFace_HubbardLocal(StdI, StdI->mu, -StdI->h, -StdI->Gamma, StdI->U, isite + 1);
      /**/
      if (strcmp(StdI->model, "kondo") == 0 ) {
        jsite = StdI->NsiteUC * kCell;
        StdFace_GeneralJ(StdI, StdI->J, 1, StdI->S2, isite, jsite);
        StdFace_GeneralJ(StdI, StdI->J, 1, StdI->S2, isite + 1, jsite + 1);
        StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, jsite);
        StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, jsite + 1);
      }/*if (strcmp(StdI->model, "kondo") == 0 )*/
    }
    /*
    Nearest neighbor intra cell 0 -> 1
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 0, 0, 1, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
    }
    /*
    Nearest neighbor along W 1 -> 0
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, 0, 1, 0, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J1, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1, isite, jsite);
    }
    /*
    Nearest neighbor along L 1 -> 0
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 1, 1, 0, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J2, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2, isite, jsite);
    }
    /*
    Second nearest neighbor along W 0 -> 0
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, 0, 0, 0, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
    Second nearest neighbor along W 1 -> 1
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, 0, 1, 1, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
    Second nearest neighbor along L 0 -> 0
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 1, 0, 0, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
    Second nearest neighbor along L 1 -> 1
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 1, 1, 1, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
    Second nearest neighbor along W-L 0 -> 0
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, - 1, 0, 0, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
    Second nearest neighbor along W - L 1 -> 1
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, -1, 1, 1, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
  }/*for (kCell = 0; kCell < StdI->NCell; kCell++)*/

  fprintf(fp, "plot \'-\' w d lc 7\n0.0 0.0\nend\npause -1\n");
  fclose(fp);
  StdFace_PrintGeometry(StdI);
}/*void StdFace_Honeycomb*/

#if defined(_HPhi)
/**
*
* Setup a Hamiltonian for the generalized Heisenberg model on a Heisenberg lattice
*
* @author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Honeycomb_Boost(struct StdIntList *StdI)
{
  int isite, ipivot, i1, i2;
  int kintr;
  FILE *fp;

  if (StdI->box[0][1] != 0 || StdI->box[1][0] != 0) {
    fprintf(stdout, "\nERROR ! (a0W, a0L, a1W, a1L) can not be used with SpinGCBoost.\n\n");
    StdFace_exit(-1);
  }
  for (i1 = 0; i1 < 3; i1++) {
    for (i2 = 0; i2 < 3; i2++) {
      if (fabs(StdI->Jp[i1][i2]) > 1.0e-8) {
        fprintf(stdout, "\nERROR ! J' can not be used with SpinGCBoost.\n\n");
        StdFace_exit(-1);
      }
    }
  }
  /*
  Magnetic field
  */
  fp = fopen("boost.def", "w");
  fprintf(fp, "# Magnetic field\n"); 
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    -0.5 * StdI->Gamma, 0.0, -0.5 *StdI->h);
  /*
   Interaction
  */
  fprintf(fp, "%d  # Number of type of J\n", 3);
  fprintf(fp, "# J 0\n"); 
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
      0.25 * StdI->J0[0][0], 0.25 * StdI->J0[0][1], 0.25 * StdI->J0[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J0[0][1], 0.25 * StdI->J0[1][1], 0.25 * StdI->J0[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J0[0][2], 0.25 * StdI->J0[1][2], 0.25 * StdI->J0[2][2]);
  fprintf(fp, "# J 1\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1[0][0], 0.25 * StdI->J1[0][1], 0.25 * StdI->J1[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1[0][1], 0.25 * StdI->J1[1][1], 0.25 * StdI->J1[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1[0][2], 0.25 * StdI->J1[1][2], 0.25 * StdI->J1[2][2]);
  fprintf(fp, "# J 2\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2[0][0], 0.25 * StdI->J2[0][1], 0.25 * StdI->J2[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2[0][1], 0.25 * StdI->J2[1][1], 0.25 * StdI->J2[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2[0][2], 0.25 * StdI->J2[1][2], 0.25 * StdI->J2[2][2]);
  /*
   Topology
  */
  if (StdI->S2 != 1) {
    fprintf(stdout, "\n ERROR! S2 must be 1 in Boost. \n\n");
    StdFace_exit(-1);
  }
  StdI->ishift_nspin = 3;
  if (StdI->L < 2) {
    fprintf(stdout, "\n ERROR! L < 2 \n\n");
    StdFace_exit(-1);
  }
  if (StdI->W % StdI->ishift_nspin != 0) {
    fprintf(stdout, "\n ERROR! W %% %d != 0 \n\n", StdI->ishift_nspin);
    StdFace_exit(-1);
  }
  StdI->num_pivot = 2;
  if (StdI->W != 3) {
    fprintf(stdout, "DEBUG: W != 3\n");
    StdFace_exit(-1);
  }
  StdI->W = 6;
  fprintf(fp, "# W0  R0  StdI->num_pivot  StdI->ishift_nspin\n");
  fprintf(fp, "%d %d %d %d\n", StdI->W, StdI->L, StdI->num_pivot, StdI->ishift_nspin);

  StdI->list_6spin_star = (int **)malloc(sizeof(int*) * StdI->num_pivot);
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_star[ipivot] = (int *)malloc(sizeof(int) * 7);
  }

  StdI->list_6spin_star[0][0] = 5; // num of J
  StdI->list_6spin_star[0][1] = 1;
  StdI->list_6spin_star[0][2] = 1;
  StdI->list_6spin_star[0][3] = 1;
  StdI->list_6spin_star[0][4] = 2;
  StdI->list_6spin_star[0][5] = 1;
  StdI->list_6spin_star[0][6] = 1; // flag

  StdI->list_6spin_star[1][0] = 4; //(0,2+2*j)=4 ! num of J
  StdI->list_6spin_star[1][1] = 1; //(1,2+2*j)=1
  StdI->list_6spin_star[1][2] = 1; //(2,2+2*j)=1
  StdI->list_6spin_star[1][3] = 1; //(3,2+2*j)=1
  StdI->list_6spin_star[1][4] = 2; //(4,2+2*j)=2
  StdI->list_6spin_star[1][5] = 2; //(5,2+2*j)=2
  StdI->list_6spin_star[1][6] = 1; //(6,2+2*j)=1 ! flag

  fprintf(fp, "# StdI->list_6spin_star\n");
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    fprintf(fp, "# pivot %d\n", ipivot);
    for (isite = 0; isite < 7; isite++) {
      fprintf(fp, "%d ", StdI->list_6spin_star[ipivot][isite]);
    }
    fprintf(fp, "\n");
  }

  StdI->list_6spin_pair = (int ***)malloc(sizeof(int**) * StdI->num_pivot);
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_pair[ipivot] = (int **)malloc(sizeof(int*) * 7);
    for (isite = 0; isite < 7; isite++) {
      StdI->list_6spin_pair[ipivot][isite] = (int *)malloc(sizeof(int) * StdI->list_6spin_star[ipivot][0]);
    }
  }

  StdI->list_6spin_pair[0][0][0] = 0; //(1,1,1+2*j)=0 
  StdI->list_6spin_pair[0][1][0] = 1; //(2,1,1+2*j)=1
  StdI->list_6spin_pair[0][2][0] = 2; //(3,1,1+2*j)=2
  StdI->list_6spin_pair[0][3][0] = 3; //(4,1,1+2*j)=3
  StdI->list_6spin_pair[0][4][0] = 4; //(5,1,1+2*j)=4
  StdI->list_6spin_pair[0][5][0] = 5; //(6,1,1+2*j)=5
  StdI->list_6spin_pair[0][6][0] = 1; //(7,1,1+2*j)=3 ! type of J
  StdI->list_6spin_pair[0][0][1] = 1; //(1,2,1+2*j)=1 
  StdI->list_6spin_pair[0][1][1] = 2; //(2,2,1+2*j)=2
  StdI->list_6spin_pair[0][2][1] = 0; //(3,2,1+2*j)=0
  StdI->list_6spin_pair[0][3][1] = 3; //(4,2,1+2*j)=3
  StdI->list_6spin_pair[0][4][1] = 4; //(5,2,1+2*j)=4
  StdI->list_6spin_pair[0][5][1] = 5; //(6,2,1+2*j)=5
  StdI->list_6spin_pair[0][6][1] = 2; //(7,2,1+2*j)=1 ! type of J
  StdI->list_6spin_pair[0][0][2] = 2; //(1,3,1+2*j)=2 
  StdI->list_6spin_pair[0][1][2] = 3; //(2,3,1+2*j)=3
  StdI->list_6spin_pair[0][2][2] = 0; //(3,3,1+2*j)=0
  StdI->list_6spin_pair[0][3][2] = 1; //(4,3,1+2*j)=1
  StdI->list_6spin_pair[0][4][2] = 4; //(5,3,1+2*j)=4
  StdI->list_6spin_pair[0][5][2] = 5; //(6,3,1+2*j)=5
  StdI->list_6spin_pair[0][6][2] = 1; //(7,3,1+2*j)=3 ! type of J
  StdI->list_6spin_pair[0][0][3] = 0; //(1,4,1+2*j)=0 
  StdI->list_6spin_pair[0][1][3] = 4; //(2,4,1+2*j)=4
  StdI->list_6spin_pair[0][2][3] = 1; //(3,4,1+2*j)=1
  StdI->list_6spin_pair[0][3][3] = 2; //(4,4,1+2*j)=2
  StdI->list_6spin_pair[0][4][3] = 3; //(5,4,1+2*j)=3
  StdI->list_6spin_pair[0][5][3] = 5; //(6,4,1+2*j)=5
  StdI->list_6spin_pair[0][6][3] = 2; //(7,4,1+2*j)=1 ! type of J
  StdI->list_6spin_pair[0][0][4] = 1; //(1,5,1+2*j)=1 
  StdI->list_6spin_pair[0][1][4] = 5; //(2,5,1+2*j)=5
  StdI->list_6spin_pair[0][2][4] = 0; //(3,5,1+2*j)=0
  StdI->list_6spin_pair[0][3][4] = 2; //(4,5,1+2*j)=2
  StdI->list_6spin_pair[0][4][4] = 3; //(5,5,1+2*j)=3
  StdI->list_6spin_pair[0][5][4] = 4; //(6,5,1+2*j)=4
  StdI->list_6spin_pair[0][6][4] = 3; //(7,5,1+2*j)=2 ! type of J

  StdI->list_6spin_pair[1][0][0] = 0; //(1,1,2+2*j)=0 
  StdI->list_6spin_pair[1][1][0] = 1; //(2,1,2+2*j)=1
  StdI->list_6spin_pair[1][2][0] = 2; //(3,1,2+2*j)=2
  StdI->list_6spin_pair[1][3][0] = 3; //(4,1,2+2*j)=3
  StdI->list_6spin_pair[1][4][0] = 4; //(5,1,2+2*j)=4
  StdI->list_6spin_pair[1][5][0] = 5; //(6,1,2+2*j)=5
  StdI->list_6spin_pair[1][6][0] = 2; //(7,1,2+2*j)=1 ! type of J
  StdI->list_6spin_pair[1][0][1] = 1; //(1,2,2+2*j)=1 
  StdI->list_6spin_pair[1][1][1] = 2; //(2,2,2+2*j)=2
  StdI->list_6spin_pair[1][2][1] = 0; //(3,2,2+2*j)=0
  StdI->list_6spin_pair[1][3][1] = 3; //(4,2,2+2*j)=3
  StdI->list_6spin_pair[1][4][1] = 4; //(5,2,2+2*j)=4
  StdI->list_6spin_pair[1][5][1] = 5; //(6,2,2+2*j)=5
  StdI->list_6spin_pair[1][6][1] = 1; //(7,2,2+2*j)=3 ! type of J
  StdI->list_6spin_pair[1][0][2] = 0; //(1,3,2+2*j)=0 
  StdI->list_6spin_pair[1][1][2] = 4; //(2,3,2+2*j)=4
  StdI->list_6spin_pair[1][2][2] = 1; //(3,3,2+2*j)=1
  StdI->list_6spin_pair[1][3][2] = 2; //(4,3,2+2*j)=2
  StdI->list_6spin_pair[1][4][2] = 3; //(5,3,2+2*j)=3
  StdI->list_6spin_pair[1][5][2] = 5; //(6,3,2+2*j)=5
  StdI->list_6spin_pair[1][6][2] = 3; //(7,3,2+2*j)=2 ! type of J
  StdI->list_6spin_pair[1][0][3] = 2; //(1,4,2+2*j)=2 
  StdI->list_6spin_pair[1][1][3] = 5; //(2,4,2+2*j)=5
  StdI->list_6spin_pair[1][2][3] = 0; //(3,4,2+2*j)=0
  StdI->list_6spin_pair[1][3][3] = 1; //(4,4,2+2*j)=1
  StdI->list_6spin_pair[1][4][3] = 3; //(5,4,2+2*j)=3
  StdI->list_6spin_pair[1][5][3] = 4; //(6,4,2+2*j)=4
  StdI->list_6spin_pair[1][6][3] = 3; //(7,4,2+2*j)=2 ! type of J

  fprintf(fp, "# StdI->list_6spin_pair\n");
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    fprintf(fp, "# pivot %d\n", ipivot);
    for (kintr = 0; kintr < StdI->list_6spin_star[ipivot][0]; kintr++) {
      for (isite = 0; isite < 7; isite++) {
        fprintf(fp, "%d ", StdI->list_6spin_pair[ipivot][isite][kintr]);
      }
      fprintf(fp, "\n");
    }
  }
  fclose(fp);

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    free(StdI->list_6spin_star[ipivot]);
  }
  free(StdI->list_6spin_star);

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    for (isite = 0; isite < 7; isite++) {
      free(StdI->list_6spin_pair[ipivot][isite]);
    }
    free(StdI->list_6spin_pair[ipivot]);
  }
  free(StdI->list_6spin_pair);

}
#endif


==> anc/dvmc/src/StdFace/Kagome.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Standard mode for the kagome lattice
*/
#include "StdFace_vals.h"
#include "StdFace_ModelUtil.h"
#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <string.h>

/**
@brief Setup a Hamiltonian for the Kagome lattice
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Kagome(
  struct StdIntList *StdI//!<[inout]
)
{
  int isite, jsite, isiteUC, kCell, ntransMax, nintrMax;
  int iL, iW;
  FILE *fp;
  double complex Cphase;
  double dR[3];

  /**@brief
  (1) Compute the shape of the super-cell and sites in the super-cell
  */
  fp = fopen("lattice.gp", "w");
  /**/
  StdI->NsiteUC = 3;
  /**/
  fprintf(stdout, "  @ Lattice Size & Shape\n\n");
  
  StdFace_PrintVal_d("a", &StdI->a, 1.0);
  StdFace_PrintVal_d("Wlength", &StdI->length[0], StdI->a);
  StdFace_PrintVal_d("Llength", &StdI->length[1], StdI->a);
  StdFace_PrintVal_d("Wx", &StdI->direct[0][0], StdI->length[0]);
  StdFace_PrintVal_d("Wy", &StdI->direct[0][1], 0.0);
  StdFace_PrintVal_d("Lx", &StdI->direct[1][0], StdI->length[1] * 0.5);
  StdFace_PrintVal_d("Ly", &StdI->direct[1][1], StdI->length[1] * 0.5 * sqrt(3.0));
  
  StdFace_PrintVal_d("phase0", &StdI->phase[0], 0.0);
  StdFace_PrintVal_d("phase1", &StdI->phase[1], 0.0);
  /**/
  StdFace_InitSite(StdI, fp, 2);
  StdI->tau[0][0] = 0.0; StdI->tau[0][1] = 0.0; StdI->tau[0][2] = 0.0;
  StdI->tau[1][0] = 0.5; StdI->tau[1][1] = 0.0; StdI->tau[1][2] = 0.0;
  StdI->tau[2][0] = 0.0; StdI->tau[2][1] = 0.5; StdI->tau[2][2] = 0.0;
  /**@brief
  (2) check & store parameters of Hamiltonian
  */
  fprintf(stdout, "\n  @ Hamiltonian \n\n");
  /**/
  StdFace_NotUsed_J("J1'", StdI->J1pAll, StdI->J1p);
  StdFace_NotUsed_J("J2'", StdI->J2pAll, StdI->J2p);
  StdFace_NotUsed_d("t1'", StdI->t1p);
  StdFace_NotUsed_d("t2'", StdI->t2p);
  StdFace_NotUsed_d("V1'", StdI->V1p);
  StdFace_NotUsed_d("V2'", StdI->V2p);
  StdFace_NotUsed_d("K", StdI->K);
  StdFace_PrintVal_d("h", &StdI->h, 0.0);
  StdFace_PrintVal_d("Gamma", &StdI->Gamma, 0.0);
  /**/
  if (strcmp(StdI->model, "spin") == 0 ) {
    StdFace_PrintVal_i("2S", &StdI->S2, 1);
    StdFace_PrintVal_d("D", &StdI->D[2][2], 0.0);
    StdFace_InputSpinNN(StdI, StdI->J0, StdI->J0All, "J0");
    StdFace_InputSpinNN(StdI, StdI->J1, StdI->J1All, "J1");
    StdFace_InputSpinNN(StdI, StdI->J2, StdI->J2All, "J2");
    StdFace_InputSpin(StdI, StdI->Jp, StdI->JpAll, "J'");
    /**/
    StdFace_NotUsed_d("mu", StdI->mu);
    StdFace_NotUsed_d("U", StdI->U);
    StdFace_NotUsed_c("t", StdI->t);
    StdFace_NotUsed_c("t0", StdI->t0);
    StdFace_NotUsed_c("t1", StdI->t1);
    StdFace_NotUsed_c("t2", StdI->t2);
    StdFace_NotUsed_c("t'", StdI->tp);
    StdFace_NotUsed_d("V", StdI->V);
    StdFace_NotUsed_d("V0", StdI->V0);
    StdFace_NotUsed_d("V1", StdI->V1);
    StdFace_NotUsed_d("V2", StdI->V2);
    StdFace_NotUsed_d("V'", StdI->Vp);
  }/*if (strcmp(StdI->model, "spin") == 0 )*/
  else {
    StdFace_PrintVal_d("mu", &StdI->mu, 0.0);
    StdFace_PrintVal_d("U", &StdI->U, 0.0);
    StdFace_InputHopp(StdI, &StdI->t0, "t0");
    StdFace_InputHopp(StdI, &StdI->t1, "t1");
    StdFace_InputHopp(StdI, &StdI->t2, "t2");
    StdFace_PrintVal_c("t'", &StdI->tp, 0.0);
    StdFace_InputCoulombV(StdI, &StdI->V0, "V0");
    StdFace_InputCoulombV(StdI, &StdI->V1, "V1");
    StdFace_InputCoulombV(StdI, &StdI->V2, "V2");
    StdFace_PrintVal_d("V'", &StdI->Vp, 0.0);
    /**/
    StdFace_NotUsed_J("J0", StdI->J0All, StdI->J0);
    StdFace_NotUsed_J("J1", StdI->J1All, StdI->J1);
    StdFace_NotUsed_J("J2", StdI->J2All, StdI->J2);
    StdFace_NotUsed_J("J'", StdI->JpAll, StdI->Jp);
    StdFace_NotUsed_d("D", StdI->D[2][2]);

    if (strcmp(StdI->model, "hubbard") == 0 ) {
      StdFace_NotUsed_i("2S", StdI->S2);
      StdFace_NotUsed_J("J", StdI->JAll, StdI->J);
    }/*if (strcmp(StdI->model, "hubbard") == 0 )*/
    else {
      StdFace_PrintVal_i("2S", &StdI->S2, 1);
      StdFace_InputSpin(StdI, StdI->J, StdI->JAll, "J");
    }/*if (model != "hubbard")*/

  }/*if (model != "spin")@@*/
  fprintf(stdout, "\n  @ Numerical conditions\n\n");
  /**@brief
  (3) Set local spin flag (StdIntList::locspinflag) and
  the number of sites (StdIntList::nsite)
  */
  StdI->nsite = StdI->NsiteUC * StdI->NCell;
  if (strcmp(StdI->model, "kondo") == 0 ) StdI->nsite *= 2;
  StdI->locspinflag = (int *)malloc(sizeof(int) * StdI->nsite);
  /**/
  if (strcmp(StdI->model, "spin") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = StdI->S2;
  else if (strcmp(StdI->model, "hubbard") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = 0;
  else
    for (iL = 0; iL < StdI->nsite / 2; iL++) {
      StdI->locspinflag[iL] = StdI->S2;
      StdI->locspinflag[iL + StdI->nsite / 2] = 0;
    }
  /**@brief
  (4) Compute the upper limit of the number of Transfer & Interaction and malloc them.
  */
  if (strcmp(StdI->model, "spin") == 0 ) {//>>
    ntransMax = StdI->nsite * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*D*/ + 6/*J*/ + 6/*J'*/)
      * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
  }
  else {
    ntransMax = StdI->NCell * 2/*spin*/ * (2 * StdI->NsiteUC/*mu+h+Gamma*/ + 12/*t*/ + 12/*t'*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*U*/ + 4 * (6/*V*/ + 6/*V'*/));

    if (strcmp(StdI->model, "kondo") == 0) {
      ntransMax += StdI->nsite / 2 * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
      nintrMax += StdI->nsite / 2 * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
    }/*if (strcmp(StdI->model, "kondo") == 0)*/
  }//<<
  /**/
  StdFace_MallocInteractions(StdI, ntransMax, nintrMax);
  /**@brief
  (5) Set Transfer & Interaction
  */
  for (kCell = 0; kCell < StdI->NCell; kCell++) {
    /**/
    iW = StdI->Cell[kCell][0];
    iL = StdI->Cell[kCell][1];
    /*>>
    Local term
    */
    isite = StdI->NsiteUC * kCell;
    if (strcmp(StdI->model, "kondo") == 0 ) isite += StdI->nsite / 2;
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++) {
        StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, isite + isiteUC);
        StdFace_GeneralJ(StdI, StdI->D, StdI->S2, StdI->S2, isite + isiteUC, isite + isiteUC);
      }/*for (jsite = 0; jsite < StdI->NsiteUC; jsite++)*/
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++)
        StdFace_HubbardLocal(StdI, StdI->mu, -StdI->h, -StdI->Gamma, StdI->U, isite + isiteUC);
      /**/
      if (strcmp(StdI->model, "kondo") == 0 ) {
        jsite = StdI->NsiteUC * kCell;
        for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++) {
          StdFace_GeneralJ(StdI, StdI->J, 1, StdI->S2, isite + isiteUC, jsite + isiteUC);
          StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, jsite + isiteUC);
        }/*for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++)*/
      }/*if (strcmp(StdI->model, "kondo") == 0 )*/
    }/*if (strcmp(StdI->model, "spin") != 0 )<<*/
    /*>>
    Nearest neighbor intra cell 0 -> 1
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 0, 0, 1, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J2, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2, isite, jsite);
    }//<<
    /*
    Nearest neighbor intra cell 0 -> 2
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 0, 0, 2, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J1, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1, isite, jsite);
    }
    /*
    Nearest neighbor intra cell 1 -> 2
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 0, 1, 2, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
    }
    /*
    Nearest neighbor along W 1 -> 0
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, 0, 1, 0, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J2, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2, isite, jsite);
    }
    /*
    Nearest neighbor along L 2 -> 0
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 1, 2, 0, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J1, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1, isite, jsite);
    }
    /*
    Nearest neighbor along W-L 1 -> 2
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, - 1, 1, 2, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
    }
    /*
    Second nearest neighbor along W 2 -> 0
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, 0, 2, 0, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
    Second nearest neighbor along W 1 -> 2
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, 0, 1, 2, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
    Second nearest neighbor along L 1 -> 0
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 1, 1, 0, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
    Second nearest neighbor along L 2 -> 1
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 1, 2, 1, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
    Second nearest neighbor along W-L 0 -> 2
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, - 1, 0, 2, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
    Second nearest neighbor along L-W 0 -> 1
    */
    StdFace_SetLabel(StdI, fp, iW, iL, - 1, 1, 0, 1, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
  }/*for (kCell = 0; kCell < StdI->NCell; kCell++)*/

  fprintf(fp, "plot \'-\' w d lc 7\n0.0 0.0\nend\npause -1\n");
  fclose(fp);
  StdFace_PrintGeometry(StdI);
}/*void StdFace_Kagome*/

#if defined(_HPhi)
/**
*
* Setup a Hamiltonian for the generalized Heisenberg model on a Heisenberg lattice
*
* @author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Kagome_Boost(struct StdIntList *StdI)
{
  int isite, ipivot, i1, i2;
  int kintr;
  FILE *fp;

  if (StdI->box[0][1] != 0 || StdI->box[1][0] != 0) {
    fprintf(stdout, "\nERROR ! (a0W, a0L, a1W, a1L) can not be used with SpinGCBoost.\n\n");
    StdFace_exit(-1);
  }
  for (i1 = 0; i1 < 3; i1++) {
    for (i2 = 0; i2 < 3; i2++) {
      if (fabs(StdI->Jp[i1][i2]) > 1.0e-8) {
        fprintf(stdout, "\nERROR ! J' can not be used with SpinGCBoost.\n\n");
        StdFace_exit(-1);
      }
    }
  }
  /*
  Magnetic field
  */
  fp = fopen("boost.def", "w");
  fprintf(fp, "# Magnetic field\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    -0.5 * StdI->Gamma, 0.0, -0.5 * StdI->h);
  /*
  Interaction
  */
  fprintf(fp, "%d  # Number of type of J\n", 3);
  fprintf(fp, "# J 0\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J0[0][0], 0.25 * StdI->J0[0][1], 0.25 * StdI->J0[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J0[0][1], 0.25 * StdI->J0[1][1], 0.25 * StdI->J0[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J0[0][2], 0.25 * StdI->J0[1][2], 0.25 * StdI->J0[2][2]);
  fprintf(fp, "# J 1\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1[0][0], 0.25 * StdI->J1[0][1], 0.25 * StdI->J1[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1[0][1], 0.25 * StdI->J1[1][1], 0.25 * StdI->J1[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1[0][2], 0.25 * StdI->J1[1][2], 0.25 * StdI->J1[2][2]);
  fprintf(fp, "# J 2\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2[0][0], 0.25 * StdI->J2[0][1], 0.25 * StdI->J2[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2[0][1], 0.25 * StdI->J2[1][1], 0.25 * StdI->J2[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2[0][2], 0.25 * StdI->J2[1][2], 0.25 * StdI->J2[2][2]);  /*
  Topology
  */
  if (StdI->S2 != 1) {
    fprintf(stdout, "\n ERROR! S2 must be 1 in Boost. \n\n");
    StdFace_exit(-1);
  }
  StdI->ishift_nspin = 3;
  if (StdI->L < 2) {
    fprintf(stdout, "\n ERROR! L < 2 \n\n");
    StdFace_exit(-1);
  }
  if (StdI->W % StdI->ishift_nspin != 0) {
    fprintf(stdout, "\n ERROR! W %% %d != 0 \n\n", StdI->ishift_nspin);
    StdFace_exit(-1);
  }
  StdI->num_pivot = 4;
  if (StdI->W != 3) {
    fprintf(stdout, "DEBUG: W != 3\n");
    StdFace_exit(-1);
  }
  StdI->W = 9;
  fprintf(fp, "# W0  R0  StdI->num_pivot  StdI->ishift_nspin\n");
  fprintf(fp, "%d %d %d %d\n", StdI->W, StdI->L, StdI->num_pivot, StdI->ishift_nspin);

  StdI->list_6spin_star = (int **)malloc(sizeof(int*) * StdI->num_pivot);
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_star[ipivot] = (int *)malloc(sizeof(int) * 7);
  }

  StdI->list_6spin_star[0][0] = 1; // num of J
  StdI->list_6spin_star[0][1] = 1;
  StdI->list_6spin_star[0][2] = 1;
  StdI->list_6spin_star[0][3] = 1;
  StdI->list_6spin_star[0][4] = 4;
  StdI->list_6spin_star[0][5] = 2;
  StdI->list_6spin_star[0][6] = -1; // flag

  StdI->list_6spin_star[1][0] = 6; // num of J
  StdI->list_6spin_star[1][1] = 1;
  StdI->list_6spin_star[1][2] = 1;
  StdI->list_6spin_star[1][3] = 1;
  StdI->list_6spin_star[1][4] = 6;
  StdI->list_6spin_star[1][5] = 7;
  StdI->list_6spin_star[1][6] = 1; // flag

  StdI->list_6spin_star[2][0] = 6; // num of J
  StdI->list_6spin_star[2][1] = 1;
  StdI->list_6spin_star[2][2] = 1;
  StdI->list_6spin_star[2][3] = 1;
  StdI->list_6spin_star[2][4] = 4;
  StdI->list_6spin_star[2][5] = 2;
  StdI->list_6spin_star[2][6] = 1; // flag

  StdI->list_6spin_star[3][0] = 5; // num of J
  StdI->list_6spin_star[3][1] = 1;
  StdI->list_6spin_star[3][2] = 1;
  StdI->list_6spin_star[3][3] = 1;
  StdI->list_6spin_star[3][4] = 4;
  StdI->list_6spin_star[3][5] = 2;
  StdI->list_6spin_star[3][6] = 1; // flag

  fprintf(fp, "# StdI->list_6spin_star\n");
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    fprintf(fp, "# pivot %d\n", ipivot);
    for (isite = 0; isite < 7; isite++) {
      fprintf(fp, "%d ", StdI->list_6spin_star[ipivot][isite]);
    }
    fprintf(fp, "\n");
  }

  StdI->list_6spin_pair = (int ***)malloc(sizeof(int**) * StdI->num_pivot);
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_pair[ipivot] = (int **)malloc(sizeof(int*) * 7);
    for (isite = 0; isite < 7; isite++) {
      StdI->list_6spin_pair[ipivot][isite] = (int *)malloc(sizeof(int) * StdI->list_6spin_star[ipivot][0]);
    }
  }

  StdI->list_6spin_pair[0][0][0] = 0; //(1,1,1+2*j)=0 
  StdI->list_6spin_pair[0][1][0] = 4; //(2,1,1+2*j)=1
  StdI->list_6spin_pair[0][2][0] = 1; //(3,1,1+2*j)=2
  StdI->list_6spin_pair[0][3][0] = 2; //(4,1,1+2*j)=3
  StdI->list_6spin_pair[0][4][0] = 3; //(5,1,1+2*j)=4
  StdI->list_6spin_pair[0][5][0] = 5; //(6,1,1+2*j)=5
  StdI->list_6spin_pair[0][6][0] = 3; //(7,1,1+2*j)=3 ! type of J

  StdI->list_6spin_pair[1][0][0] = 0;
  StdI->list_6spin_pair[1][1][0] = 1;
  StdI->list_6spin_pair[1][2][0] = 2;
  StdI->list_6spin_pair[1][3][0] = 3;
  StdI->list_6spin_pair[1][4][0] = 4;
  StdI->list_6spin_pair[1][5][0] = 5;
  StdI->list_6spin_pair[1][6][0] = 3; // type of J
  StdI->list_6spin_pair[1][0][1] = 1;
  StdI->list_6spin_pair[1][1][1] = 2;
  StdI->list_6spin_pair[1][2][1] = 0;
  StdI->list_6spin_pair[1][3][1] = 3;
  StdI->list_6spin_pair[1][4][1] = 4;
  StdI->list_6spin_pair[1][5][1] = 5;
  StdI->list_6spin_pair[1][6][1] = 1; // type of J
  StdI->list_6spin_pair[1][0][2] = 0;
  StdI->list_6spin_pair[1][1][2] = 2;
  StdI->list_6spin_pair[1][2][2] = 1;
  StdI->list_6spin_pair[1][3][2] = 3;
  StdI->list_6spin_pair[1][4][2] = 4;
  StdI->list_6spin_pair[1][5][2] = 5;
  StdI->list_6spin_pair[1][6][2] = 2; // type of J
  StdI->list_6spin_pair[1][0][3] = 1;
  StdI->list_6spin_pair[1][1][3] = 3;
  StdI->list_6spin_pair[1][2][3] = 0;
  StdI->list_6spin_pair[1][3][3] = 2;
  StdI->list_6spin_pair[1][4][3] = 4;
  StdI->list_6spin_pair[1][5][3] = 5;
  StdI->list_6spin_pair[1][6][3] = 3; // type of J
  StdI->list_6spin_pair[1][0][4] = 2;
  StdI->list_6spin_pair[1][1][4] = 4;
  StdI->list_6spin_pair[1][2][4] = 0;
  StdI->list_6spin_pair[1][3][4] = 1;
  StdI->list_6spin_pair[1][4][4] = 3;
  StdI->list_6spin_pair[1][5][4] = 5;
  StdI->list_6spin_pair[1][6][4] = 2; // type of J
  StdI->list_6spin_pair[1][0][5] = 2;
  StdI->list_6spin_pair[1][1][5] = 5;
  StdI->list_6spin_pair[1][2][5] = 0;
  StdI->list_6spin_pair[1][3][5] = 1;
  StdI->list_6spin_pair[1][4][5] = 3;
  StdI->list_6spin_pair[1][5][5] = 4;
  StdI->list_6spin_pair[1][6][5] = 1; // type of J

  StdI->list_6spin_pair[2][0][0] = 0;
  StdI->list_6spin_pair[2][1][0] = 1;
  StdI->list_6spin_pair[2][2][0] = 2;
  StdI->list_6spin_pair[2][3][0] = 3;
  StdI->list_6spin_pair[2][4][0] = 4;
  StdI->list_6spin_pair[2][5][0] = 5;
  StdI->list_6spin_pair[2][6][0] = 3; // type of J
  StdI->list_6spin_pair[2][0][1] = 1;
  StdI->list_6spin_pair[2][1][1] = 2;
  StdI->list_6spin_pair[2][2][1] = 0;
  StdI->list_6spin_pair[2][3][1] = 3;
  StdI->list_6spin_pair[2][4][1] = 4;
  StdI->list_6spin_pair[2][5][1] = 5;
  StdI->list_6spin_pair[2][6][1] = 1; // type of J
  StdI->list_6spin_pair[2][0][2] = 0;
  StdI->list_6spin_pair[2][1][2] = 2;
  StdI->list_6spin_pair[2][2][2] = 1;
  StdI->list_6spin_pair[2][3][2] = 3;
  StdI->list_6spin_pair[2][4][2] = 4;
  StdI->list_6spin_pair[2][5][2] = 5;
  StdI->list_6spin_pair[2][6][2] = 2; // type of J
  StdI->list_6spin_pair[2][0][3] = 1;
  StdI->list_6spin_pair[2][1][3] = 3;
  StdI->list_6spin_pair[2][2][3] = 0;
  StdI->list_6spin_pair[2][3][3] = 2;
  StdI->list_6spin_pair[2][4][3] = 4;
  StdI->list_6spin_pair[2][5][3] = 5;
  StdI->list_6spin_pair[2][6][3] = 3; // type of J
  StdI->list_6spin_pair[2][0][4] = 2;
  StdI->list_6spin_pair[2][1][4] = 5;
  StdI->list_6spin_pair[2][2][4] = 0;
  StdI->list_6spin_pair[2][3][4] = 1;
  StdI->list_6spin_pair[2][4][4] = 3;
  StdI->list_6spin_pair[2][5][4] = 4;
  StdI->list_6spin_pair[2][6][4] = 2; // type of J
  StdI->list_6spin_pair[2][0][5] = 2;
  StdI->list_6spin_pair[2][1][5] = 4;
  StdI->list_6spin_pair[2][2][5] = 0;
  StdI->list_6spin_pair[2][3][5] = 1;
  StdI->list_6spin_pair[2][4][5] = 3;
  StdI->list_6spin_pair[2][5][5] = 5;
  StdI->list_6spin_pair[2][6][5] = 1; // type of J

  StdI->list_6spin_pair[3][0][0] = 0;
  StdI->list_6spin_pair[3][1][0] = 1;
  StdI->list_6spin_pair[3][2][0] = 2;
  StdI->list_6spin_pair[3][3][0] = 3;
  StdI->list_6spin_pair[3][4][0] = 4;
  StdI->list_6spin_pair[3][5][0] = 5;
  StdI->list_6spin_pair[3][6][0] = 3; // type of J
  StdI->list_6spin_pair[3][0][1] = 1;
  StdI->list_6spin_pair[3][1][1] = 2;
  StdI->list_6spin_pair[3][2][1] = 0;
  StdI->list_6spin_pair[3][3][1] = 3;
  StdI->list_6spin_pair[3][4][1] = 4;
  StdI->list_6spin_pair[3][5][1] = 5;
  StdI->list_6spin_pair[3][6][1] = 1; // type of J
  StdI->list_6spin_pair[3][0][2] = 0;
  StdI->list_6spin_pair[3][1][2] = 2;
  StdI->list_6spin_pair[3][2][2] = 1;
  StdI->list_6spin_pair[3][3][2] = 3;
  StdI->list_6spin_pair[3][4][2] = 4;
  StdI->list_6spin_pair[3][5][2] = 5;
  StdI->list_6spin_pair[3][6][2] = 2; // type of J
  StdI->list_6spin_pair[3][0][3] = 2;
  StdI->list_6spin_pair[3][1][3] = 5;
  StdI->list_6spin_pair[3][2][3] = 0;
  StdI->list_6spin_pair[3][3][3] = 1;
  StdI->list_6spin_pair[3][4][3] = 3;
  StdI->list_6spin_pair[3][5][3] = 4;
  StdI->list_6spin_pair[3][6][3] = 2; // type of J
  StdI->list_6spin_pair[3][0][4] = 2;
  StdI->list_6spin_pair[3][1][4] = 4;
  StdI->list_6spin_pair[3][2][4] = 0;
  StdI->list_6spin_pair[3][3][4] = 1;
  StdI->list_6spin_pair[3][4][4] = 3;
  StdI->list_6spin_pair[3][5][4] = 5;
  StdI->list_6spin_pair[3][6][4] = 1; // type of J

  fprintf(fp, "# StdI->list_6spin_pair\n");
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    fprintf(fp, "# pivot %d\n", ipivot);
    for (kintr = 0; kintr < StdI->list_6spin_star[ipivot][0]; kintr++) {
      for (isite = 0; isite < 7; isite++) {
        fprintf(fp, "%d ", StdI->list_6spin_pair[ipivot][isite][kintr]);
      }
      fprintf(fp, "\n");
    }
  }
  fclose(fp);

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    free(StdI->list_6spin_star[ipivot]);
  }
  free(StdI->list_6spin_star);

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    for (isite = 0; isite < 7; isite++) {
      free(StdI->list_6spin_pair[ipivot][isite]);
    }
    free(StdI->list_6spin_pair[ipivot]);
  }
  free(StdI->list_6spin_pair);

}
#endif


==> anc/dvmc/src/StdFace/Ladder.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Standard mode for the Ladder lattice
*/
#include "StdFace_vals.h"
#include "StdFace_ModelUtil.h"
#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <string.h>

/**
@brief Setup a Hamiltonian for the generalized Heisenberg model on a square lattice
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Ladder(
  struct StdIntList *StdI//!<[inout]
)
{
  FILE *fp;
  int isite, jsite, ntransMax, nintrMax;
  int iL, isiteUC;
  double complex Cphase;
  double dR[3];

  /**@brief
  (1) Compute the shape of the super-cell and sites in the super-cell
  */
  fp = fopen("lattice.gp", "w");
  /**/
  fprintf(stdout, "  @ Lattice Size & Shape\n\n");
  
  StdFace_PrintVal_d("a", &StdI->a, 1.0);
  StdFace_PrintVal_d("Wlength", &StdI->length[0], StdI->a);
  StdFace_PrintVal_d("Llength", &StdI->length[1], StdI->a);
  StdFace_PrintVal_d("Wx", &StdI->direct[0][0], StdI->length[0]);
  StdFace_PrintVal_d("Wy", &StdI->direct[0][1], 0.0);
  StdFace_PrintVal_d("Lx", &StdI->direct[1][0], 0.0);
  StdFace_PrintVal_d("Ly", &StdI->direct[1][1], StdI->length[1]);

  StdFace_RequiredVal_i("L", StdI->L);
  StdFace_RequiredVal_i("W", StdI->W);
  StdFace_NotUsed_i("a0W", StdI->box[0][0]);
  StdFace_NotUsed_i("a0L", StdI->box[0][1]);
  StdFace_NotUsed_i("a1W", StdI->box[1][0]);
  StdFace_NotUsed_i("a1L", StdI->box[1][1]);
  /**/
  StdFace_PrintVal_d("phase0", &StdI->phase[0], 0.0);
  StdFace_NotUsed_d("phase1", StdI->phase[1]);
  StdI->phase[1] = StdI->phase[0];
  StdI->phase[0] = 0.0;
  /**/
  StdI->NsiteUC = StdI->W;
  StdI->W = 1;
  StdI->direct[0][0] = (double)StdI->NsiteUC;
  StdFace_InitSite(StdI, fp, 2);
  for (isite = 0; isite < StdI->NsiteUC; isite++){
    StdI->tau[isite][0] = (double)isite / (double)StdI->NsiteUC;
    StdI->tau[isite][1] = 0.0; StdI->tau[isite][2] = 0.0;
  }
  /**@brief
  (2) check & store parameters of Hamiltonian
  */
  fprintf(stdout, "\n  @ Hamiltonian \n\n");
  StdFace_NotUsed_J("J", StdI->JAll, StdI->J);
  StdFace_NotUsed_J("J'", StdI->JpAll, StdI->Jp);
  StdFace_NotUsed_c("t", StdI->t);
  StdFace_NotUsed_c("t'", StdI->tp);
  StdFace_NotUsed_d("V", StdI->V);
  StdFace_NotUsed_d("V'", StdI->Vp);
  StdFace_NotUsed_d("K", StdI->K);
  StdFace_PrintVal_d("h", &StdI->h, 0.0);
  StdFace_PrintVal_d("Gamma", &StdI->Gamma, 0.0);
  /**/
  if (strcmp(StdI->model, "spin") == 0 ) {
    StdFace_PrintVal_i("2S", &StdI->S2, 1);
    StdFace_PrintVal_d("D", &StdI->D[2][2], 0.0);
    StdFace_InputSpin(StdI, StdI->J0, StdI->J0All, "J0");
    StdFace_InputSpin(StdI, StdI->J1, StdI->J1All, "J1");
    StdFace_InputSpin(StdI, StdI->J2, StdI->J2All, "J2");
    StdFace_InputSpin(StdI, StdI->J1p, StdI->J1pAll, "J1'");
    StdFace_InputSpin(StdI, StdI->J2p, StdI->J2pAll, "J2'");
    /**/
    StdFace_NotUsed_d("mu", StdI->mu);
    StdFace_NotUsed_d("U", StdI->U);
    StdFace_NotUsed_c("t0", StdI->t0);
    StdFace_NotUsed_c("t1", StdI->t1);
    StdFace_NotUsed_c("t2", StdI->t2);
    StdFace_NotUsed_c("t1'", StdI->t1p);
    StdFace_NotUsed_c("t2'", StdI->t2p);
    StdFace_NotUsed_d("V0", StdI->V0);
    StdFace_NotUsed_d("V1", StdI->V1);
    StdFace_NotUsed_d("V2", StdI->V2);
    StdFace_NotUsed_d("V1'", StdI->V1p);
    StdFace_NotUsed_d("V2'", StdI->V2p);
  }/*if (strcmp(StdI->model, "spin") == 0 )*/
  else {
    StdFace_PrintVal_d("mu", &StdI->mu, 0.0);
    StdFace_PrintVal_d("U", &StdI->U, 0.0);
    StdFace_InputHopp(StdI, &StdI->t0, "t0");
    StdFace_InputHopp(StdI, &StdI->t1, "t1");
    StdFace_InputHopp(StdI, &StdI->t2, "t2");
    StdFace_InputHopp(StdI, &StdI->t1p, "t1'");
    StdFace_InputHopp(StdI, &StdI->t2p, "t2'");
    StdFace_InputCoulombV(StdI, &StdI->V0, "V0");
    StdFace_InputCoulombV(StdI, &StdI->V1, "V1");
    StdFace_InputCoulombV(StdI, &StdI->V2, "V2");
    StdFace_InputCoulombV(StdI, &StdI->V1p, "V1'");
    StdFace_InputCoulombV(StdI, &StdI->V2p, "V2'");
    /**/
    StdFace_NotUsed_J("J0", StdI->J0All, StdI->J0);
    StdFace_NotUsed_J("J1", StdI->J1All, StdI->J1);
    StdFace_NotUsed_J("J2", StdI->J2All, StdI->J2);
    StdFace_NotUsed_J("J1p", StdI->J1pAll, StdI->J1p);
    StdFace_NotUsed_J("J2p", StdI->J2pAll, StdI->J2p);
    StdFace_NotUsed_d("D", StdI->D[2][2]);

    if (strcmp(StdI->model, "hubbard") == 0 ) {
      StdFace_NotUsed_i("2S", StdI->S2);
      StdFace_NotUsed_J("J", StdI->JAll, StdI->J);
    }
    else {
      StdFace_PrintVal_i("2S", &StdI->S2, 1);
      StdFace_InputSpin(StdI, StdI->J, StdI->JAll, "J");
    }
  }/*if (model != "spin")*/
  fprintf(stdout, "\n  @ Numerical conditions\n\n");
  /**@brief
  (3) Set local spin flag (StdIntList::locspinflag) and
  the number of sites (StdIntList::nsite)
  */
  StdI->nsite = StdI->L * StdI->NsiteUC;
  if (strcmp(StdI->model, "kondo") == 0 ) StdI->nsite *= 2;
  StdI->locspinflag = (int *)malloc(sizeof(int) * StdI->nsite);
  /**/
  if (strcmp(StdI->model, "spin") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++)StdI->locspinflag[isite] = StdI->S2;
  else if (strcmp(StdI->model, "hubbard") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++)StdI->locspinflag[isite] = 0;
  else if (strcmp(StdI->model, "kondo") == 0 )
    for (isite = 0; isite < StdI->nsite / 2; isite++) {
      StdI->locspinflag[isite] = StdI->S2;
      StdI->locspinflag[isite + StdI->nsite / 2] = 0;
    }
  /**@brief
  (4) Compute the upper limit of the number of Transfer & Interaction and malloc them.
  */
  if (strcmp(StdI->model, "spin") == 0 ) {
    ntransMax = StdI->L * StdI->NsiteUC * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
    nintrMax = StdI->L * StdI->NsiteUC * (1/*D*/ + 1/*J1*/ + 1/*J1'*/)
      * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1)
      + StdI->L * (StdI->NsiteUC - 1) * (1/*J0*/ + 1/*J2*/ + 1/*J2'*/)
      * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
  }/*if (strcmp(StdI->model, "spin") == 0 )*/
  else {
    ntransMax = StdI->L*StdI->NsiteUC * (2/*mu+h+Gamma*/ + 2/*t1*/ + 2/*t1'*/)
      + StdI->L*(StdI->NsiteUC - 1) * (2/*t0*/ + 2/*t2*/ + 2/*t2'*/);
    nintrMax = StdI->L*StdI->NsiteUC * 1/*U*/
      + StdI->L*StdI->NsiteUC * 4 * (1/*V1*/ + 1/*V1'*/)
      + StdI->L*(StdI->NsiteUC - 1) * 4 * (1/*V0*/ + 1/*V2*/ + 1/*V2'*/);

    if (strcmp(StdI->model, "kondo") == 0) {
      ntransMax += StdI->L * StdI->NsiteUC * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
      nintrMax += StdI->nsite / 2 * (3 * 1 + 1) * (3 * StdI->S2 + 1);
    }/*if (strcmp(StdI->model, "kondo") == 0)*/
  }
  /**/
  StdFace_MallocInteractions(StdI, ntransMax, nintrMax);
  /**@brief
  (5) Set Transfer & Interaction
  */
  for (iL = 0; iL < StdI->L; iL++) {
    for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++) {

      isite = isiteUC + iL * StdI->NsiteUC;
      if (strcmp(StdI->model, "kondo") == 0 ) isite += StdI->L * StdI->NsiteUC;
      /*
       Local term
      */
      if (strcmp(StdI->model, "spin") == 0 ) {
        StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, isite);
        StdFace_GeneralJ(StdI, StdI->D, StdI->S2, StdI->S2, isite, isite);
      }/*if (strcmp(StdI->model, "spin") == 0 )*/
      else {
        StdFace_HubbardLocal(StdI, StdI->mu, -StdI->h, -StdI->Gamma, StdI->U, isite);
        if (strcmp(StdI->model, "kondo") == 0 ) {
          jsite = isiteUC + iL * StdI->NsiteUC;
          StdFace_GeneralJ(StdI, StdI->J, 1, StdI->S2, isite, jsite);
          StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, jsite);
        }/*if (strcmp(StdI->model, "kondo") == 0 )*/
      }/*if (model != "spin")*/
      /*
       Nearest neighbor along the ladder
      */
      StdFace_SetLabel(StdI, fp, 0, iL, 0, 1, isiteUC, isiteUC, &isite, &jsite, 1, &Cphase, dR);
      /**/
      if (strcmp(StdI->model, "spin") == 0 ) {
        StdFace_GeneralJ(StdI, StdI->J1, StdI->S2, StdI->S2, isite, jsite);
      }/*if (strcmp(StdI->model, "spin") == 0 )*/
      else {
        StdFace_Hopping(StdI, Cphase * StdI->t1, isite, jsite, dR);
        StdFace_Coulomb(StdI, StdI->V1, isite, jsite);
      }/*if (model != "spin")*/
      /*
       Second nearest neighbor along the ladder
      */
      StdFace_SetLabel(StdI, fp, 0, iL, 0, 2, isiteUC, isiteUC, &isite, &jsite, 2, &Cphase, dR);
      /**/
      if (strcmp(StdI->model, "spin") == 0 ) {
        StdFace_GeneralJ(StdI, StdI->J1p, StdI->S2, StdI->S2, isite, jsite);
      }/*if (strcmp(StdI->model, "spin") == 0 )*/
      else {
        StdFace_Hopping(StdI, Cphase * StdI->t1p, isite, jsite, dR);
        StdFace_Coulomb(StdI, StdI->V1p, isite, jsite);
      }/*if (model != "spin")*/
      /*
      Across rung
      */
      if (isiteUC < StdI->NsiteUC - 1) {
        /*
         Vertical
        */
        StdFace_SetLabel(StdI, fp, 0, iL, 0, 0, isiteUC, isiteUC + 1, &isite, &jsite, 1, &Cphase, dR);
        /**/
        if (strcmp(StdI->model, "spin") == 0 ) {
          StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
        }/*if (strcmp(StdI->model, "spin") == 0 )*/
        else {
          StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
          StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
        }/*if (model != "spin")*/
        /*
         Diagonal 1
        */
        StdFace_SetLabel(StdI, fp, 0, iL, 0, 1, isiteUC, isiteUC + 1, &isite, &jsite, 1, &Cphase, dR);
        /**/
        if (strcmp(StdI->model, "spin") == 0 ) {
          StdFace_GeneralJ(StdI, StdI->J2, StdI->S2, StdI->S2, isite, jsite);
        }/*if (strcmp(StdI->model, "spin") == 0 )*/
        else {
          StdFace_Hopping(StdI, Cphase * StdI->t2, isite, jsite, dR);
          StdFace_Coulomb(StdI, StdI->V2, isite, jsite);
        }/*if (model != "spin")*/
        /*
         Diagonal 2
        */
        StdFace_SetLabel(StdI, fp, 0, iL, 0, -1, isiteUC, isiteUC + 1, &isite, &jsite, 1, &Cphase, dR);
        /**/
        if (strcmp(StdI->model, "spin") == 0 ) {
          StdFace_GeneralJ(StdI, StdI->J2p, StdI->S2, StdI->S2, isite, jsite);
        }/*if (strcmp(StdI->model, "spin") == 0 )*/
        else {
          StdFace_Hopping(StdI, Cphase * StdI->t2p, isite, jsite, dR);
          StdFace_Coulomb(StdI, StdI->V2p, isite, jsite);
        }/*if (model != "spin")*/

      }/*if (isiteUC < StdI->NsiteUC - 1)*/

    }/*for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++)*/
  }/*for (iL = 0; iL < StdI->L; iL++)*/

  fprintf(fp, "plot \'-\' w d lc 7\n0.0 0.0\nend\npause -1\n");
  fclose(fp);
  StdFace_PrintGeometry(StdI);
}/*void StdFace_Ladder*/

#if defined(_HPhi)
/**
*
* Setup a Hamiltonian for the generalized Heisenberg model on a square lattice
*
* @author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Ladder_Boost(struct StdIntList *StdI)
{
  int isite, ipivot;
  int kintr;
  FILE *fp;

  StdI->W = StdI->NsiteUC;
  StdI->NsiteUC = 1;
  /*
  Magnetic field
  */
  fp = fopen("boost.def", "w");
  fprintf(fp, "# Magnetic field\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    -0.5 * StdI->Gamma, 0.0, -0.5 * StdI->h);
  /*
  Interaction
  */
  fprintf(fp, "%d  # Number of type of J\n", 5);
  fprintf(fp, "# J 1 (inter chain, vertical)\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J0[0][0], 0.25 * StdI->J0[0][1], 0.25 * StdI->J0[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J0[0][1], 0.25 * StdI->J0[1][1], 0.25 * StdI->J0[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J0[0][2], 0.25 * StdI->J0[1][2], 0.25 * StdI->J0[2][2]);
  fprintf(fp, "# J 2 (Nearest neighbor, along chain)\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1[0][0], 0.25 * StdI->J1[0][1], 0.25 * StdI->J1[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1[0][1], 0.25 * StdI->J1[1][1], 0.25 * StdI->J1[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1[0][2], 0.25 * StdI->J1[1][2], 0.25 * StdI->J1[2][2]);
  fprintf(fp, "# J 3 (Second nearest neighbor, along chain)\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1p[0][0], 0.25 * StdI->J1p[0][1], 0.25 * StdI->J1p[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1p[0][1], 0.25 * StdI->J1p[1][1], 0.25 * StdI->J1p[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J1p[0][2], 0.25 * StdI->J1p[1][2], 0.25 * StdI->J1p[2][2]);
  fprintf(fp, "# J 4 (inter chain, diagonal1)\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2[0][0], 0.25 * StdI->J2[0][1], 0.25 * StdI->J2[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2[0][1], 0.25 * StdI->J2[1][1], 0.25 * StdI->J2[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2[0][2], 0.25 * StdI->J2[1][2], 0.25 * StdI->J2[2][2]);
  fprintf(fp, "# J 5 (inter chain, diagonal2)\n");
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2p[0][0], 0.25 * StdI->J2p[0][1], 0.25 * StdI->J2p[0][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2p[0][1], 0.25 * StdI->J2p[1][1], 0.25 * StdI->J2p[1][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n",
    0.25 * StdI->J2p[0][2], 0.25 * StdI->J2p[1][2], 0.25 * StdI->J2p[2][2]);
  /*
  Topology
  */
  if (StdI->S2 != 1) {
    fprintf(stdout, "\n ERROR! S2 must be 1 in Boost. \n\n");
    StdFace_exit(-1);
  }
  StdI->ishift_nspin = 2;
  if (StdI->W != 2) {
    fprintf(stdout, "\n ERROR! W != 2 \n\n");
    StdFace_exit(-1);
  }
  if (StdI->L % 2 != 0) {
    fprintf(stdout, "\n ERROR! L %% 2 != 0 \n\n");
    StdFace_exit(-1);
  }
  if (StdI->L < 4) {
    fprintf(stdout, "\n ERROR! L < 4 \n\n");
    StdFace_exit(-1);
  }
  StdI->W = StdI->L;
  StdI->L = 2;
  StdI->num_pivot = StdI->W / 2;
  /**/
  fprintf(fp, "# W0  R0  StdI->num_pivot  StdI->ishift_nspin\n");
  fprintf(fp, "%d %d %d %d\n", StdI->W, StdI->L, StdI->num_pivot, StdI->ishift_nspin);

  StdI->list_6spin_star = (int **)malloc(sizeof(int*) * StdI->num_pivot);
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_star[ipivot] = (int *)malloc(sizeof(int) * 7);
  }

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_star[ipivot][0] = 7; // num of J
    StdI->list_6spin_star[ipivot][1] = 1;
    StdI->list_6spin_star[ipivot][2] = 1;
    StdI->list_6spin_star[ipivot][3] = 1;
    StdI->list_6spin_star[ipivot][4] = 1;
    StdI->list_6spin_star[ipivot][5] = 1;
    StdI->list_6spin_star[ipivot][6] = 1; // flag
  }

  fprintf(fp, "# StdI->list_6spin_star\n");
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    fprintf(fp, "# pivot %d\n", ipivot);
    for (isite = 0; isite < 7; isite++) {
      fprintf(fp, "%d ", StdI->list_6spin_star[ipivot][isite]);
    }
    fprintf(fp, "\n");
  }

  StdI->list_6spin_pair = (int ***)malloc(sizeof(int**) * StdI->num_pivot);
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_pair[ipivot] = (int **)malloc(sizeof(int*) * 7);
    for (isite = 0; isite < 7; isite++) {
      StdI->list_6spin_pair[ipivot][isite] = (int *)malloc(sizeof(int) * StdI->list_6spin_star[ipivot][0]);
    }
  }

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    StdI->list_6spin_pair[ipivot][0][0] = 0;
    StdI->list_6spin_pair[ipivot][1][0] = 1;
    StdI->list_6spin_pair[ipivot][2][0] = 2;
    StdI->list_6spin_pair[ipivot][3][0] = 3;
    StdI->list_6spin_pair[ipivot][4][0] = 4;
    StdI->list_6spin_pair[ipivot][5][0] = 5;
    StdI->list_6spin_pair[ipivot][6][0] = 1; // type of J
    StdI->list_6spin_pair[ipivot][0][1] = 0;
    StdI->list_6spin_pair[ipivot][1][1] = 2;
    StdI->list_6spin_pair[ipivot][2][1] = 1;
    StdI->list_6spin_pair[ipivot][3][1] = 3;
    StdI->list_6spin_pair[ipivot][4][1] = 4;
    StdI->list_6spin_pair[ipivot][5][1] = 5;
    StdI->list_6spin_pair[ipivot][6][1] = 2; // type of J
    StdI->list_6spin_pair[ipivot][0][2] = 1;
    StdI->list_6spin_pair[ipivot][1][2] = 3;
    StdI->list_6spin_pair[ipivot][2][2] = 0;
    StdI->list_6spin_pair[ipivot][3][2] = 2;
    StdI->list_6spin_pair[ipivot][4][2] = 4;
    StdI->list_6spin_pair[ipivot][5][2] = 5;
    StdI->list_6spin_pair[ipivot][6][2] = 2; // type of J
    StdI->list_6spin_pair[ipivot][0][3] = 0;
    StdI->list_6spin_pair[ipivot][1][3] = 4;
    StdI->list_6spin_pair[ipivot][2][3] = 1;
    StdI->list_6spin_pair[ipivot][3][3] = 2;
    StdI->list_6spin_pair[ipivot][4][3] = 3;
    StdI->list_6spin_pair[ipivot][5][3] = 5;
    StdI->list_6spin_pair[ipivot][6][3] = 3; // type of J
    StdI->list_6spin_pair[ipivot][0][4] = 1;
    StdI->list_6spin_pair[ipivot][1][4] = 5;
    StdI->list_6spin_pair[ipivot][2][4] = 0;
    StdI->list_6spin_pair[ipivot][3][4] = 2;
    StdI->list_6spin_pair[ipivot][4][4] = 3;
    StdI->list_6spin_pair[ipivot][5][4] = 4;
    StdI->list_6spin_pair[ipivot][6][4] = 3; // type of J
    StdI->list_6spin_pair[ipivot][0][5] = 0;
    StdI->list_6spin_pair[ipivot][1][5] = 3;
    StdI->list_6spin_pair[ipivot][2][5] = 1;
    StdI->list_6spin_pair[ipivot][3][5] = 2;
    StdI->list_6spin_pair[ipivot][4][5] = 4;
    StdI->list_6spin_pair[ipivot][5][5] = 5;
    StdI->list_6spin_pair[ipivot][6][5] = 4; // type of J
    StdI->list_6spin_pair[ipivot][0][6] = 1;
    StdI->list_6spin_pair[ipivot][1][6] = 2;
    StdI->list_6spin_pair[ipivot][2][6] = 0;
    StdI->list_6spin_pair[ipivot][3][6] = 3;
    StdI->list_6spin_pair[ipivot][4][6] = 4;
    StdI->list_6spin_pair[ipivot][5][6] = 5;
    StdI->list_6spin_pair[ipivot][6][6] = 5; // type of J
  }

  fprintf(fp, "# StdI->list_6spin_pair\n");
  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    fprintf(fp, "# pivot %d\n", ipivot);
    for (kintr = 0; kintr < StdI->list_6spin_star[ipivot][0]; kintr++) {
      for (isite = 0; isite < 7; isite++) {
        fprintf(fp, "%d ", StdI->list_6spin_pair[ipivot][isite][kintr]);
      }
      fprintf(fp, "\n");
    }
  }
  fclose(fp);

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    free(StdI->list_6spin_star[ipivot]);
  }
  free(StdI->list_6spin_star);

  for (ipivot = 0; ipivot < StdI->num_pivot; ipivot++) {
    for (isite = 0; isite < 7; isite++) {
      free(StdI->list_6spin_pair[ipivot][isite]);
    }
    free(StdI->list_6spin_pair[ipivot]);
  }
  free(StdI->list_6spin_pair);
}
#endif


==> anc/dvmc/src/StdFace/Orthorhombic.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Standard mode for the orthorhombic lattice
*/
#include "StdFace_vals.h"
#include "StdFace_ModelUtil.h"
#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <string.h>

/**
@brief Setup a Hamiltonian for the Simple Orthorhombic lattice
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Orthorhombic(
  struct StdIntList *StdI//!<[inout]
)
{
  int isite, jsite, ntransMax, nintrMax;
  int iL, iW, iH, kCell;
  FILE *fp;
  double complex Cphase;
  double dR[3];

  /**@brief
  (1) Compute the shape of the super-cell and sites in the super-cell
  */
  fp = fopen("lattice.xsf", "w");
  /**/
  StdI->NsiteUC = 1;
  /**/
  fprintf(stdout, "  @ Lattice Size & Shape\n\n");
  
  StdFace_PrintVal_d("a", &StdI->a, 1.0);
  StdFace_PrintVal_d("Wlength", &StdI->length[0], StdI->a);
  StdFace_PrintVal_d("Llength", &StdI->length[1], StdI->a);
  StdFace_PrintVal_d("Hlength", &StdI->length[2], StdI->a);
  StdFace_PrintVal_d("Wx", &StdI->direct[0][0], StdI->length[0]);
  StdFace_PrintVal_d("Wy", &StdI->direct[0][1], 0.0);
  StdFace_PrintVal_d("Wz", &StdI->direct[0][2], 0.0);
  StdFace_PrintVal_d("Lx", &StdI->direct[1][0], 0.0);
  StdFace_PrintVal_d("Ly", &StdI->direct[1][1], StdI->length[1]);
  StdFace_PrintVal_d("Lz", &StdI->direct[1][2], 0.0);
  StdFace_PrintVal_d("Hx", &StdI->direct[2][0], 0.0);
  StdFace_PrintVal_d("Hy", &StdI->direct[2][1], 0.0);
  StdFace_PrintVal_d("Hz", &StdI->direct[2][2], StdI->length[1]);

  StdFace_PrintVal_d("phase0", &StdI->phase[0], 0.0);
  StdFace_PrintVal_d("phase1", &StdI->phase[1], 0.0);
  StdFace_PrintVal_d("phase2", &StdI->phase[2], 0.0);
  /**/
  StdFace_InitSite(StdI, fp, 3);
  StdI->tau[0][0] = 0.0; StdI->tau[0][1] = 0.0; ; StdI->tau[0][2] = 0.0;
  /**@brief
  (2) check & store parameters of Hamiltonian
  */
  fprintf(stdout, "\n  @ Hamiltonian \n\n");
  StdFace_NotUsed_d("K", StdI->K);
  StdFace_PrintVal_d("h", &StdI->h, 0.0);
  StdFace_PrintVal_d("Gamma", &StdI->Gamma, 0.0);
  /**/
  if (strcmp(StdI->model, "spin") == 0 ) {
    StdFace_PrintVal_i("2S", &StdI->S2, 1);
    StdFace_PrintVal_d("D", &StdI->D[2][2], 0.0);
    StdFace_InputSpinNN(StdI, StdI->J0, StdI->J0All, "J0");
    StdFace_InputSpinNN(StdI, StdI->J1, StdI->J1All, "J1");
    StdFace_InputSpinNN(StdI, StdI->J2, StdI->J2All, "J2");
    StdFace_InputSpin(StdI, StdI->J0p, StdI->J0pAll, "J0'");
    StdFace_InputSpin(StdI, StdI->J1p, StdI->J1pAll, "J1'");
    StdFace_InputSpin(StdI, StdI->J2p, StdI->J2pAll, "J2'");
    StdFace_InputSpin(StdI, StdI->Jpp, StdI->JppAll, "J''");
    /**/
    StdFace_NotUsed_d("mu", StdI->mu);
    StdFace_NotUsed_d("U", StdI->U);
    StdFace_NotUsed_c("t", StdI->t);
    StdFace_NotUsed_c("t0", StdI->t0);
    StdFace_NotUsed_c("t1", StdI->t1);
    StdFace_NotUsed_c("t2", StdI->t2);
    StdFace_NotUsed_c("t'", StdI->tp);
    StdFace_NotUsed_c("t0'", StdI->t0p);
    StdFace_NotUsed_c("t1'", StdI->t1p);
    StdFace_NotUsed_c("t2'", StdI->t2p);
    StdFace_NotUsed_c("t''", StdI->tpp);
    StdFace_NotUsed_d("V", StdI->V);
    StdFace_NotUsed_d("V0", StdI->V0);
    StdFace_NotUsed_d("V1", StdI->V1);
    StdFace_NotUsed_d("V'", StdI->Vp);
  }/*if (strcmp(StdI->model, "spin") == 0 )*/
  else {
    StdFace_PrintVal_d("mu", &StdI->mu, 0.0);
    StdFace_PrintVal_d("U", &StdI->U, 0.0);
    StdFace_InputHopp(StdI, &StdI->t0, "t0");
    StdFace_InputHopp(StdI, &StdI->t1, "t1");
    StdFace_InputHopp(StdI, &StdI->t2, "t2");
    StdFace_PrintVal_c("t0'", &StdI->t0p, 0.0);
    StdFace_PrintVal_c("t1'", &StdI->t1p, 0.0);
    StdFace_PrintVal_c("t2'", &StdI->t2p, 0.0);
    StdFace_InputCoulombV(StdI, &StdI->V0, "V0");
    StdFace_InputCoulombV(StdI, &StdI->V1, "V1");
    StdFace_InputCoulombV(StdI, &StdI->V2, "V2");
    StdFace_PrintVal_d("V0'", &StdI->V0p, 0.0);
    StdFace_PrintVal_d("V1'", &StdI->V1p, 0.0);
    StdFace_PrintVal_d("V2'", &StdI->V2p, 0.0);
    /**/
    StdFace_NotUsed_J("J0", StdI->J0All, StdI->J0);
    StdFace_NotUsed_J("J1", StdI->J1All, StdI->J1);
    StdFace_NotUsed_J("J2", StdI->J2All, StdI->J2);
    StdFace_NotUsed_J("J0'", StdI->J0pAll, StdI->J0p);
    StdFace_NotUsed_J("J1'", StdI->J1pAll, StdI->J1p);
    StdFace_NotUsed_J("J2'", StdI->J2pAll, StdI->J2p);
    StdFace_NotUsed_J("J''", StdI->JppAll, StdI->Jpp);
    StdFace_NotUsed_d("D", StdI->D[2][2]);

    if (strcmp(StdI->model, "hubbard") == 0 ) {
      StdFace_NotUsed_i("2S", StdI->S2);
      StdFace_NotUsed_J("J", StdI->JAll, StdI->J);
    }/*if (strcmp(StdI->model, "hubbard") == 0 )*/
    else {
      StdFace_PrintVal_i("2S", &StdI->S2, 1);
      StdFace_InputSpin(StdI, StdI->J, StdI->JAll, "J");
    }/*if (model != "hubbard")*/
 
  }/*if (model != "spin")*/
  fprintf(stdout, "\n  @ Numerical conditions\n\n");
  /**@brief
  (3) Set local spin flag (StdIntList::locspinflag) and
  the number of sites (StdIntList::nsite)
  */
  StdI->nsite = StdI->NsiteUC * StdI->NCell;
  if (strcmp(StdI->model, "kondo") == 0 ) StdI->nsite *= 2;
  StdI->locspinflag = (int *)malloc(sizeof(int) * StdI->nsite);
  /**/
  if(strcmp(StdI->model, "spin") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = StdI->S2;
  else if(strcmp(StdI->model, "hubbard") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = 0;
  else 
    for (iL = 0; iL < StdI->nsite / 2; iL++) {
      StdI->locspinflag[iL] = StdI->S2;
      StdI->locspinflag[iL + StdI->nsite / 2] = 0;
    }
  /**@brief
  (4) Compute the upper limit of the number of Transfer & Interaction and malloc them.
  */
  if (strcmp(StdI->model, "spin") == 0 ) {
    ntransMax = StdI->nsite * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*D*/ + 3/*J*/ + 6/*J'*/ + 4/*J''*/)
      * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
  }
  else {
    ntransMax = StdI->NCell * 2/*spin*/ * (2 * StdI->NsiteUC/*mu+h+Gamma*/ + 6/*t*/ + 12/*t'*/ + 8/*t''*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*U*/ + 4 * (3/*V*/ + 6/*V'*/ + 4/*V''*/));

    if (strcmp(StdI->model, "kondo") == 0) {
      ntransMax += StdI->nsite / 2 * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
      nintrMax += StdI->nsite / 2 * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
    }/*if (strcmp(StdI->model, "kondo") == 0)*/
  }
  /**/
  StdFace_MallocInteractions(StdI, ntransMax, nintrMax);
  /**@brief
  (5) Set Transfer & Interaction
  */
  for (kCell = 0; kCell < StdI->NCell; kCell++){
    /**/
    iW = StdI->Cell[kCell][0];
    iL = StdI->Cell[kCell][1];
    iH = StdI->Cell[kCell][2];
    /*
     (1) Local term
    */
    isite = kCell;
    if (strcmp(StdI->model, "kondo") == 0 ) isite += StdI->NCell;
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, isite);
      StdFace_GeneralJ(StdI, StdI->D, StdI->S2, StdI->S2, isite, isite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_HubbardLocal(StdI, StdI->mu, -StdI->h, -StdI->Gamma, StdI->U, isite);
      if (strcmp(StdI->model, "kondo") == 0 ) {
        jsite = kCell;
        StdFace_GeneralJ(StdI, StdI->J, 1, StdI->S2, isite, jsite);
        StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, jsite);
      }/*if (strcmp(StdI->model, "kondo") == 0 )*/
    }
    /*
     (2) Nearest neighbor along W
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, 0, 0, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
    }
    /*
     (3) Nearest neighbor along L
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 1, 0, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J1, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1, isite, jsite);
    }
    /*
     (4) Nearest neighbor along H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 0, 1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J2, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2, isite, jsite);
    }
    /*
     (5) Second nearest neighbor along +L+H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 1, 1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J0p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0p, isite, jsite);
    }
    /*
     (6) Second nearest neighbor along +L-H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 1, -1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J0p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0p, isite, jsite);
    }
    /*
     (7) Second nearest neighbor along +H+W
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, 0, 1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J1p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1p, isite, jsite);
    }
    /*
     (8) Second nearest neighbor along +H-W
    */
    StdFace_FindSite(StdI, iW, iL, iH, -1, 0, 1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J1p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1p, isite, jsite);
    }
    /*
     (9) Second nearest neighbor along +W+L
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, 1, 0, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J2p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2p, isite, jsite);
    }
    /*
     (10) Second nearest neighbor along +W-L
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, -1, 0, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J2p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2p, isite, jsite);
    }
    /*
     (11) Third nearest neighbor along +W+L+H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, 1, 1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->Jpp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tpp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vpp, isite, jsite);
    }
    /*
     (12) Third nearest neighbor along -W+L+H
    */
    StdFace_FindSite(StdI, iW, iL, iH, -1, 1, 1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->Jpp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tpp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vpp, isite, jsite);
    }
    /*
     (13) Third nearest neighbor along +W-L+H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, -1, 1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->Jpp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tpp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vpp, isite, jsite);
    }
    /*
     (14) Third nearest neighbor along +W+L-H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, 1, -1, 0, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->Jpp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tpp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vpp, isite, jsite);
    }
  }/*for (kCell = 0; kCell < StdI->NCell; kCell++)*/

  fclose(fp);
  StdFace_PrintXSF(StdI);
  StdFace_PrintGeometry(StdI);
}


==> anc/dvmc/src/StdFace/Pyrochlore.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Standard mode for the pyrochlore lattice
*/
#include "StdFace_vals.h"
#include "StdFace_ModelUtil.h"
#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <string.h>

/**
@brief Setup a Hamiltonian for the Pyrochlore structure
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Pyrochlore(
  struct StdIntList *StdI//!<[inout]
)
{
  int isite, jsite, isiteUC, ntransMax, nintrMax;
  int iL, iW, iH, kCell;
  FILE *fp;
  double complex Cphase;
  double dR[3];

  /**@brief
  (1) Compute the shape of the super-cell and sites in the super-cell
  */
  fp = fopen("lattice.xsf", "w");
  /**/
  StdI->NsiteUC = 4;
  /**/
  fprintf(stdout, "  @ Lattice Size & Shape\n\n");
  
  StdFace_PrintVal_d("a", &StdI->a, 1.0);
  StdFace_PrintVal_d("Wlength", &StdI->length[0], StdI->a);
  StdFace_PrintVal_d("Llength", &StdI->length[1], StdI->a);
  StdFace_PrintVal_d("Hlength", &StdI->length[2], StdI->a);
  StdFace_PrintVal_d("Wx", &StdI->direct[0][0], 0.0);
  StdFace_PrintVal_d("Wy", &StdI->direct[0][1], 0.5 * StdI->length[0]);
  StdFace_PrintVal_d("Wz", &StdI->direct[0][2], 0.5 * StdI->length[0]);
  StdFace_PrintVal_d("Lx", &StdI->direct[1][0], 0.5 * StdI->length[1]);
  StdFace_PrintVal_d("Ly", &StdI->direct[1][1], 0.0);
  StdFace_PrintVal_d("Lz", &StdI->direct[1][2], 0.5 * StdI->length[1]);
  StdFace_PrintVal_d("Hx", &StdI->direct[2][0], 0.5 * StdI->length[2]);
  StdFace_PrintVal_d("Hy", &StdI->direct[2][1], 0.5 * StdI->length[2]);
  StdFace_PrintVal_d("Hz", &StdI->direct[2][2], 0.0);

  StdFace_PrintVal_d("phase0", &StdI->phase[0], 0.0);
  StdFace_PrintVal_d("phase1", &StdI->phase[1], 0.0);
  StdFace_PrintVal_d("phase2", &StdI->phase[2], 0.0);
  /**/
  StdFace_InitSite(StdI, fp, 3);
  StdI->tau[0][0] = 0.0; StdI->tau[0][1] = 0.0; ; StdI->tau[0][2] = 0.0;
  StdI->tau[1][0] = 0.5; StdI->tau[1][1] = 0.0; ; StdI->tau[1][2] = 0.0;
  StdI->tau[2][0] = 0.0; StdI->tau[2][1] = 0.5; ; StdI->tau[2][2] = 0.0;
  StdI->tau[3][0] = 0.0; StdI->tau[3][1] = 0.0; ; StdI->tau[3][2] = 0.5;
  /**@brief
  (2) check & store parameters of Hamiltonian
  */
  fprintf(stdout, "\n  @ Hamiltonian \n\n");
  StdFace_NotUsed_d("K", StdI->K);
  StdFace_PrintVal_d("h", &StdI->h, 0.0);
  StdFace_PrintVal_d("Gamma", &StdI->Gamma, 0.0);
  /**/
  if (strcmp(StdI->model, "spin") == 0 ) {
    StdFace_PrintVal_i("2S", &StdI->S2, 1);
    StdFace_PrintVal_d("D", &StdI->D[2][2], 0.0);
    StdFace_InputSpinNN(StdI, StdI->J0, StdI->J0All, "J0");
    StdFace_InputSpinNN(StdI, StdI->J1, StdI->J1All, "J1");
    StdFace_InputSpinNN(StdI, StdI->J2, StdI->J2All, "J2");
    StdFace_InputSpinNN(StdI, StdI->J0p, StdI->J0pAll, "J0'");
    StdFace_InputSpinNN(StdI, StdI->J1p, StdI->J1pAll, "J1'");
    StdFace_InputSpinNN(StdI, StdI->J2p, StdI->J2pAll, "J2'");
    StdFace_InputSpin(StdI, StdI->Jpp, StdI->JppAll, "J''");
    /**/
    StdFace_NotUsed_d("mu", StdI->mu);
    StdFace_NotUsed_d("U", StdI->U);
    StdFace_NotUsed_c("t", StdI->t);
    StdFace_NotUsed_c("t0", StdI->t0);
    StdFace_NotUsed_c("t1", StdI->t1);
    StdFace_NotUsed_c("t2", StdI->t2);
    StdFace_NotUsed_c("t'", StdI->tp);
    StdFace_NotUsed_c("t0'", StdI->t0p);
    StdFace_NotUsed_c("t1'", StdI->t1p);
    StdFace_NotUsed_c("t2'", StdI->t2p);
    StdFace_NotUsed_c("t''", StdI->tpp);
    StdFace_NotUsed_d("V", StdI->V);
    StdFace_NotUsed_d("V0", StdI->V0);
    StdFace_NotUsed_d("V1", StdI->V1);
    StdFace_NotUsed_d("V'", StdI->Vp);
  }/*if (strcmp(StdI->model, "spin") == 0 )*/
  else {
    StdFace_PrintVal_d("mu", &StdI->mu, 0.0);
    StdFace_PrintVal_d("U", &StdI->U, 0.0);
    StdFace_InputHopp(StdI, &StdI->t0, "t0");
    StdFace_InputHopp(StdI, &StdI->t1, "t1");
    StdFace_InputHopp(StdI, &StdI->t2, "t2");
    StdFace_InputHopp(StdI, &StdI->t0p, "t0'");
    StdFace_InputHopp(StdI, &StdI->t1p, "t1'");
    StdFace_InputHopp(StdI, &StdI->t2p, "t2'");
    StdFace_InputCoulombV(StdI, &StdI->V0, "V0");
    StdFace_InputCoulombV(StdI, &StdI->V1, "V1");
    StdFace_InputCoulombV(StdI, &StdI->V2, "V2");
    StdFace_InputCoulombV(StdI, &StdI->V0p, "V0'");
    StdFace_InputCoulombV(StdI, &StdI->V1p, "V1'");
    StdFace_InputCoulombV(StdI, &StdI->V2p, "V2'");
    /**/
    StdFace_NotUsed_J("J0", StdI->J0All, StdI->J0);
    StdFace_NotUsed_J("J1", StdI->J1All, StdI->J1);
    StdFace_NotUsed_J("J2", StdI->J2All, StdI->J2);
    StdFace_NotUsed_J("J0'", StdI->J0pAll, StdI->J0p);
    StdFace_NotUsed_J("J1'", StdI->J1pAll, StdI->J1p);
    StdFace_NotUsed_J("J2'", StdI->J2pAll, StdI->J2p);
    StdFace_NotUsed_J("J''", StdI->JppAll, StdI->Jpp);
    StdFace_NotUsed_d("D", StdI->D[2][2]);

    if (strcmp(StdI->model, "hubbard") == 0 ) {
      StdFace_NotUsed_i("2S", StdI->S2);
      StdFace_NotUsed_J("J", StdI->JAll, StdI->J);
    }/*if (strcmp(StdI->model, "hubbard") == 0 )*/
    else {
      StdFace_PrintVal_i("2S", &StdI->S2, 1);
      StdFace_InputSpin(StdI, StdI->J, StdI->JAll, "J");
    }/*if (model != "hubbard")*/
 
  }/*if (model != "spin")*/
  fprintf(stdout, "\n  @ Numerical conditions\n\n");
  /**@brief
  (3) Set local spin flag (StdIntList::locspinflag) and
  the number of sites (StdIntList::nsite)
  */
  StdI->nsite = StdI->NsiteUC * StdI->NCell;
  if (strcmp(StdI->model, "kondo") == 0 ) StdI->nsite *= 2;
  StdI->locspinflag = (int *)malloc(sizeof(int) * StdI->nsite);
  /**/
  if(strcmp(StdI->model, "spin") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = StdI->S2;
  else if(strcmp(StdI->model, "hubbard") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = 0;
  else 
    for (iL = 0; iL < StdI->nsite / 2; iL++) {
      StdI->locspinflag[iL] = StdI->S2;
      StdI->locspinflag[iL + StdI->nsite / 2] = 0;
    }
  /**@brief
  (4) Compute the upper limit of the number of Transfer & Interaction and malloc them.
  */
  if (strcmp(StdI->model, "spin") == 0 ) {
    ntransMax = StdI->nsite * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*D*/ + 12/*J*/ + 0/*J'*/ + 0/*J''*/)
      * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
  }
  else {
    ntransMax = StdI->NCell * 2/*spin*/ * (2 * StdI->NsiteUC/*mu+h+Gamma*/ + 24/*t*/ + 0/*t'*/ + 0/*t''*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*U*/ + 4 * (12/*V*/ + 0/*V'*/ + 0/*V''*/));

    if (strcmp(StdI->model, "kondo") == 0) {
      ntransMax += StdI->nsite / 2 * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
      nintrMax += StdI->nsite / 2 * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
    }
  }
  /**/
  StdFace_MallocInteractions(StdI, ntransMax, nintrMax);
  /**@brief
  (5) Set Transfer & Interaction
  */
  for (kCell = 0; kCell < StdI->NCell; kCell++){
    /**/
    iW = StdI->Cell[kCell][0];
    iL = StdI->Cell[kCell][1];
    iH = StdI->Cell[kCell][2];
    /*
     (1) Local term
    */
    isite = StdI->NsiteUC * kCell;
    if (strcmp(StdI->model, "kondo") == 0) isite += StdI->nsite / 2;
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++) {
        StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, isite + isiteUC);
        StdFace_GeneralJ(StdI, StdI->D, StdI->S2, StdI->S2, isite + isiteUC, isite + isiteUC);
      }/*for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++)*/
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++) {
        StdFace_HubbardLocal(StdI, StdI->mu, -StdI->h, -StdI->Gamma, StdI->U, isite + isiteUC);
      }/*for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++)*/
      /**/
      if (strcmp(StdI->model, "kondo") == 0) {
        jsite = StdI->NsiteUC * kCell;
        for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++) {
          StdFace_GeneralJ(StdI, StdI->J, 1, StdI->S2, isite + 3, jsite + isiteUC);
          StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, jsite + isiteUC);
        }/*for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++)*/
      }/*if (strcmp(StdI->model, "kondo") == 0 )*/
    }/*if (strcmp(StdI->model, "spin") != 0 )*/
    /*
     (2) Intra-Cell along W
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 0, 0, 0, 1, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
    }
    /*
     (3) Intra-Cell along L
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 0, 0, 0, 2, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J1, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1, isite, jsite);
    }
    /*
     (4) Intra-Cell along H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 0, 0, 0, 3, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J2, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2, isite, jsite);
    }
    /*
     (5) Intra-Cell along L-H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 0, 0, 2, 3, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J0p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0p, isite, jsite);
    }
    /*
     (6) Intra-Cell along H-W
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 0, 0, 3, 1, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J1p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1p, isite, jsite);
    }
    /*
     (7) Intra-Cell along W-L
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 0, 0, 1, 2, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J2p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2p, isite, jsite);
    }
    /*
     (8) Inter-Cell along W
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, 0, 0, 1, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
    }
    /*
     (9) Inter-Cell along L
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 1, 0, 2, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J1, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1, isite, jsite);
    }
    /*
     (10) Inter-Cell along H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, 0, 1, 3, 0, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J2, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2, isite, jsite);
    }
    /*
    (11) Inter-Cell along L-H
    */
    StdFace_FindSite(StdI, iW, iL, iH, 0, -1, 1, 3, 2, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J0p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0p, isite, jsite);
    }
    /*
    (12) Intra-Cell along H-W
    */
    StdFace_FindSite(StdI, iW, iL, iH, 1, 0, -1, 1, 3, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J1p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1p, isite, jsite);
    }
    /*
    (13) Intra-Cell along W-L
    */
    StdFace_FindSite(StdI, iW, iL, iH, -1, 1, 0, 2, 1, &isite, &jsite, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0) {
      StdFace_GeneralJ(StdI, StdI->J2p, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2p, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2p, isite, jsite);
    }
  }/*for (kCell = 0; kCell < StdI->NCell; kCell++)*/

  fclose(fp);
  StdFace_PrintXSF(StdI);
  StdFace_PrintGeometry(StdI);
}/*void StdFace_Pyrochlore*/


==> anc/dvmc/src/StdFace/SquareLattice.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Standard mode for the tetragonal lattice
*/
#include "StdFace_vals.h"
#include "StdFace_ModelUtil.h"
#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <string.h>

/**
@brief Setup a Hamiltonian for the square lattice
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Tetragonal(struct StdIntList *StdI)
{
  int isite, jsite, ntransMax, nintrMax;
  int iL, iW, kCell;
  FILE *fp;
  double complex Cphase;
  double dR[3];

  /**@brief
  (1) Compute the shape of the super-cell and sites in the super-cell
  */
  fp = fopen("lattice.gp", "w");
  /**/
  StdI->NsiteUC = 1;
  /**/
  fprintf(stdout, "  @ Lattice Size & Shape\n\n");
  
  StdFace_PrintVal_d("a", &StdI->a, 1.0);
  StdFace_PrintVal_d("Wlength", &StdI->length[0], StdI->a);
  StdFace_PrintVal_d("Llength", &StdI->length[1], StdI->a);
  StdFace_PrintVal_d("Wx", &StdI->direct[0][0], StdI->length[0]);
  StdFace_PrintVal_d("Wy", &StdI->direct[0][1], 0.0);
  StdFace_PrintVal_d("Lx", &StdI->direct[1][0], 0.0);
  StdFace_PrintVal_d("Ly", &StdI->direct[1][1], StdI->length[1]);
  
  StdFace_PrintVal_d("phase0", &StdI->phase[0], 0.0);
  StdFace_PrintVal_d("phase1", &StdI->phase[1], 0.0);
  /**/
  StdFace_InitSite(StdI, fp, 2);
  StdI->tau[0][0] = 0.0; StdI->tau[0][1] = 0.0; StdI->tau[0][2] = 0.0;
  /**@brief
  (2) check & store parameters of Hamiltonian
  */
  fprintf(stdout, "\n  @ Hamiltonian \n\n");
  StdFace_NotUsed_J("J2", StdI->J2All, StdI->J2);
  StdFace_NotUsed_J("J1'", StdI->J1pAll, StdI->J1p);
  StdFace_NotUsed_J("J2'", StdI->J2pAll, StdI->J2p);
  StdFace_NotUsed_c("t2", StdI->t2);
  StdFace_NotUsed_d("t1'", StdI->t1p);
  StdFace_NotUsed_d("t2'", StdI->t2p);
  StdFace_NotUsed_d("V2", StdI->V2);
  StdFace_NotUsed_d("V1'", StdI->V1p);
  StdFace_NotUsed_d("V2'", StdI->V2p);
  StdFace_NotUsed_d("K", StdI->K);
  StdFace_PrintVal_d("h", &StdI->h, 0.0);
  StdFace_PrintVal_d("Gamma", &StdI->Gamma, 0.0);
  /**/
  if (strcmp(StdI->model, "spin") == 0 ) {
    StdFace_PrintVal_i("2S", &StdI->S2, 1);
    StdFace_PrintVal_d("D", &StdI->D[2][2], 0.0);
    StdFace_InputSpinNN(StdI, StdI->J0, StdI->J0All, "J0");
    StdFace_InputSpinNN(StdI, StdI->J1, StdI->J1All, "J1");
    StdFace_InputSpin(StdI, StdI->Jp, StdI->JpAll, "J'");
    /**/
    StdFace_NotUsed_d("mu", StdI->mu);
    StdFace_NotUsed_d("U", StdI->U);
    StdFace_NotUsed_c("t", StdI->t);
    StdFace_NotUsed_c("t0", StdI->t0);
    StdFace_NotUsed_c("t1", StdI->t1);
    StdFace_NotUsed_c("t'", StdI->tp);
    StdFace_NotUsed_d("V", StdI->V);
    StdFace_NotUsed_d("V0", StdI->V0);
    StdFace_NotUsed_d("V1", StdI->V1);
    StdFace_NotUsed_d("V'", StdI->Vp);
  }/*if (strcmp(StdI->model, "spin") == 0 )*/
  else {
    StdFace_PrintVal_d("mu", &StdI->mu, 0.0);
    StdFace_PrintVal_d("U", &StdI->U, 0.0);
    StdFace_InputHopp(StdI, &StdI->t0, "t0");
    StdFace_InputHopp(StdI, &StdI->t1, "t1");
    StdFace_PrintVal_c("t'", &StdI->tp, 0.0);
    StdFace_InputCoulombV(StdI, &StdI->V0, "V0");
    StdFace_InputCoulombV(StdI, &StdI->V1, "V1");
    StdFace_PrintVal_d("V'", &StdI->Vp, 0.0);
    /**/
    StdFace_NotUsed_J("J0", StdI->J0All, StdI->J0);
    StdFace_NotUsed_J("J1", StdI->J1All, StdI->J1);
    StdFace_NotUsed_J("J'", StdI->JpAll, StdI->Jp);
    StdFace_NotUsed_d("D", StdI->D[2][2]);

    if (strcmp(StdI->model, "hubbard") == 0 ) {
      StdFace_NotUsed_i("2S", StdI->S2);
      StdFace_NotUsed_J("J", StdI->JAll, StdI->J);
    }/*if (strcmp(StdI->model, "hubbard") == 0 )*/
    else {
      StdFace_PrintVal_i("2S", &StdI->S2, 1);
      StdFace_InputSpin(StdI, StdI->J, StdI->JAll, "J");
    }/*if (model != "hubbard")*/
 
  }/*if (model != "spin")*/
  fprintf(stdout, "\n  @ Numerical conditions\n\n");
  /**@brief
  (3) Set local spin flag (StdIntList::locspinflag) and
  the number of sites (StdIntList::nsite)
  */
  StdI->nsite = StdI->NsiteUC * StdI->NCell;
  if (strcmp(StdI->model, "kondo") == 0 ) StdI->nsite *= 2;
  StdI->locspinflag = (int *)malloc(sizeof(int) * StdI->nsite);
  /**/
  if(strcmp(StdI->model, "spin") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = StdI->S2;
  else if(strcmp(StdI->model, "hubbard") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = 0;
  else 
    for (iL = 0; iL < StdI->nsite / 2; iL++) {
      StdI->locspinflag[iL] = StdI->S2;
      StdI->locspinflag[iL + StdI->nsite / 2] = 0;
    }
  /**@brief
  (4) Compute the upper limit of the number of Transfer & Interaction and malloc them.
  */
  if (strcmp(StdI->model, "spin") == 0 ) {
    ntransMax = StdI->nsite * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*D*/ + 2/*J*/ + 2/*J'*/)
      * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
  }
  else {
    ntransMax = StdI->NCell * 2/*spin*/ * (2 * StdI->NsiteUC/*mu+h+Gamma*/ + 4/*t*/ + 4/*t'*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*U*/ + 4 * (2/*V*/ + 2/*V'*/));

    if (strcmp(StdI->model, "kondo") == 0) {
      ntransMax += StdI->nsite / 2 * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
      nintrMax += StdI->nsite / 2 * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
    }/*if (strcmp(StdI->model, "kondo") == 0)*/
  }
  /**/
  StdFace_MallocInteractions(StdI, ntransMax, nintrMax);
  /**@brief
  (5) Set Transfer & Interaction
  */
  for (kCell = 0; kCell < StdI->NCell; kCell++){
    /**/
    iW = StdI->Cell[kCell][0];
    iL = StdI->Cell[kCell][1];
    /*
     Local term
    */
    isite = kCell;
    if (strcmp(StdI->model, "kondo") == 0 ) isite += StdI->NCell;
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, isite);
      StdFace_GeneralJ(StdI, StdI->D, StdI->S2, StdI->S2, isite, isite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_HubbardLocal(StdI, StdI->mu, -StdI->h, -StdI->Gamma, StdI->U, isite);
      if (strcmp(StdI->model, "kondo") == 0 ) {
        jsite = kCell;
        StdFace_GeneralJ(StdI, StdI->J, 1, StdI->S2, isite, jsite);
        StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, jsite);
      }/*if (strcmp(StdI->model, "kondo") == 0 )*/
    }
    /*
     Nearest neighbor along W
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, 0, 0, 0, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
    }
    /*
     Nearest neighbor along L
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 1, 0, 0, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J1, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1, isite, jsite);
    }
    /*
     Second nearest neighbor 1
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, 1, 0, 0, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
     Second nearest neighbor 2
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, -1, 0, 0, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }/*if (model != "spin")*/
  }/*for (kCell = 0; kCell < StdI->NCell; kCell++)*/

  fprintf(fp, "plot \'-\' w d lc 7\n0.0 0.0\nend\npause -1\n");
  fclose(fp);
  StdFace_PrintGeometry(StdI);
}


==> anc/dvmc/src/StdFace/StdFace_ModelUtil.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Various utility for constructing models
*/
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <complex.h>
#include "StdFace_vals.h"
#include <string.h>
#ifdef MPI
#include <mpi.h>
#endif

/**
@brief MPI Abortation wrapper
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_exit(int errorcode//!< [in]
)
{
  int ierr = 0;
  fflush(stdout);
  fflush(stderr);
#ifdef MPI
  fprintf(stdout, "\n\n #######  You DO NOT have to WORRY about the following MPI-ERROR MESSAGE.  #######\n\n");
  ierr = MPI_Abort(MPI_COMM_WORLD, errorcode);
  ierr = MPI_Finalize();
#endif
  if (ierr != 0) fprintf(stderr, "\n  MPI_Finalize() = %d\n\n", ierr);
  exit(errorcode);
}
/**
@brief Add transfer to the list
set StdIntList::trans and StdIntList::transindx and
increment StdIntList::ntrans
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_trans(
  struct StdIntList *StdI,//!<[inout]
  double complex trans0,//!<[in] Hopping integral @f$t, mu@f$, etc.
  int isite,//!<[in] @f$i@f$ for @f$c_{i \sigma}^\dagger@f$
  int ispin,//!<[in] @f$\sigma@f$ for @f$c_{i \sigma}^\dagger@f$
  int jsite,//!<[in] @f$j@f$ for @f$c_{j \sigma'}@f$
  int jspin//!<[in] @f$\sigma'@f$ for @f$c_{j \sigma'}@f$
)
{
  StdI->trans[StdI->ntrans] = trans0;
  StdI->transindx[StdI->ntrans][0] = isite;
  StdI->transindx[StdI->ntrans][1] = ispin;
  StdI->transindx[StdI->ntrans][2] = jsite; 
  StdI->transindx[StdI->ntrans][3] = jspin;
  StdI->ntrans = StdI->ntrans + 1;
}/*void StdFace_trans*/
/**
@brief Add Hopping for the both spin
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Hopping(
struct StdIntList *StdI,//!<[inout]
  double complex trans0,//!<[in] Hopping integral @f$t@f$
  int isite,//!<[in] @f$i@f$ for @f$c_{i \sigma}^\dagger@f$
  int jsite,//!<[in] @f$j@f$ for @f$c_{j \sigma}@f$
  double *dR//!<[in] R_i - R_j
)
{
  int ispin, it, ii;
  double complex Cphase, coef;
  /**@brief
   Both @f$c_{i \sigma}^\dagger c_{j \sigma}@f$ and
  @f$c_{j \sigma}^\dagger c_{i \sigma}@f$ for every spin channel
  (@f$\sigma@f$) is specified
  */
#if defined(_HPhi)
  if (strcmp(StdI->method, "timeevolution") == 0 && StdI->PumpBody == 1) {
    for (it = 0; it < StdI->Lanczos_max; it++) {
      Cphase = 0.0f;
      for (ii = 0; ii < 3; ii++) Cphase += /*2.0*StdI->pi */ StdI->At[it][ii] * dR[ii];
      coef = cos(Cphase) + I * sin(-Cphase);
      for (ispin = 0; ispin < 2; ispin++) {
        StdI->pump[it][StdI->npump[it]] = coef * trans0;
        StdI->pumpindx[it][StdI->npump[it]][0] = isite;
        StdI->pumpindx[it][StdI->npump[it]][1] = ispin;
        StdI->pumpindx[it][StdI->npump[it]][2] = jsite;
        StdI->pumpindx[it][StdI->npump[it]][3] = ispin;
        StdI->npump[it] = StdI->npump[it] + 1;

        StdI->pump[it][StdI->npump[it]] = conj(coef * trans0);
        StdI->pumpindx[it][StdI->npump[it]][0] = jsite;
        StdI->pumpindx[it][StdI->npump[it]][1] = ispin;
        StdI->pumpindx[it][StdI->npump[it]][2] = isite;
        StdI->pumpindx[it][StdI->npump[it]][3] = ispin;
        StdI->npump[it] = StdI->npump[it] + 1;
      }/*for (ispin = 0; ispin < 2; ispin++)*/
    }/*for (it = 0; it < StdI->Lanczos_max; it++)*/
  }/*if (strcmp(StdI->method, "timeevolution") == 0)*/
  else
#endif
    for (ispin = 0; ispin < 2; ispin++) {
      StdFace_trans(StdI, trans0, jsite, ispin, isite, ispin);
      StdFace_trans(StdI, conj(trans0), isite, ispin, jsite, ispin);
    }/*for (ispin = 0; ispin < 2; ispin++)*/
}/*void StdFace_Hopping*/
/**
@brief Add intra-Coulomb, magnetic field, chemical potential for the
itenerant electron
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_HubbardLocal(
  struct StdIntList *StdI,//!<[inout]
  double mu0,//!<[in] Chemical potential
  double h0,//!<[in] Longitudinal magnetic feild
  double Gamma0,//!<[in] Transvers magnetic feild
  double U0,//!<[in] Intra-site Coulomb potential
  int isite//!<[in] i for @f$c_{i \sigma}^\dagger@f$
)
{
  StdFace_trans(StdI, mu0 + 0.5 * h0, isite, 0, isite, 0);
  StdFace_trans(StdI, mu0 - 0.5 * h0, isite, 1, isite, 1);
  StdFace_trans(StdI, -0.5 * Gamma0, isite, 1, isite, 0);
  StdFace_trans(StdI, -0.5 * Gamma0, isite, 0, isite, 1);
  /**@brief
  Set StdIntList::Cintra and StdIntList::CintraIndx
  with the input argument and increase the number
  of them (StdIntList::NCintra).
  */
  StdI->Cintra[StdI->NCintra] = U0;
  StdI->CintraIndx[StdI->NCintra][0] = isite;
  StdI->NCintra += 1;
}/*void StdFace_HubbardLocal*/
/**
@brief Add longitudinal and transvars magnetic field to the list
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_MagField(
  struct StdIntList *StdI,//!<[inout]
  int S2,//!<[in] Spin moment in @f$i@f$ site
  double h,//!<[in] Longitudinal magnetic field @f$h@f$
  double Gamma,//!<[in] Transvars magnetic field @f$h@f$
  int isite//!<[in] @f$i@f$ for @f$c_{i \sigma}^\dagger@f$
)
{
  int ispin;
  double S, Sz;
 
  S = (double)S2 * 0.5;
  /**@brief
   Use Bogoliubov representation.
  */
  for (ispin = 0; ispin <= S2; ispin++){
    /**@brief
    Londitudinal part
    @f[
     \sum_{\sigma = -S}^{S} -h\sigma c_{i \sigma}^\dagger c_{i \sigma}
    @f]
    */
    Sz = (double)ispin - S;
    StdFace_trans(StdI, -h * Sz, isite, ispin, isite, ispin);
    /**@brief
    Transvars part
    @f[
    -\Gamma \frac{S_i^+ + S_i^-}{2} =
    \sum_{\sigma = -S}^{S-1} -\frac{\Gamma}{2}
    \sqrt{S(S+1) - \sigma(\sigma+1)}
    (\sigma c_{i \sigma+ 1}^\dagger c_{i \sigma} + 
    \sigma c_{i \sigma}^\dagger c_{i \sigma+1})
    @f]
    */
    if (ispin < S2) {
      StdFace_trans(StdI, -0.5 * Gamma * sqrt(S*(S + 1.0) - Sz*(Sz + 1.0)),
        isite, ispin + 1, isite, ispin);
      StdFace_trans(StdI, -0.5 * Gamma * sqrt(S*(S + 1.0) - Sz*(Sz + 1.0)),
        isite, ispin, isite, ispin + 1);
    }/*if (ispin < S2)*/
  }/*for (ispin = 0; ispin <= S2; ispin++)*/
}/*void StdFace_MagField*/
/**
@brief Add interaction (InterAll) to the list
Set StdIntList::intr and StdIntList::intrindx and
increase the number of that (StdIntList::nintr).
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_intr(
  struct StdIntList *StdI,//!<[inout]
  double complex intr0,//!<[in] Interaction @f$U, V, J@f$, etc.
  int site1,//!<[in] @f$i_1@f$ for @f$c_{i_1 \sigma_1}^\dagger@f$
  int spin1,//!<[in] @f$sigma1_1@f$ for @f$c_{i_1 \sigma_1}^\dagger@f$
  int site2,//!<[in] @f$i_2@f$ for @f$c_{i_2 \sigma_2}@f$
  int spin2,//!<[in] @f$sigma1_2@f$ for @f$c_{i_2 \sigma_2}@f$
  int site3,//!<[in] @f$i_3@f$ for @f$c_{i_3 \sigma_3}^\dagger@f$
  int spin3,//!<[in] @f$sigma1_3@f$ for @f$c_{i_3 \sigma_3}^\dagger@f$
  int site4,//!<[in] @f$i_2@f$ for @f$c_{i_2 \sigma_2}@f$
  int spin4//!<[in] @f$sigma1_2@f$ for @f$c_{i_2 \sigma_2}@f$
)
{
  StdI->intr[StdI->nintr] = intr0;
  StdI->intrindx[StdI->nintr][0] = site1; StdI->intrindx[StdI->nintr][1] = spin1;
  StdI->intrindx[StdI->nintr][2] = site2; StdI->intrindx[StdI->nintr][3] = spin2;
  StdI->intrindx[StdI->nintr][4] = site3; StdI->intrindx[StdI->nintr][5] = spin3;
  StdI->intrindx[StdI->nintr][6] = site4; StdI->intrindx[StdI->nintr][7] = spin4;
  StdI->nintr = StdI->nintr + 1;
}/*void StdFace_intr*/
/**
@brief Treat J as a 3*3 matrix [(6S + 1)*(6S' + 1) interactions]
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_GeneralJ(
struct StdIntList *StdI,//!<[inout]
  double J[3][3],//!<[in] The Spin interaction @f$J_x, J_{xy}@f$, ...
  int Si2,//!<[in] Spin moment in @f$i@f$ site
  int Sj2,//!<[in] Spin moment in @f$j@f$ site
  int isite,//!<[in] @f$i@f$ of @f$S_i@f$
  int jsite//!<[in] @f$j@f$ of @f$S_j@f$
)
{
  int ispin, jspin, ZGeneral, ExGeneral;
  double Si, Sj, Siz, Sjz;
  double complex intr0;
  /**@brief
   If both spins are S=1/2 ...
  */
  ZGeneral = 1;
  ExGeneral = 1;
  if (Si2 == 1 || Sj2 == 1) {
    /**@brief
    Set StdIntList::Hund, StdIntList::HundIndx, StdIntList::Cinter, 
    StdIntList::CinterIndx for @f$S_{iz} S_{jz}@f$ term,
    and increase the number of them 
    (StdIntList::NHund, StdIntList::NCinter). And ...
    */
    ZGeneral = 0;

    StdI->Hund[StdI->NHund] = -0.5 * J[2][2];
    StdI->HundIndx[StdI->NHund][0] = isite;
    StdI->HundIndx[StdI->NHund][1] = jsite;
    StdI->NHund += 1;

    StdI->Cinter[StdI->NCinter] = -0.25 * J[2][2];
    StdI->CinterIndx[StdI->NCinter][0] = isite;
    StdI->CinterIndx[StdI->NCinter][1] = jsite;
    StdI->NCinter += 1;

    if (fabs(J[0][1]) < 0.000001 && fabs(J[1][0]) < 0.000001
#if defined(_mVMC)
      && abs(J[0][0] - J[1][1]) < 0.000001
#endif
      ) {
      /**@brief
       If there is no off-diagonal term, set 
       StdIntList::Ex, StdIntList::ExIndx, StdIntList::PairLift, 
       StdIntList::PLIndx and increase the number of them
       (StdIntList::NEx, StdIntList::NPairLift).
      */
      ExGeneral = 0;

#if defined(_mVMC)
      StdI->Ex[StdI->NEx] = - 0.25 * (J[0][0] + J[1][1]);
#else
      if (strcmp(StdI->model, "kondo") == 0)
        StdI->Ex[StdI->NEx] = -0.25 * (J[0][0] + J[1][1]);
      else
        StdI->Ex[StdI->NEx] = 0.25 * (J[0][0] + J[1][1]);
#endif
      StdI->ExIndx[StdI->NEx][0] = isite;
      StdI->ExIndx[StdI->NEx][1] = jsite;
      StdI->NEx += 1;

      StdI->PairLift[StdI->NPairLift] = 0.25 * (J[0][0] - J[1][1]);
      StdI->PLIndx[StdI->NPairLift][0] = isite;
      StdI->PLIndx[StdI->NPairLift][1] = jsite;
      StdI->NPairLift += 1;
    }/*if (fabs(J[0][1]) < 0.000001 && fabs(J[1][0]) < 0.000001)*/
  }
  /**@brief
   If S != 1/2 or there is an off-diagonal interaction, 
   use the InterAll format.
  */
  Si = 0.5 * (double)Si2;
  Sj = 0.5 * (double)Sj2;

  for (ispin = 0; ispin <= Si2; ispin++) {
    Siz = (double)ispin - Si;
    for (jspin = 0; jspin <= Sj2; jspin++) {
      Sjz = (double)jspin - Sj;
      /**@brief (1)
       @f[
       J_z S_{i z} * S_{j z} = J_z \sum_{\sigma, \sigma' = -S}^S
       \sigma \sigma' c_{i\sigma}^\dagger c_{i\sigma}
       c_{j\sigma'}^\dagger c_{j\sigma'}
       @f]
      */
      if (ZGeneral == 1) {
        intr0 = J[2][2] * Siz * Sjz;
        StdFace_intr(StdI, intr0,
          isite, ispin, isite, ispin, jsite, jspin, jsite, jspin);
      }
      /**@brief (2)
      @f[
      I S_i^+ S_j^- + I^* S_j^+ S_i^- = 
      \sum_{\sigma, \sigma' = -S}^{S-1}
      \sqrt{S_i(S_i+1) - \sigma(\sigma+1)}\sqrt{S_j(S_j+1) - \sigma'(\sigma'+1)}
      (I c_{i\sigma+1}^\dagger c_{i\sigma} c_{j\sigma'}^\dagger c_{j\sigma'+1} +
      I^* c_{i\sigma}^\dagger c_{i\sigma+1} c_{j\sigma'+1}^\dagger c_{j\sigma'})
      \\
      I \equiv \frac{J_x + J_y + i(J_{xy} - J_{yx})}{4}
      @f]
      */
      if ((ispin < Si2 && jspin < Sj2) && ExGeneral == 1) {
        intr0 = 0.25 * (J[0][0] + J[1][1] + I*(J[0][1] - J[1][0]))
          * sqrt(Si * (Si + 1.0) - Siz * (Siz + 1.0))
          * sqrt(Sj * (Sj + 1.0) - Sjz * (Sjz + 1.0));
        StdFace_intr(StdI, intr0,
          isite, ispin + 1, isite, ispin, jsite, jspin, jsite, jspin + 1);
        StdFace_intr(StdI, conj(intr0),
          isite, ispin, isite, ispin + 1, jsite, jspin + 1, jsite, jspin);
      }
      /**@brief (3)
      @f[
      I S_i^+ S_j^+ + I^* S_j^- S_i^-
      = \sum_{\sigma, \sigma' = -S}^{S-1}
      \sqrt{S_i(S_i+1) - \sigma(\sigma+1)}\sqrt{S_j(S_j+1) - \sigma'(\sigma'+1)}
      (I c_{i\sigma+1}^\dagger c_{i\sigma} c_{j\sigma'+1}^\dagger c_{j\sigma'} +
      I^* c_{i\sigma}^\dagger c_{i\sigma+1} c_{j\sigma'}^\dagger c_{j\sigma'+1})
      \\
      I \equiv \frac{J_x - J_y - i(J_{xy} + J_{yx})}{4}
      @f]
      */
      if ((ispin < Si2 && jspin < Sj2) && ExGeneral == 1) {
        intr0 = 0.5 * 0.5 * (J[0][0] - J[1][1] - I*(J[0][1] + J[1][0]))
          * sqrt(Si * (Si + 1.0) - Siz * (Siz + 1.0))
          * sqrt(Sj * (Sj + 1.0) - Sjz * (Sjz + 1.0));
        StdFace_intr(StdI, intr0,
          isite, ispin + 1, isite, ispin, jsite, jspin + 1, jsite, jspin);
        StdFace_intr(StdI, conj(intr0),
          isite, ispin, isite, ispin + 1, jsite, jspin, jsite, jspin + 1);
      }
      /**@brief (4)
      @f[
      I S_i^+ S_{j z} + I^* S_{j z} S_i^-= 
      \sum_{\sigma=-S}^{S-1} \sum_{\sigma' = -S}^{S} \sqrt{S_i(S_i+1) - \sigma(\sigma+1)}
      (I c_{i\sigma+1}^\dagger c_{i\sigma} c_{j\sigma'}^\dagger c_{j\sigma'} +
      I^* c_{j\sigma'}^\dagger c_{j\sigma'} c_{i\sigma}^\dagger c_{i\sigma+1})
      \\
      I \equiv \frac{J_{xz} - i J_{yz}}{2}
      @f]
      */
      if (ispin < Si2) {
        intr0 = 0.5 * (J[0][2] - I * J[1][2]) * sqrt(Si * (Si + 1.0) - Siz * (Siz + 1.0)) * Sjz;
        StdFace_intr(StdI, intr0,
          isite, ispin + 1, isite, ispin, jsite, jspin, jsite, jspin);
        StdFace_intr(StdI, conj(intr0),
          jsite, jspin, jsite, jspin, isite, ispin, isite, ispin + 1);
      }/*if (ispin < Si2)*/
      /**@brief (5)
      @f[
       I S_{i z} S_j^+ + I^* S_j^- S_{i z} =
       \sum_{\sigma=-S}^{S} \sum_{\sigma' = -S}^{S-1} \sqrt{S_j(S_j+1) - \sigma'(\sigma'+1)}
       (I c_{i\sigma}^\dagger c_{i\sigma} c_{j\sigma'+1}^\dagger c_{j\sigma'} +
       I^* c_{j\sigma'}^\dagger c_{j\sigma'+1} c_{i\sigma}^\dagger c_{i\sigma})
       \\
       I \equiv \frac{J_{zx} - i J_{zy}}{2}
       @f]
      */
      if (jspin < Sj2) {
        intr0 = 0.5 * (J[2][0] - I * J[2][1]) * Siz * sqrt(Sj * (Sj + 1.0) - Sjz * (Sjz + 1.0));
        StdFace_intr(StdI, intr0,
          isite, ispin, isite, ispin, jsite, jspin + 1, jsite, jspin);
        StdFace_intr(StdI, conj(intr0),
          jsite, jspin, jsite, jspin + 1, isite, ispin, isite, ispin);
      }/*if (jspin < Sj2)*/
    }/*for (jspin = 0; jspin <= Sj2; jspin++)*/
  }/*for (ispin = 0; ispin <= Si2; ispin++)*/
}/*StdFace_GeneralJ*/
/**
@brief Add onsite/offsite Coulomb term to the list
StdIntList::Cinter and StdIntList::CinterIndx,
and increase the number of them (StdIntList::NCinter).
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Coulomb(
struct StdIntList *StdI,//!<[inout]
  double V,//!<[in] Coulomb integral U, V, etc.
  int isite,//!<[in] i of n_i
  int jsite//!<[in] j of n_j
)
{
  StdI->Cinter[StdI->NCinter] = V;
  StdI->CinterIndx[StdI->NCinter][0] = isite;
  StdI->CinterIndx[StdI->NCinter][1] = jsite;
  StdI->NCinter += 1;
}/*void StdFace_Coulomb*/
/**
@brief Print a valiable (real) read from the input file
if it is not specified in the input file (=NaN), 
set the default value.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_PrintVal_d(
  char* valname,//!<[in] Name of the valiable
  double *val,//!<[inout] Valiable to be set 
  double val0//!<[in] The default value
)
{
  if (isnan(*val) == 1) {
    *val = val0;
    fprintf(stdout, "  %15s = %-10.5f  ######  DEFAULT VALUE IS USED  ######\n", valname, *val);
  }
  else fprintf(stdout, "  %15s = %-10.5f\n", valname, *val);
}/*void StdFace_PrintVal_d*/
/**
@brief Print a valiable (real) read from the input file
if it is not specified in the input file (=NaN),
set the default value.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_PrintVal_dd(
  char* valname,//!<[in] Name of the valiable
  double *val,//!<[inout] Valiable to be set
  double val0,//!<[in] The primary default value, possible not to be specified
  double val1//!<[in] The secondary default value
)
{
  if (isnan(*val) == 1) {
    /**@brief
    If the primary default value (val0) is not specified, use secondary default value
    */
    if (isnan(val0) == 1) *val = val1;
    else *val = val0;
    fprintf(stdout, "  %15s = %-10.5f  ######  DEFAULT VALUE IS USED  ######\n", valname, *val);
  }
  else fprintf(stdout, "  %15s = %-10.5f\n", valname, *val);
}/*void StdFace_PrintVal_dd*/
/**
@brief Print a valiable (complex) read from the input file
if it is not specified in the input file (=NaN),
set the default value.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_PrintVal_c(
  char* valname,//!<[in] Name of the valiable
  double complex *val,//!<[inout] Valiable to be set
  double complex val0//!<[in] The default value
)
{
  if (isnan(creal(*val)) == 1) {
    *val = val0;
    fprintf(stdout, "  %15s = %-10.5f %-10.5f  ######  DEFAULT VALUE IS USED  ######\n", valname, creal(*val), cimag(*val));
  }
  else fprintf(stdout, "  %15s = %-10.5f %-10.5f\n", valname, creal(*val), cimag(*val));
}/*void StdFace_PrintVal_c*/
/**
@brief Print a valiable (integer) read from the input file
if it is not specified in the input file (=2147483647, the upper limt of Int)
set the default value.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_PrintVal_i(
  char* valname,//!<[in] Name of the valiable
  int *val,//!<[inout] Valiable to be set
  int val0//!<[in] The default value
)
{
  int NaN_i = 2147483647;/*The upper limt of Int*/

  if (*val == NaN_i) {
    *val = val0;
    fprintf(stdout, "  %15s = %-10d  ######  DEFAULT VALUE IS USED  ######\n", valname, *val);
  }
  else fprintf(stdout, "  %15s = %-10d\n", valname, *val);
}/*void StdFace_PrintVal_i*/
/**
@brief Stop HPhi if a variable (real) not used is specified
in the input file (!=NaN).
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_NotUsed_d(
  char* valname,//!<[in] Name of the valiable
  double val//!<[in]
)
{
  if (isnan(val) == 0) {
    fprintf(stdout, "\n Check !  %s is SPECIFIED but will NOT be USED. \n", valname);
    fprintf(stdout, "            Please COMMENT-OUT this line \n");
    fprintf(stdout, "            or check this input is REALLY APPROPRIATE for your purpose ! \n\n");
    StdFace_exit(-1);
  }
}/*void StdFace_NotUsed_d*/
/**
@brief Stop HPhi if a variable (complex) not used is specified
in the input file (!=NaN).
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_NotUsed_c(
  char* valname,//!<[in] Name of the valiable
  double complex val//!<[in]
)
{
  if (isnan(creal(val)) == 0) {
    fprintf(stdout, "\n Check !  %s is SPECIFIED but will NOT be USED. \n", valname);
    fprintf(stdout, "            Please COMMENT-OUT this line \n");
    fprintf(stdout, "            or check this input is REALLY APPROPRIATE for your purpose ! \n\n");
    StdFace_exit(-1);
  }
}/*void StdFace_NotUsed_c*/
/**
@brief Stop HPhi if variables (real) not used is specified
in the input file (!=NaN).
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_NotUsed_J(
  char* valname,//!<[in] Name of the valiable*/,
  double JAll,//!<[in]*/,
  double J[3][3]//!<[in]
)
{
  int i1, i2;
  char Jname[3][3][10];

  sprintf(Jname[0][0], "%sx", valname);
  sprintf(Jname[0][1], "%sxy", valname);
  sprintf(Jname[0][2], "%sxz", valname);
  sprintf(Jname[1][0], "%syx", valname);
  sprintf(Jname[1][1], "%sy", valname);
  sprintf(Jname[1][2], "%syz", valname);
  sprintf(Jname[2][0], "%szx", valname);
  sprintf(Jname[2][1], "%szy", valname);
  sprintf(Jname[2][2], "%sz", valname);

  StdFace_NotUsed_d(valname, JAll);

  for (i1 = 0; i1 < 3; i1++) {
    for (i2 = 0; i2 < 3; i2++) {
      StdFace_NotUsed_d(Jname[i1][i2], J[i1][i2]);
    }/*for (j = 0; j < 3; j++)*/
  }/*for (i = 0; i < 3; i++)*/
}/*void StdFace_NotUsed_J*/
/**
@brief Stop HPhi if a variable (integer) not used is specified
in the input file (!=2147483647, the upper limt of Int).
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_NotUsed_i(
  char* valname,//!<[in] Name of the valiable
  int val//!<[in]
)
{
  int NaN_i = 2147483647;

  if (val != NaN_i) {
    fprintf(stdout, "\n Check !  %s is SPECIFIED but will NOT be USED. \n", valname);
    fprintf(stdout, "            Please COMMENT-OUT this line \n");
    fprintf(stdout, "            or check this input is REALLY APPROPRIATE for your purpose ! \n\n");
    StdFace_exit(-1);
  }
}/*void StdFace_NotUsed_i*/
/**
@brief Stop HPhi if a variable (integer) which must be specified
is absent in the input file (=2147483647, the upper limt of Int).
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_RequiredVal_i(
  char* valname,//!<[in] Name of the valiable
  int val//!<[in]
)
{
  int NaN_i = 2147483647;

  if (val == NaN_i){
    fprintf(stdout, "ERROR ! %s is NOT specified !\n", valname);
    StdFace_exit(-1);
  }
  else fprintf(stdout, "  %15s = %-3d\n", valname, val);
}/*void StdFace_RequiredVal_i*/
/**
@brief Move a site into the original supercell if it is outside the 
original supercell.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void StdFace_FoldSite(
  struct StdIntList *StdI,//!<[inout]
  int iCellV[3],//!<[in] The fractional coordinate of a site
  int nBox[3], //!<[out] the index of supercell
  int iCellV_fold[3]/**<[out] The fractional coordinate of a site 
                    which is moved into the original cell*/
)
{
  int ii, jj, iCellV_frac[3];
  /**@brief
  (1) Transform to fractional coordinate (times NCell).
  */
  for (ii = 0; ii < 3; ii++) {
    iCellV_frac[ii] = 0;
    for (jj = 0; jj < 3; jj++)iCellV_frac[ii] += StdI->rbox[ii][jj] * iCellV[jj];
  }
  /**@brief
  (2) Search which supercell contains this cell.
  */
  for (ii = 0; ii < 3; ii++)
    nBox[ii] = (iCellV_frac[ii] + StdI->NCell * 1000) / StdI->NCell - 1000;
  /**@brief
  (3) Fractional coordinate (times NCell) in the original supercell
  */
  for (ii = 0; ii < 3; ii++)
    iCellV_frac[ii] -= StdI->NCell*(nBox[ii]);
  /**/
  for (ii = 0; ii < 3; ii++) {
    iCellV_fold[ii] = 0;
    for (jj = 0; jj < 3; jj++) iCellV_fold[ii] += StdI->box[jj][ii] * iCellV_frac[jj];
    iCellV_fold[ii] = (iCellV_fold[ii] + StdI->NCell * 1000) / StdI->NCell - 1000;
  }/*for (ii = 0; ii < 3; ii++)*/
}/*static void StdFace_FoldSite*/
/**
@brief Initialize the super-cell where simulation is performed.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_InitSite(
  struct StdIntList *StdI,//!<[inout]
  FILE *fp,//!<[in] File pointer to lattice.gp
  int dim//!<[in] dimension of system, if = 2, print lattice.gp
)
{
  int bound[3][2], edge, ii, jj;
  int ipos;
  int nBox[3], iCellV_fold[3], iCellV[3];
  double pos[4][2], xmin, xmax/*, offset[2], scale*/;

  fprintf(stdout, "\n  @ Super-Lattice setting\n\n");
  /**@brief
  (1) Check Input parameters about the shape of super-cell
  */
  if (
    (StdI->L != StdI->NaN_i || StdI->W != StdI->NaN_i || StdI->Height != StdI->NaN_i)
    && 
    (StdI->box[0][0] != StdI->NaN_i || StdI->box[0][1] != StdI->NaN_i || StdI->box[0][2] != StdI->NaN_i ||
     StdI->box[1][0] != StdI->NaN_i || StdI->box[1][1] != StdI->NaN_i || StdI->box[1][2] != StdI->NaN_i ||
     StdI->box[2][0] != StdI->NaN_i || StdI->box[2][1] != StdI->NaN_i || StdI->box[2][2] != StdI->NaN_i)
    )
  {
    fprintf(stdout, "\nERROR ! (L, W, Height) and (a0W, ..., a2H) conflict !\n\n");
    StdFace_exit(-1);
  }
  else if (StdI->L != StdI->NaN_i || StdI->W != StdI->NaN_i || StdI->Height != StdI->NaN_i)
  {
    StdFace_PrintVal_i("L", &StdI->L, 1);
    StdFace_PrintVal_i("W", &StdI->W, 1);
    StdFace_PrintVal_i("Height", &StdI->Height, 1);
    for (ii = 0; ii < 3; ii++) for (jj = 0; jj < 3; jj++)
      StdI->box[ii][jj] = 0;
    StdI->box[0][0] = StdI->W;
    StdI->box[1][1] = StdI->L;
    StdI->box[2][2] = StdI->Height;
  }
  else
  {
    StdFace_PrintVal_i("a0W", &StdI->box[0][0], 1);
    StdFace_PrintVal_i("a0L", &StdI->box[0][1], 0);
    StdFace_PrintVal_i("a0H", &StdI->box[0][2], 0);
    StdFace_PrintVal_i("a1W", &StdI->box[1][0], 0);
    StdFace_PrintVal_i("a1L", &StdI->box[1][1], 1);
    StdFace_PrintVal_i("a1H", &StdI->box[1][2], 0);
    StdFace_PrintVal_i("a2W", &StdI->box[2][0], 0);
    StdFace_PrintVal_i("a2L", &StdI->box[2][1], 0);
    StdFace_PrintVal_i("a2H", &StdI->box[2][2], 1);
  }
  /*
   Parameters for the 3D system will not used.
  */
  if (dim == 2) {
    StdI->direct[0][2] = 0.0;
    StdI->direct[1][2] = 0.0;
    StdI->direct[2][0] = 0.0;
    StdI->direct[2][1] = 0.0;
    StdI->direct[2][2] = 1.0;
  }
  /**@brief
  (2) Define the phase factor at each boundary.
  Set anti-period flag (StdIntList::AntiPeriod).
  */
  if (dim == 2) StdI->phase[2] = 0.0;
  for (ii = 0; ii < 3; ii++) {
    StdI->ExpPhase[ii] = cos(StdI->pi180 * StdI->phase[ii]) + I*sin(StdI->pi180 * StdI->phase[ii]);
    if (cabs(StdI->ExpPhase[ii] + 1.0) < 0.000001) StdI->AntiPeriod[ii] = 1;
    else StdI->AntiPeriod[ii] = 0;
  }
  /**@brief
  (3) Malloc StdIntList::tau, intrinsic structure of unit-cell
  */
  StdI->tau = (double **)malloc(sizeof(double*) * StdI->NsiteUC);
  for (ii = 0; ii < StdI->NsiteUC; ii++) {
    StdI->tau[ii] = (double *)malloc(sizeof(double) * 3);
  }
  /**@brief
  (4) Calculate reciprocal lattice vectors (times StdIntList::NCell, the number of unit-cells)
  for folding sites. store in StdIntList::rbox.
  */
  StdI->NCell = 0;
  for (ii = 0; ii < 3; ii++) {
    StdI->NCell += StdI->box[0][ii]
      * StdI->box[1][(ii + 1) % 3]
      * StdI->box[2][(ii + 2) % 3]
      - StdI->box[0][ii]
      * StdI->box[1][(ii + 2) % 3]
      * StdI->box[2][(ii + 1) % 3];
  }
  printf("   Number of Cell = %d\n", abs(StdI->NCell));
  if (StdI->NCell == 0) {
    StdFace_exit(-1);
  }

  for (ii = 0; ii < 3; ii++) {
    for (jj = 0; jj < 3; jj++) {
      StdI->rbox[ii][jj] = StdI->box[(ii + 1) % 3][(jj + 1) % 3] * StdI->box[(ii + 2) % 3][(jj + 2) % 3]
                         - StdI->box[(ii + 1) % 3][(jj + 2) % 3] * StdI->box[(ii + 2) % 3][(jj + 1) % 3];
    }
  }
  if (StdI->NCell < 0) {
    for (ii = 0; ii < 3; ii++)
      for (jj = 0; jj < 3; jj++)
        StdI->rbox[ii][jj] *= -1;
    StdI->NCell *= -1;
  }/*if (StdI->NCell < 0)*/
  /**@brief
  (5) Find Cells in the super-cell
  (5-1) Find the lower- and the upper bound for surrowndinf the super-cell
  */
  for (ii = 0; ii < 3; ii++) {
    bound[ii][0] = 0;
    bound[ii][1] = 0;
    for (nBox[2] = 0; nBox[2] < 2; nBox[2]++) {
      for (nBox[1] = 0; nBox[1] < 2; nBox[1]++) {
        for (nBox[0] = 0; nBox[0] < 2; nBox[0]++) {
          edge = 0;
          for (jj = 0; jj < 3; jj++) edge += nBox[jj] * StdI->box[jj][ii];
          if (edge < bound[ii][0]) bound[ii][0] = edge;
          if (edge > bound[ii][1]) bound[ii][1] = edge;
        }
      }
    }
  }
  /**@brief
  (5-2) Find cells in the super-cell (StdIntList::Cell, the fractional coordinate)
  */
  StdI->Cell = (int **)malloc(sizeof(int*) * StdI->NCell);
  for (ii = 0; ii < StdI->NCell; ii++) {
    StdI->Cell[ii] = (int *)malloc(sizeof(int) * 3);
  }/*for (ii = 0; ii < StdI->NCell; ii++)*/
  jj = 0;
  for (iCellV[2] = bound[2][0]; iCellV[2] <= bound[2][1]; iCellV[2]++) {
    for (iCellV[1] = bound[1][0]; iCellV[1] <= bound[1][1]; iCellV[1]++) {
      for (iCellV[0] = bound[0][0]; iCellV[0] <= bound[0][1]; iCellV[0]++) {
        StdFace_FoldSite(StdI, iCellV, nBox, iCellV_fold);
        if (nBox[0] == 0 && nBox[1] == 0 && nBox[2] == 0) {
          for (ii = 0; ii < 3; ii++)
            StdI->Cell[jj][ii] = iCellV[ii];
          jj += 1;
        }/*if (lUC == 1)*/
      }/*for (iCellV[0] = bound[0][0]; iCellV[0] <= bound[0][1]; iCellV[0]++*/
    }/*for (iCellV[1] = bound[1][0]; iCellV[1] <= bound[1][1]; iCellV[1]++)*/
  }/*for (iCellV[2] = bound[2][0]; iCellV[2] <= bound[2][1]; iCellV[2]++)*/
  /**@brief
  (6) For 2D system, print header of lattice.gp
  */
  if (dim == 2) {
    pos[0][0] = 0.0;
    pos[0][1] = 0.0;
    pos[1][0] = StdI->direct[0][0] * (double)StdI->box[0][0] + StdI->direct[1][0] * (double)StdI->box[0][1];
    pos[1][1] = StdI->direct[0][1] * (double)StdI->box[0][0] + StdI->direct[1][1] * (double)StdI->box[0][1];
    pos[2][0] = StdI->direct[0][0] * (double)StdI->box[1][0] + StdI->direct[1][0] * (double)StdI->box[1][1];
    pos[2][1] = StdI->direct[0][1] * (double)StdI->box[1][0] + StdI->direct[1][1] * (double)StdI->box[1][1];
    pos[3][0] = pos[1][0] + pos[2][0];
    pos[3][1] = pos[1][1] + pos[2][1];
    /**/
    xmin = 0.0;
    xmax = 0.0;
    for (ipos = 0; ipos < 4; ipos++) {
      if (pos[ipos][0] < xmin) xmin = pos[ipos][0];
      if (pos[ipos][0] > xmax) xmax = pos[ipos][0];
      if (pos[ipos][1] < xmin) xmin = pos[ipos][1];
      if (pos[ipos][1] > xmax) xmax = pos[ipos][1];
    }
    xmin -= 2.0;
    xmax += 2.0;

    fprintf(fp, "#set terminal pdf color enhanced \\\n");
    fprintf(fp, "#dashed dl 1.0 size 20.0cm, 20.0cm \n");
    fprintf(fp, "#set output \"lattice.pdf\"\n");
    fprintf(fp, "set xrange [%f: %f]\n", xmin, xmax);
    fprintf(fp, "set yrange [%f: %f]\n", xmin, xmax);
    fprintf(fp, "set size square\n");
    fprintf(fp, "unset key\n");
    fprintf(fp, "unset tics\n");
    fprintf(fp, "unset border\n");

    fprintf(fp, "set style line 1 lc 1 lt 1\n");
    fprintf(fp, "set style line 2 lc 5 lt 1\n");
    fprintf(fp, "set style line 3 lc 0 lt 1\n");

    fprintf(fp, "set arrow from %f, %f to %f, %f nohead front ls 3\n", pos[0][0], pos[0][1], pos[1][0], pos[1][1]);
    fprintf(fp, "set arrow from %f, %f to %f, %f nohead front ls 3\n", pos[1][0], pos[1][1], pos[3][0], pos[3][1]);
    fprintf(fp, "set arrow from %f, %f to %f, %f nohead front ls 3\n", pos[3][0], pos[3][1], pos[2][0], pos[2][1]);
    fprintf(fp, "set arrow from %f, %f to %f, %f nohead front ls 3\n", pos[2][0], pos[2][1], pos[0][0], pos[0][1]);
  }/*if (dim == 2)*/
}/*void StdFace_InitSite2D*/
/**
@brief Find the index of transfer and interaction
*/
void StdFace_FindSite(
  struct StdIntList *StdI,//!<[inout]
  int iW,//!<[in] position of initial site
  int iL,//!<[in] position of initial site
  int iH,//!<[in] position of initial site
  int diW,//!<[in] Translation from the initial site
  int diL,//!<[in] Translation from the initial site
  int diH,//!<[in] Translation from the initial site
  int isiteUC,//!<[in] Intrinsic site index of initial site
  int jsiteUC,//!<[in] Intrinsic site index of final site
  int *isite,//!<[out] initial site
  int *jsite,//!<[out] final site
  double complex *Cphase,//!<[out] Boundary phase, if it across boundary
  double *dR//!<[out] R_i - R_j in the fractional coordinate
)
{
  int iCell, jCell, kCell, ii;
  int nBox[3], jCellV[3];
  /**/
  dR[0] = - (double)diW + StdI->tau[isiteUC][0] - StdI->tau[jsiteUC][0];
  dR[1] = - (double)diL + StdI->tau[isiteUC][1] - StdI->tau[jsiteUC][1];
  dR[2] = - (double)diH + StdI->tau[isiteUC][2] - StdI->tau[jsiteUC][2];
  /**/
  jCellV[0] = iW + diW;
  jCellV[1] = iL + diL;
  jCellV[2] = iH + diH;
  StdFace_FoldSite(StdI, jCellV, nBox, jCellV);
  *Cphase = 1.0;
  for (ii = 0; ii < 3; ii++) *Cphase *= cpow(StdI->ExpPhase[ii], (double)nBox[ii]);
  /**/
  for (kCell = 0; kCell < StdI->NCell; kCell++) {
    if (jCellV[0] == StdI->Cell[kCell][0] &&
        jCellV[1] == StdI->Cell[kCell][1] &&
        jCellV[2] == StdI->Cell[kCell][2]) 
    {
      jCell = kCell;
    }
    if (iW == StdI->Cell[kCell][0] &&
        iL == StdI->Cell[kCell][1] &&
        iH == StdI->Cell[kCell][2])
    {
      iCell = kCell;
    }
  }/*for (iCell = 0; iCell < StdI->NCell; iCell++)*/
  *isite = iCell * StdI->NsiteUC + isiteUC;
  *jsite = jCell * StdI->NsiteUC + jsiteUC;
  if (strcmp(StdI->model, "kondo") == 0) {
    *isite += StdI->NCell * StdI->NsiteUC;
    *jsite += StdI->NCell * StdI->NsiteUC;
  }
}/*void StdFace_FindSite*/
/**
@brief Set Label in the gnuplot display (Only used in 2D system)
*/
void StdFace_SetLabel(
  struct StdIntList *StdI,//!<[inout]
  FILE *fp,//!<[in] File pointer to lattice.gp
  int iW,//!<[in] position of initial site
  int iL,//!<[in] position of initial site
  int diW,//!<[in] Translation from the initial site
  int diL,//!<[in] Translation from the initial site
  int isiteUC,//!<[in] Intrinsic site index of initial site
  int jsiteUC,//!<[in] Intrinsic site index of final site 
  int *isite,//!<[out] initial site 
  int *jsite,//!<[out] final site 
  int connect,//!<[in] 1 for nearest neighbor, 2 for 2nd nearest
  double complex *Cphase,//!<[out] Boundary phase, if it across boundary
  double *dR//!<[out] R_i - R_j
)
{
  double xi, yi, xj, yj;
  /**@brief
  First print the reversed one
  */
  StdFace_FindSite(StdI, iW, iL, 0, -diW, -diL, 0, jsiteUC, isiteUC, isite, jsite, Cphase, dR);

  xi = StdI->direct[0][0] * ((double)iW + StdI->tau[jsiteUC][0])
     + StdI->direct[1][0] * ((double)iL + StdI->tau[jsiteUC][1]);
  yi = StdI->direct[0][1] * ((double)iW + StdI->tau[jsiteUC][0])
     + StdI->direct[1][1] * ((double)iL + StdI->tau[jsiteUC][1]);

  xj = StdI->direct[0][0] * ((double)(iW - diW) + StdI->tau[isiteUC][0])
     + StdI->direct[1][0] * ((double)(iL - diL) + StdI->tau[isiteUC][1]);
  yj = StdI->direct[0][1] * ((double)(iW - diW) + StdI->tau[isiteUC][0])
     + StdI->direct[1][1] * ((double)(iL - diL) + StdI->tau[isiteUC][1]);

  if (*isite < 10)fprintf(fp, "set label \"%1d\" at %f, %f center front\n", *isite, xi, yi);
  else            fprintf(fp, "set label \"%2d\" at %f, %f center front\n", *isite, xi, yi);
  if (*jsite < 10)fprintf(fp, "set label \"%1d\" at %f, %f center front\n", *jsite, xj, yj);
  else            fprintf(fp, "set label \"%2d\" at %f, %f center front\n", *jsite, xj, yj);
  fprintf(fp, "set arrow from %f, %f to %f, %f nohead ls %d\n", xi, yi, xj, yj, connect);
  /**@brief
  Then print the normal one, these are different when they cross boundary.
  */
  StdFace_FindSite(StdI, iW, iL, 0, diW, diL, 0, isiteUC, jsiteUC, isite, jsite, Cphase, dR);

  xi = StdI->direct[1][0] * ((double)iL + StdI->tau[isiteUC][1])
     + StdI->direct[0][0] * ((double)iW + StdI->tau[isiteUC][0]);
  yi = StdI->direct[1][1] * ((double)iL + StdI->tau[isiteUC][1])
     + StdI->direct[0][1] * ((double)iW + StdI->tau[isiteUC][0]);

  xj = StdI->direct[0][0] * ((double)(iW + diW) + StdI->tau[jsiteUC][0])
     + StdI->direct[1][0] * ((double)(iL + diL) + StdI->tau[jsiteUC][1]);
  yj = StdI->direct[0][1] * ((double)(iW + diW) + StdI->tau[jsiteUC][0])
     + StdI->direct[1][1] * ((double)(iL + diL) + StdI->tau[jsiteUC][1]);

  if (*isite < 10)fprintf(fp, "set label \"%1d\" at %f, %f center front\n", *isite, xi, yi);
  else            fprintf(fp, "set label \"%2d\" at %f, %f center front\n", *isite, xi, yi);
  if (*jsite < 10)fprintf(fp, "set label \"%1d\" at %f, %f center front\n", *jsite, xj, yj);
  else            fprintf(fp, "set label \"%2d\" at %f, %f center front\n", *jsite, xj, yj);
  fprintf(fp, "set arrow from %f, %f to %f, %f nohead ls %d\n", xi, yi, xj, yj, connect);
}/*void StdFace_SetLabel*/
/**
@brief Print lattice.xsf (XCrysDen format) 
*/
void StdFace_PrintXSF(struct StdIntList *StdI) {
  FILE *fp;
  int ii, jj, kk, isite, iCell;
  double vec[3];

  fp = fopen("lattice.xsf", "w");
  fprintf(fp, "CRYSTAL\n");
  fprintf(fp, "PRIMVEC\n");
  for (ii = 0; ii < 3; ii++) {
    for (jj = 0; jj < 3; jj++) {
      vec[jj] = 0.0;
      for (kk = 0; kk < 3; kk++)
        vec[jj] += (double)StdI->box[ii][kk] * StdI->direct[kk][jj];
    }
    fprintf(fp, "%15.5f %15.5f %15.5f\n", vec[0], vec[1], vec[2]);
  }
  fprintf(fp, "PRIMCOORD\n");
  fprintf(fp, "%d 1\n", StdI->NCell * StdI->NsiteUC);
  for (iCell = 0; iCell < StdI->NCell; iCell++) {
    for (isite = 0; isite < StdI->NsiteUC; isite++) {
      for (jj = 0; jj < 3; jj++) {
        vec[jj] = 0.0;
        for (kk = 0; kk < 3; kk++)
          vec[jj] += ((double)StdI->Cell[iCell][kk] + StdI->tau[isite][kk])
          * StdI->direct[kk][jj];
      }
      fprintf(fp, "H %15.5f %15.5f %15.5f\n", vec[0], vec[1], vec[2]);
    }
  }
  fflush(fp);
  fclose(fp);
}/*void StdFace_PrintXSF*/
/**
@brief Input nearest-neighbor spin-spin interaction
*/
void StdFace_InputSpinNN(
  struct StdIntList *StdI,//!<[inout]
  double J0[3][3],//!<[in] The anisotropic spin interaction
  double J0All,//!<[in] The isotropic interaction
  char *J0name//!<[in] The name of this spin interaction (e.g. J1)
) 
{
  int i1, i2, i3, i4;
  char Jname[3][3][10]; 
  
  strcpy(Jname[0][0], "x\0");
  strcpy(Jname[0][1], "xy\0");
  strcpy(Jname[0][2], "xz\0");
  strcpy(Jname[1][0], "yx\0");
  strcpy(Jname[1][1], "y\0");
  strcpy(Jname[1][2], "yz\0");
  strcpy(Jname[2][0], "zx\0");
  strcpy(Jname[2][1], "zy\0");
  strcpy(Jname[2][2], "z\0");

  if (isnan(StdI->JAll) == 0 && isnan(J0All)  == 0) {
    fprintf(stdout, "\n ERROR! J and %s conflict !\n\n", J0name);
    StdFace_exit(-1);
  }
  for (i1 = 0; i1 < 3; i1++) {
    for (i2 = 0; i2 < 3; i2++) {
      if (isnan(StdI->JAll) == 0 && isnan(StdI->J[i1][i2]) == 0) {
        fprintf(stdout, "\n ERROR! J and J%s conflict !\n\n", Jname[i1][i2]);
        StdFace_exit(-1);
      }
      else if (isnan(J0All) == 0 && isnan(StdI->J[i1][i2]) == 0) {
        fprintf(stdout, "\n ERROR! %s and J%s conflict !\n\n",
          J0name, Jname[i1][i2]);
        StdFace_exit(-1);
      }
      else if (isnan(J0All) == 0 && isnan(J0[i1][i2]) == 0) {
        fprintf(stdout, "\n ERROR! %s and %s%s conflict !\n\n", J0name,
          J0name, Jname[i1][i2]);
        StdFace_exit(-1);
      }
      else if (isnan(J0[i1][i2]) == 0 && isnan(StdI->JAll) == 0) {
        fprintf(stdout, "\n ERROR! %s%s and J conflict !\n\n",
          J0name, Jname[i1][i2]);
        StdFace_exit(-1);
      }
    }/*for (j = 0; j < 3; j++)*/
  }/*for (i = 0; i < 3; i++)*/
 
  for (i1 = 0; i1 < 3; i1++) {
    for (i2 = 0; i2 < 3; i2++) {
      for (i3 = 0; i3 < 3; i3++) {
        for (i4 = 0; i4 < 3; i4++) {
          if (isnan(J0[i1][i2]) == 0 && isnan(StdI->J[i3][i4]) == 0) {
            fprintf(stdout, "\n ERROR! %s%s and J%s conflict !\n\n", 
              J0name, Jname[i1][i2], Jname[i3][i4]);
            StdFace_exit(-1);
          }
        }/*for (i4 = 0; i4 < 3; i4++)*/
      }/*for (i3 = 0; i3 < 3; i3++)*/
    }/*for (j = 0; j < 3; j++)*/
  }/*for (i = 0; i < 3; i++)*/

  for (i1 = 0; i1 < 3; i1++) {
    for (i2 = 0; i2 < 3; i2++) {
      if (isnan(J0[i1][i2]) == 0)
        fprintf(stdout, "  %14s%s = %-10.5f\n", J0name, Jname[i1][i2], J0[i1][i2]);
      else if (isnan(StdI->J[i1][i2]) == 0) {
        J0[i1][i2] = StdI->J[i1][i2];
        fprintf(stdout, "  %14s%s = %-10.5f\n", J0name, Jname[i1][i2], J0[i1][i2]);
      }
      else if (i1 == i2 && isnan(J0All) == 0) {
        J0[i1][i2] = J0All;
        fprintf(stdout, "  %14s%s = %-10.5f\n", J0name, Jname[i1][i2], J0[i1][i2]);
      }
      else if (i1 == i2 && isnan(StdI->JAll) == 0) {
        J0[i1][i2] = StdI->JAll;
        fprintf(stdout, "  %14s%s = %-10.5f\n", J0name, Jname[i1][i2], J0[i1][i2]);
      }
      else {
        J0[i1][i2] = 0.0;
      }
    }/*for (i2 = 0; i2 < 3; i2++)*/
  }/*for (i = 0; i < 3; i++)*/
}/*void StdFace_InputSpinNN*/
/**
@brief Input spin-spin interaction other than nearest-neighbor
*/
void StdFace_InputSpin(
  struct StdIntList *StdI,//!<[inout] 
  double Jp[3][3],//!<[in] Fully anisotropic spin interaction
  double JpAll,//!<[in] The isotropic interaction
  char *Jpname//!<The name of this spin interaction(e.g.J')
)
{
  int i1, i2;
  char Jname[3][3][10];

  strcpy(Jname[0][0], "x\0");
  strcpy(Jname[0][1], "xy\0");
  strcpy(Jname[0][2], "xz\0");
  strcpy(Jname[1][0], "yx\0");
  strcpy(Jname[1][1], "y\0");
  strcpy(Jname[1][2], "yz\0");
  strcpy(Jname[2][0], "zx\0");
  strcpy(Jname[2][1], "zy\0");
  strcpy(Jname[2][2], "z\0");

  for (i1 = 0; i1 < 3; i1++) {
    for (i2 = 0; i2 < 3; i2++) {
      if (isnan(JpAll) == 0 && isnan(Jp[i1][i2]) == 0) {
        fprintf(stdout, "\n ERROR! %s and %s%s conflict !\n\n", Jpname,
          Jpname, Jname[i1][i2]);
        StdFace_exit(-1);
      }
    }/*for (j = 0; j < 3; j++)*/
  }/*for (i = 0; i < 3; i++)*/

  for (i1 = 0; i1 < 3; i1++) {
    for (i2 = 0; i2 < 3; i2++) {
      if (isnan(Jp[i1][i2]) == 0)
        fprintf(stdout, "  %14s%s = %-10.5f\n", Jpname, Jname[i1][i2], Jp[i1][i2]);
      else if (i1 == i2 && isnan(JpAll) == 0) {
        Jp[i1][i2] = JpAll;
        fprintf(stdout, "  %14s%s = %-10.5f\n", Jpname, Jname[i1][i2], Jp[i1][i2]);
      }
      else {
        Jp[i1][i2] = 0.0;
      }
    }/*for (i2 = 0; i2 < 3; i2++)*/
  }/*for (i = 0; i < 3; i++)*/
}/*void StdFace_InputSpin*/
/**
@brief Input off-site Coulomb interaction from the 
input file, if it is not specified, use the default value (0
or the isotropic Coulomb interaction StdIntList::V).
*/
void StdFace_InputCoulombV(
  struct StdIntList *StdI,//!<[inout]
  double *V0,//!<[in]
  char *V0name//!<[in] E.g. V1
)
{
  if (isnan(StdI->V) == 0 && isnan(*V0) == 0) {
    fprintf(stdout, "\n ERROR! V and %s conflict !\n\n", V0name);
    StdFace_exit(-1);
  }
  else if (isnan(*V0) == 0)
    fprintf(stdout, "  %15s = %-10.5f\n", V0name, *V0);
  else if (isnan(StdI->V) == 0) {
    *V0 = StdI->V;
    fprintf(stdout, "  %15s = %-10.5f\n", V0name, *V0);
  }
  else {
    *V0 = 0.0;
  }
}/*void StdFace_InputCoulombV*/
/**
@brief Input hopping integral from the
input file, if it is not specified, use the default value(0
or the isotropic hopping StdIntList::V).
*/
void StdFace_InputHopp(
  struct StdIntList *StdI,//!<[inout]
  double complex *t0,//!<[in]
  char *t0name//!<[in] E.g. t1
)
{
  if (isnan(creal(StdI->t)) == 0 && isnan(creal(*t0)) == 0) {
    fprintf(stdout, "\n ERROR! t and %s conflict !\n\n", t0name);
    StdFace_exit(-1);
  }
  else if (isnan(creal(*t0)) == 0)
    fprintf(stdout, "  %15s = %-10.5f %-10.5f\n", t0name, creal(*t0), cimag(*t0));
  else if (isnan(creal(StdI->t)) == 0) {
    *t0 = StdI->t;
    fprintf(stdout, "  %15s = %-10.5f %-10.5f\n", t0name, creal(*t0), cimag(*t0));
  }
  else {
    *t0 = 0.0;
  }
}/*void StdFace_InputHopp*/
/**
@brief Print geometry of sites for the pos-process of correlation function
*/
void StdFace_PrintGeometry(struct StdIntList *StdI) {
  FILE *fp;
  int isite, iCell, ii;

  fp = fopen("geometry.dat", "w");

  for (ii = 0; ii < 3; ii++) 
    fprintf(fp, "%25.15e %25.15e %25.15e\n", 
      StdI->direct[ii][0], StdI->direct[ii][1], StdI->direct[ii][2]);
  fprintf(fp, "%25.15e %25.15e %25.15e\n", 
    StdI->phase[0], StdI->phase[1], StdI->phase[2]);
  for (ii = 0; ii < 3; ii++)
    fprintf(fp, "%d %d %d\n",
      StdI->box[ii][0], StdI->box[ii][1], StdI->box[ii][2]);

  for (iCell = 0; iCell < StdI->NCell; iCell++) {
    for (isite = 0; isite < StdI->NsiteUC; isite++) {
      fprintf(fp, "%d %d %d %d\n",
        StdI->Cell[iCell][0] - StdI->Cell[0][0],
        StdI->Cell[iCell][1] - StdI->Cell[0][1],
        StdI->Cell[iCell][2] - StdI->Cell[0][2],
        isite);
    }/*for (isite = 0; isite < StdI->NsiteUC; isite++)*/
  }/* for (iCell = 0; iCell < StdI->NCell; iCell++)*/
  if (strcmp(StdI->model, "kondo") == 0) {
    for (iCell = 0; iCell < StdI->NCell; iCell++) {
      for (isite = 0; isite < StdI->NsiteUC; isite++) {
        fprintf(fp, "%d %d %d %d\n",
          StdI->Cell[iCell][0] - StdI->Cell[0][0],
          StdI->Cell[iCell][1] - StdI->Cell[0][1],
          StdI->Cell[iCell][2] - StdI->Cell[0][2],
          isite + StdI->NsiteUC);
      }/*for (isite = 0; isite < StdI->NsiteUC; isite++)*/
    }/* for (iCell = 0; iCell < StdI->NCell; iCell++)*/
  }
  fflush(fp);
  fclose(fp);
}/*void StdFace_PrintGeometry()*/
/**
@brief Malloc Arrays for interactions
*/
void StdFace_MallocInteractions(
  struct StdIntList *StdI,//!<[inout]
  int ntransMax,//!<[in] upper limit of the number of transfer
  int nintrMax//!<[in] upper limit of the number of interaction
) {
  int ii;
#if defined(_HPhi)
  int it;
#endif
  /**@brief
  (1) Transfer StdIntList::trans, StdIntList::transindx
  */
  StdI->transindx = (int **)malloc(sizeof(int*) * ntransMax);
  StdI->trans = (double complex *)malloc(sizeof(double complex) * ntransMax);
  for (ii = 0; ii < ntransMax; ii++) {
    StdI->transindx[ii] = (int *)malloc(sizeof(int) * 4);
  }
  StdI->ntrans = 0;
#if defined(_HPhi)
  if (strcmp(StdI->method, "timeevolution") == 0 && StdI->PumpBody == 1) {
    StdI->npump = (int *)malloc(sizeof(int) * StdI->Lanczos_max);
    StdI->pumpindx = (int ***)malloc(sizeof(int**) * StdI->Lanczos_max);
    StdI->pump = (double complex **)malloc(sizeof(double complex*) * StdI->Lanczos_max);
    for (it = 0; it < StdI->Lanczos_max; it++) {
      StdI->npump[it] = 0;
      StdI->pumpindx[it] = (int **)malloc(sizeof(int*) * ntransMax);
      StdI->pump[it] = (double complex *)malloc(sizeof(double complex) * ntransMax);
      for (ii = 0; ii < ntransMax; ii++) {
        StdI->pumpindx[it][ii] = (int *)malloc(sizeof(int) * 4);
      }
    }/*for (it = 0; it < StdI->Lanczos_max;)*/
  }/*if (strcmp(StdI->method, "timeevolution") == 0*/
#endif
  /**@brief
  (2) InterAll StdIntList::intr, StdIntList::intrindx
  */
  StdI->intrindx = (int **)malloc(sizeof(int*) * nintrMax);
  StdI->intr = (double complex *)malloc(sizeof(double complex) * nintrMax);
  for (ii = 0; ii < nintrMax; ii++) {
    StdI->intrindx[ii] = (int *)malloc(sizeof(int) * 8);
  }
  StdI->nintr = 0;
  /**@brief
  (3) Coulomb intra StdIntList::Cintra, StdIntList::CintraIndx
  */
  StdI->CintraIndx = (int **)malloc(sizeof(int*) * nintrMax);
  StdI->Cintra = (double *)malloc(sizeof(double) * nintrMax);
  for (ii = 0; ii < nintrMax; ii++) {
    StdI->CintraIndx[ii] = (int *)malloc(sizeof(int) * 1);
  }
  StdI->NCintra = 0;
  /**@brief
  (4) Coulomb inter StdIntList::Cinter, StdIntList::CinterIndx
  */
  StdI->CinterIndx = (int **)malloc(sizeof(int*) * nintrMax);
  StdI->Cinter = (double *)malloc(sizeof(double) * nintrMax);
  for (ii = 0; ii < nintrMax; ii++) {
    StdI->CinterIndx[ii] = (int *)malloc(sizeof(int) * 2);
  }
  StdI->NCinter = 0;
  /**@brief
  (5) Hund StdIntList::Hund, StdIntList::HundIndx
  */
  StdI->HundIndx = (int **)malloc(sizeof(int*) * nintrMax);
  StdI->Hund = (double *)malloc(sizeof(double) * nintrMax);
  for (ii = 0; ii < nintrMax; ii++) {
    StdI->HundIndx[ii] = (int *)malloc(sizeof(int) * 2);
  }
  StdI->NHund = 0;
  /**@brief
  (6) Excahnge StdIntList::Ex, StdIntList::ExIndx
  */
  StdI->ExIndx = (int **)malloc(sizeof(int*) * nintrMax);
  StdI->Ex = (double *)malloc(sizeof(double) * nintrMax);
  for (ii = 0; ii < nintrMax; ii++) {
    StdI->ExIndx[ii] = (int *)malloc(sizeof(int) * 2);
  }
  StdI->NEx = 0;
  /**@brief
  (7) PairLift StdIntList::PairLift, StdIntList::PLIndx
  */
  StdI->PLIndx = (int **)malloc(sizeof(int*) * nintrMax);
  StdI->PairLift = (double *)malloc(sizeof(double) * nintrMax);
  for (ii = 0; ii < nintrMax; ii++) {
    StdI->PLIndx[ii] = (int *)malloc(sizeof(int) * 2);
  }
  StdI->NPairLift = 0;
  /**@brief
  (7) PairHopp StdIntList::PairHopp, StdIntList::PHIndx
  */
  StdI->PHIndx = (int **)malloc(sizeof(int*) * nintrMax);
  StdI->PairHopp = (double *)malloc(sizeof(double) * nintrMax);
  for (ii = 0; ii < nintrMax; ii++) {
    StdI->PHIndx[ii] = (int *)malloc(sizeof(int) * 2);
  }
  StdI->NPairHopp = 0;
}/*void StdFace_MallocInteractions*/
#if defined(_mVMC)
/**
@brief Define whether the specified site is in the unit cell or not.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void StdFace_FoldSiteSub(
  struct StdIntList *StdI,//!<[inout]
  int iCellV[3],//!<[in]
  int nBox[3], //!<[out]
  int iCellV_fold[3]//!<[out]
)
{
  int ii, jj, iCellV_frac[3];
  /**@brief
  (1) Transform to fractional coordinate (times NCell)
  */
  for (ii = 0; ii < 3; ii++) {
    iCellV_frac[ii] = 0;
    for (jj = 0; jj < 3; jj++)iCellV_frac[ii] += StdI->rboxsub[ii][jj] * iCellV[jj];
  }
  /**@brief
  (2) Which supercell contains this cell
  */
  for (ii = 0; ii < 3; ii++)
    nBox[ii] = (iCellV_frac[ii] + StdI->NCellsub * 1000) / StdI->NCellsub - 1000;
  /**@brief
  (3) Fractional coordinate (times NCell) in the original supercell
  */
  for (ii = 0; ii < 3; ii++)
    iCellV_frac[ii] -= StdI->NCellsub*(nBox[ii]);
  /**/
  for (ii = 0; ii < 3; ii++) {
    iCellV_fold[ii] = 0;
    for (jj = 0; jj < 3; jj++) iCellV_fold[ii] += StdI->boxsub[jj][ii] * iCellV_frac[jj];
    iCellV_fold[ii] = (iCellV_fold[ii] + StdI->NCellsub * 1000) / StdI->NCellsub - 1000;
  }
}/*static void StdFace_FoldSiteSub*/
/**
@brief Print Quantum number projection
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Proj(struct StdIntList *StdI)
{
  FILE *fp;
  int jsite, iCell, jCell, kCell;
  int nBox[3], iCellV[3], jCellV[3], ii;
  int iSym;
  int **Sym, **Anti;

  Sym = (int **)malloc(sizeof(int*) * StdI->nsite);
  Anti = (int **)malloc(sizeof(int*) * StdI->nsite);
  for (jsite = 0; jsite < StdI->nsite; jsite++) {
    Sym[jsite] = (int *)malloc(sizeof(int) * StdI->nsite);
    Anti[jsite] = (int *)malloc(sizeof(int) * StdI->nsite);
  }
  /**pbrief
  (1) Define translation operator in sub lattice
  */
  StdI->NSym = 0;
  for (iCell = 0; iCell < StdI->NCell; iCell++) {

    StdFace_FoldSiteSub(StdI, StdI->Cell[iCell], nBox, iCellV);

    StdFace_FoldSite(StdI, iCellV, nBox, iCellV);

    if (iCellV[0] == StdI->Cell[iCell][0] && 
        iCellV[1] == StdI->Cell[iCell][1] && 
        iCellV[2] == StdI->Cell[iCell][2]) {
      /**@brief
      (2) Translation operator in sub lattice
      */
      for (jCell = 0; jCell < StdI->NCell; jCell++) {

        for (ii = 0; ii < 3; ii++)jCellV[ii] = StdI->Cell[jCell][ii] + iCellV[ii];
        StdFace_FoldSite(StdI, jCellV, nBox, jCellV);

        for (kCell = 0; kCell < StdI->NCell; kCell++) {
          if (jCellV[0] == StdI->Cell[kCell][0] && 
              jCellV[1] == StdI->Cell[kCell][1] &&
              jCellV[2] == StdI->Cell[kCell][2]) 
          {

            for (jsite = 0; jsite < StdI->NsiteUC; jsite++) {

              Sym[StdI->NSym][jCell*StdI->NsiteUC + jsite] = kCell*StdI->NsiteUC + jsite;
              Anti[StdI->NSym][jCell*StdI->NsiteUC + jsite]
                = StdI->AntiPeriod[0] * nBox[0]
                + StdI->AntiPeriod[1] * nBox[1]
                + StdI->AntiPeriod[2] * nBox[2];

              if (strcmp(StdI->model, "kondo") == 0) {
                Sym[StdI->NSym][StdI->nsite / 2 + jCell*StdI->NsiteUC + jsite] = StdI->nsite / 2 + kCell*StdI->NsiteUC + jsite;
                Anti[StdI->NSym][StdI->nsite / 2 + jCell*StdI->NsiteUC + jsite]
                  = StdI->AntiPeriod[0] * nBox[0]
                  + StdI->AntiPeriod[1] * nBox[1]
                  + StdI->AntiPeriod[2] * nBox[2];
              }/*if (strcmp(StdI->model, "kondo") == 0)*/

            }/*for (jsite = 0; jsite < StdI->NsiteUC; jsite++)*/

          }/*if (jWfold == StdI->Cell[kCell][0] && jLfold == StdI->Cell[kCell][1])*/
        }/*for (kCell = 0; kCell < StdI->NCell; kCell++)*/
      }/*for (jCell = 0; jCell < StdI->NCell; jCell++)*/
      StdI->NSym += 1;
    }/*if (iWfold == iW && iLfold == iL)*/
  }/*for (iCell = 0; iCell < StdI->NCell; iCell++)*/

  fp = fopen("qptransidx.def", "w");
  fprintf(fp, "=============================================\n");
  fprintf(fp, "NQPTrans %10d\n", StdI->NSym);
  fprintf(fp, "=============================================\n");
  fprintf(fp, "======== TrIdx_TrWeight_and_TrIdx_i_xi ======\n");
  fprintf(fp, "=============================================\n");
  for (iSym = 0; iSym < StdI->NSym; iSym++) {
    fprintf(fp, "%d %10.5f\n", iSym, 1.0);
  }
  for (iSym = 0; iSym < StdI->NSym; iSym++) {
    for (jsite = 0; jsite < StdI->nsite; jsite++) {
      if (Anti[iSym][jsite] % 2 == 0) Anti[iSym][jsite] = 1;
      else Anti[iSym][jsite] = -1;
      if (StdI->AntiPeriod[0] == 1 || StdI->AntiPeriod[1] == 1 || StdI->AntiPeriod[2] == 1) {
        fprintf(fp, "%5d  %5d  %5d  %5d\n", iSym, jsite, Sym[iSym][jsite], Anti[iSym][jsite]);
      }
      else {
        fprintf(fp, "%5d  %5d  %5d\n", iSym, jsite, Sym[iSym][jsite]);
      }
    }
  }
  fflush(fp);
  fclose(fp);
  fprintf(stdout, "    qptransidx.def is written.\n");

  for (jsite = 0; jsite < StdI->nsite; jsite++) {
    free(Anti[jsite]);
    free(Sym[jsite]);
  }
  free(Sym);
  free(Anti);
}/*void StdFace_Proj(struct StdIntList *StdI)*/
/**
@brief Initialize sub Cell
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void StdFace_InitSiteSub(struct StdIntList *StdI)
{
  int ii, jj, kk, prod;
  /**@brief
  (1) check Input parameters
  */
  if ((StdI->Lsub != StdI->NaN_i || StdI->Wsub != StdI->NaN_i || StdI->Hsub != StdI->NaN_i)
    && (StdI->boxsub[0][0] != StdI->NaN_i || StdI->boxsub[0][1] != StdI->NaN_i || StdI->boxsub[0][2] != StdI->NaN_i ||
        StdI->boxsub[1][0] != StdI->NaN_i || StdI->boxsub[1][1] != StdI->NaN_i || StdI->boxsub[1][2] != StdI->NaN_i ||
        StdI->boxsub[2][0] != StdI->NaN_i || StdI->boxsub[2][1] != StdI->NaN_i || StdI->boxsub[2][2] != StdI->NaN_i))
  {
    fprintf(stdout, "\nERROR ! (Lsub, Wsub, Hsub) and (a0Wsub, ..., a2Hsub) conflict !\n\n");
    StdFace_exit(-1);
  }
  else if (StdI->Wsub != StdI->NaN_i || StdI->Lsub != StdI->NaN_i || StdI->Hsub != StdI->NaN_i) {
    StdFace_PrintVal_i("Lsub", &StdI->Lsub, 1);
    StdFace_PrintVal_i("Wsub", &StdI->Wsub, 1);
    StdFace_PrintVal_i("Hsub", &StdI->Hsub, 1);
    for (ii = 0; ii < 3; ii++) for (jj = 0; jj < 3; jj++)
      StdI->boxsub[ii][jj] = 0;
    StdI->boxsub[0][0] = StdI->Wsub;
    StdI->boxsub[1][1] = StdI->Lsub;
    StdI->boxsub[2][2] = StdI->Hsub;
  }
  else {
    StdFace_PrintVal_i("a0Wsub", &StdI->boxsub[0][0], StdI->box[0][0]);
    StdFace_PrintVal_i("a0Lsub", &StdI->boxsub[0][1], StdI->box[0][1]);
    StdFace_PrintVal_i("a0Hsub", &StdI->boxsub[0][2], StdI->box[0][2]);
    StdFace_PrintVal_i("a1Wsub", &StdI->boxsub[1][0], StdI->box[1][0]);
    StdFace_PrintVal_i("a1Lsub", &StdI->boxsub[1][1], StdI->box[1][1]);
    StdFace_PrintVal_i("a1Hsub", &StdI->boxsub[1][2], StdI->box[1][2]);
    StdFace_PrintVal_i("a2Wsub", &StdI->boxsub[2][0], StdI->box[2][0]);
    StdFace_PrintVal_i("a2Lsub", &StdI->boxsub[2][1], StdI->box[2][1]);
    StdFace_PrintVal_i("a2Hsub", &StdI->boxsub[2][2], StdI->box[2][2]);
  }
  /**@brief
  (2) Calculate reciprocal lattice vectors (times NCellsub)
  */
  StdI->NCellsub = 0;
  for (ii = 0; ii < 3; ii++) {
    StdI->NCellsub += StdI->boxsub[0][ii]
                    * StdI->boxsub[1][(ii + 1) % 3]
                    * StdI->boxsub[2][(ii + 2) % 3]
                    - StdI->boxsub[0][ii]
                    * StdI->boxsub[1][(ii + 2) % 3]
                    * StdI->boxsub[2][(ii + 1) % 3];
  }
  printf("         Number of Cell in the sublattice: %d\n", abs(StdI->NCellsub));
  if (StdI->NCellsub == 0) {
    StdFace_exit(-1);
  }

  for (ii = 0; ii < 3; ii++) {
    for (jj = 0; jj < 3; jj++) {
      StdI->rboxsub[ii][jj] = StdI->boxsub[(ii + 1) % 3][(jj + 1) % 3] * StdI->boxsub[(ii + 2) % 3][(jj + 2) % 3]
                            - StdI->boxsub[(ii + 1) % 3][(jj + 2) % 3] * StdI->boxsub[(ii + 2) % 3][(jj + 1) % 3];
    }
  }
  if (StdI->NCellsub < 0) {
    for (ii = 0; ii < 3; ii++)
      for (jj = 0; jj < 3; jj++)
        StdI->rboxsub[ii][jj] *= -1;
    StdI->NCellsub *= -1;
  }/*if (StdI->NCell < 0)*/
  /**@brief
  (4) Check the sublattice is commensurate or not
  */
  for (ii = 0; ii < 3; ii++) {
    for (jj = 0; jj < 3; jj++) {
      prod = 0.0;
      for (kk = 0; kk < 3; kk++) prod += StdI->rboxsub[ii][kk] * (double)StdI->box[jj][kk];
      if (prod % StdI->NCellsub != 0) {
        printf("\n ERROR ! Sublattice is INCOMMENSURATE !\n\n");
        StdFace_exit(-1);
      }/*if (prod % StdI->NCellsub != 0)*/
    }
  }
}/*void StdFace_InitSiteSub*/
/**
@brief Generate orbitalindex
*/
void StdFace_generate_orb(struct StdIntList *StdI) {
  int iCell, jCell, kCell, iCell2, jCell2, iOrb, isite, jsite, Anti;
  int nBox[3], iCellV[3], jCellV[3], dCellV[3], ii;
  int **CellDone;

  StdFace_InitSiteSub(StdI);

  StdI->Orb = (int **)malloc(sizeof(int*) * StdI->nsite);
  StdI->AntiOrb = (int **)malloc(sizeof(int*) * StdI->nsite);
  for (isite = 0; isite < StdI->nsite; isite++) {
    StdI->Orb[isite] = (int *)malloc(sizeof(int) * StdI->nsite);
    StdI->AntiOrb[isite] = (int *)malloc(sizeof(int) * StdI->nsite);
  }
  CellDone = (int **)malloc(sizeof(int*) * StdI->NCell);
  for (iCell = 0; iCell < StdI->NCell; iCell++) {
    CellDone[iCell] = (int *)malloc(sizeof(int) * StdI->NCell);
    for (jCell = 0; jCell < StdI->NCell; jCell++) {
      CellDone[iCell][jCell] = 0;
    }
  }

  iOrb = 0;
  for (iCell = 0; iCell < StdI->NCell; iCell++) {

    StdFace_FoldSiteSub(StdI, StdI->Cell[iCell], nBox, iCellV);

    StdFace_FoldSite(StdI, iCellV, nBox, iCellV);

    for (kCell = 0; kCell < StdI->NCell; kCell++) {
      if (iCellV[0] == StdI->Cell[kCell][0] && 
          iCellV[1] == StdI->Cell[kCell][1] &&
          iCellV[2] == StdI->Cell[kCell][2]) 
      {
        iCell2 = kCell;
      }
    }/*for (kCell = 0; kCell < StdI->NCell; kCell++)*/

    for (jCell = 0; jCell < StdI->NCell; jCell++) {

      for (ii = 0; ii < 3; ii++)
        jCellV[ii] = StdI->Cell[jCell][ii] + iCellV[ii] - StdI->Cell[iCell][ii];

      StdFace_FoldSite(StdI, jCellV, nBox, jCellV);

      for (kCell = 0; kCell < StdI->NCell; kCell++) {
        if (jCellV[0] == StdI->Cell[kCell][0] &&
            jCellV[1] == StdI->Cell[kCell][1] &&
            jCellV[2] == StdI->Cell[kCell][2]) 
        {
          jCell2 = kCell;
        }
      }/*for (kCell = 0; kCell < StdI->NCell; kCell++)*/
      /*
       AntiPeriodic factor
      */
      for (ii = 0; ii < 3; ii++)
        dCellV[ii] = StdI->Cell[jCell][ii] - StdI->Cell[iCell][ii];
      StdFace_FoldSite(StdI, dCellV, nBox, dCellV);
      Anti = 0;
      for (ii = 0; ii < 3; ii++)Anti += StdI->AntiPeriod[ii] * nBox[ii];
      if (Anti % 2 == 0) Anti = 1;
      else Anti = -1;

      for (isite = 0; isite < StdI->NsiteUC; isite++) {
        for (jsite = 0; jsite < StdI->NsiteUC; jsite++) {
 
          if (CellDone[iCell2][jCell2] == 0) {
            StdI->Orb[iCell2*StdI->NsiteUC + isite][jCell2*StdI->NsiteUC + jsite] = iOrb;
            StdI->AntiOrb[iCell2*StdI->NsiteUC + isite][jCell2*StdI->NsiteUC + jsite] = Anti;
            iOrb += 1;
          }
          StdI->Orb[iCell*StdI->NsiteUC + isite][jCell*StdI->NsiteUC + jsite]
            = StdI->Orb[iCell2*StdI->NsiteUC + isite][jCell2*StdI->NsiteUC + jsite];
          StdI->AntiOrb[iCell*StdI->NsiteUC + isite][jCell*StdI->NsiteUC + jsite] = Anti;

          if (strcmp(StdI->model, "kondo") == 0) {
            if (CellDone[iCell2][jCell2] == 0) {
              StdI->Orb[StdI->nsite / 2 + iCell2*StdI->NsiteUC + isite]
                       [                  jCell2*StdI->NsiteUC + jsite] = iOrb;
              StdI->AntiOrb[StdI->nsite / 2 + iCell2*StdI->NsiteUC + isite]
                           [                  jCell2*StdI->NsiteUC + jsite] = Anti;
              iOrb += 1;
              StdI->Orb[                  iCell2*StdI->NsiteUC + isite]
                       [StdI->nsite / 2 + jCell2*StdI->NsiteUC + jsite] = iOrb;
              StdI->AntiOrb[                  iCell2*StdI->NsiteUC + isite]
                           [StdI->nsite / 2 + jCell2*StdI->NsiteUC + jsite] = Anti;
              iOrb += 1;
              StdI->Orb[StdI->nsite / 2 + iCell2*StdI->NsiteUC + isite]
                       [StdI->nsite / 2 + jCell2*StdI->NsiteUC + jsite] = iOrb;
              StdI->AntiOrb[StdI->nsite / 2 + iCell2*StdI->NsiteUC + isite]
                           [StdI->nsite / 2 + jCell2*StdI->NsiteUC + jsite] = Anti;
              iOrb += 1;
            }
            StdI->Orb[StdI->nsite / 2 + iCell*StdI->NsiteUC + isite]
                     [                  jCell*StdI->NsiteUC + jsite]
            = StdI->Orb[StdI->nsite / 2 + iCell2*StdI->NsiteUC + isite]
                       [                  jCell2*StdI->NsiteUC + jsite];
            StdI->AntiOrb[StdI->nsite / 2 + iCell*StdI->NsiteUC + isite]
                         [                  jCell*StdI->NsiteUC + jsite] = Anti;
            StdI->Orb[                  iCell*StdI->NsiteUC + isite]
                     [StdI->nsite / 2 + jCell*StdI->NsiteUC + jsite]
            = StdI->Orb[                  iCell2*StdI->NsiteUC + isite]
                       [StdI->nsite / 2 + jCell2*StdI->NsiteUC + jsite];
            StdI->AntiOrb[iCell*StdI->NsiteUC + isite]
                         [StdI->nsite / 2 + jCell*StdI->NsiteUC + jsite] = Anti;
            StdI->Orb[StdI->nsite / 2 + iCell*StdI->NsiteUC + isite]
                     [StdI->nsite / 2 + jCell*StdI->NsiteUC + jsite]
              = StdI->Orb[StdI->nsite / 2 + iCell2*StdI->NsiteUC + isite]
                         [StdI->nsite / 2 + jCell2*StdI->NsiteUC + jsite];
              StdI->AntiOrb[StdI->nsite / 2 + iCell*StdI->NsiteUC + isite]
                           [StdI->nsite / 2 + jCell*StdI->NsiteUC + jsite] = Anti;
          }/*if (strcmp(StdI->model, "kondo") == 0)*/

        }/*for (jsite = 0; jsite < StdI->NsiteUC; jsite++)*/
      }/*for (isite = 0; isite < StdI->NsiteUC; isite++)*/
      CellDone[iCell2][jCell2] = 1;
    }/*for (jCell = 0; jCell < StdI->NCell; jCell++)*/

  }/*for (iCell = 0; iCell < StdI->NCell; iCell++)*/
  StdI->NOrb = iOrb;

  for (iCell = 0; iCell < StdI->NCell; iCell++) free(CellDone[iCell]);
  free(CellDone);
}/*void StdFace_generate_orb*/
/**
@brief Output Jastrow
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void PrintJastrow(struct StdIntList *StdI) {
  FILE *fp;
  int isite, jsite, isiteUC, jsiteUC, revarsal, isite1, jsite1, iorb;
  int NJastrow, iJastrow;
  int dCell, iCell;//, jCell, dCellv[3];
  int **Jastrow;
  double complex Cphase;
  double dR[3];

  Jastrow = (int **)malloc(sizeof(int*) * StdI->nsite);
  for (isite = 0; isite < StdI->nsite; isite++) 
    Jastrow[isite] = (int *)malloc(sizeof(int) * StdI->nsite);

  if (abs(StdI->NMPTrans) == 1 || StdI->NMPTrans == StdI->NaN_i) {
    /**@brief
    (1) Copy Orbital index
    */
    for (isite = 0; isite < StdI->nsite; isite++) {
      for (jsite = 0; jsite < StdI->nsite; jsite++) {
        Jastrow[isite][jsite] = StdI->Orb[isite][jsite];
      }/*for (jsite = 0; jsite < isite; jsite++)*/
    }/*for (isite = 0; isite < StdI->nsite; isite++)*/
    /**@brief
    (2) Symmetrize
    */
    for (iorb = 0; iorb < StdI->NOrb; iorb++) {
      for (isite = 0; isite < StdI->nsite; isite++) {
        for (jsite = 0; jsite < StdI->nsite; jsite++) {
          if (Jastrow[isite][jsite] == iorb) {
            Jastrow[jsite][isite] = Jastrow[isite][jsite];
          }
        }/*for (jsite = 0; jsite < isite; jsite++)*/
      }/*for (isite = 0; isite < StdI->nsite; isite++)*/
    }/*for (iorb = 0; iorb < StdI->NOrb; iorb++)*/
     /**/
    if (strcmp(StdI->model, "hubbard") == 0) NJastrow = 0;
    else NJastrow = -1;
    for (isite = 0; isite < StdI->nsite; isite++) {
      /*
      For Local spin
      */
      if (StdI->locspinflag[isite] != 0) {
        for (jsite = 0; jsite < StdI->nsite; jsite++) {
          Jastrow[isite][jsite] = -1;
          Jastrow[jsite][isite] = -1;
        }
        continue;
      }
      /**/
      for (jsite = 0; jsite < isite; jsite++) {
        if (Jastrow[isite][jsite] >= 0) {
          iJastrow = Jastrow[isite][jsite];
          NJastrow -= 1;
          for (isite1 = 0; isite1 < StdI->nsite; isite1++) {
            for (jsite1 = 0; jsite1 < StdI->nsite; jsite1++) {
              if (Jastrow[isite1][jsite1] == iJastrow)
                Jastrow[isite1][jsite1] = NJastrow;
            }/*for (jsite1 = 0; jsite1 < StdI->nsite; jsite1++)*/
          }/*for (isite1 = 0; isite1 < StdI->nsite; isite1++)*/
        }/*if (Jastrow[isite][jsite] >= 0)*/
      }/*for (jsite = 0; jsite < isite; jsite++)*/
    }/*for (isite = 0; isite < StdI->nsite; isite++)*/
     /**/
    NJastrow = -NJastrow;
    for (isite = 0; isite < StdI->nsite; isite++) {
      for (jsite = 0; jsite < StdI->nsite; jsite++) {
        Jastrow[isite][jsite] = -1 - Jastrow[isite][jsite];
      }/*for (jsite = 0; jsite < isite; jsite++)*/
    }/*for (isite = 0; isite < StdI->nsite; isite++)*/
  }/*if (abs(StdI->NMPTrans) == 1)*/
  else {

    if (strcmp(StdI->model, "spin") == 0) {
      NJastrow = 1;

      for (isite = 0; isite < StdI->nsite; isite++) {
        for (jsite = 0; jsite < StdI->nsite; jsite++) {
          Jastrow[isite][jsite] = 0;
        }/*for (jsite = 0; jsite < StdI->nsite; jsite++)*/
      }/*for (isite = 0; isite < StdI->nsite; isite++)*/
    }/*if (strcmp(StdI->model, "spin") == 0)*/
    else {

      NJastrow = 0;

      if (strcmp(StdI->model, "kondo") == 0) {
        /*
        Local spin - itererant electron part
        */
        for (isite = 0; isite < StdI->nsite; isite++) {
          for (jsite = 0; jsite < StdI->nsite / 2; jsite++) {
            Jastrow[isite][jsite] = 0;
            Jastrow[jsite][isite] = 0;
          }/*for (jsite = 0; jsite < StdI->nsite; jsite++)*/
        }/*for (isite = 0; isite < StdI->nsite; isite++)*/

        NJastrow += 1;
      }/*if (strcmp(StdI->model, "kondo") == 0)*/

      for (dCell = 0; dCell < StdI->NCell; dCell++) {
        StdFace_FindSite(StdI,
          0, 0, 0,
          -StdI->Cell[dCell][0], -StdI->Cell[dCell][1], -StdI->Cell[dCell][2],
          0, 0, &isite, &jsite, &Cphase, dR);
        if (strcmp(StdI->model, "kondo") == 0) jsite += -StdI->NCell * StdI->NsiteUC;
        iCell = jsite / StdI->NsiteUC;
        if (iCell < dCell) {
          /*
          If -R has been already done, skip.
          */
          continue;
        }
        else if (iCell == dCell) {
          /*
          If revarsal symmetry [Fold(-R) = R], J(R,i,j) = J(R,j,i)
          */
          revarsal = 1;
        }
        else revarsal = 0;

        for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++) {
          for (jsiteUC = 0; jsiteUC < StdI->NsiteUC; jsiteUC++) {
            if (revarsal == 1 && jsiteUC > isiteUC) continue;/*If [Fold(-R) = R]*/
            if (isiteUC == jsiteUC &&
              StdI->Cell[dCell][0] == 0 &&
              StdI->Cell[dCell][1] == 0 &&
              StdI->Cell[dCell][2] == 0) continue;/*Diagonal*/

            for (iCell = 0; iCell < StdI->NCell; iCell++) {
              StdFace_FindSite(StdI,
                StdI->Cell[iCell][0], StdI->Cell[iCell][1], StdI->Cell[iCell][2],
                StdI->Cell[dCell][0], StdI->Cell[dCell][1], StdI->Cell[dCell][2],
                isiteUC, jsiteUC, &isite, &jsite, &Cphase, dR);

              Jastrow[isite][jsite] = NJastrow;
              Jastrow[jsite][isite] = NJastrow;

            }/*for (iCell = 0; iCell < StdI->NCell; iCell++)*/

            NJastrow += 1;

          }/*for (jsiteUC = 0; jsiteUC < StdI->NsiteUC; jsiteUC++)*/
        }/*for (isiteUC = 0; isiteUC < StdI->NsiteUC; isiteUC++)*/
      }/*for (dCell = 0; dCell < StdI->NCell; dCell++)*/
    }/*if (strcmp(StdI->model, "spin") != 0)*/
  }/*if (abs(StdI->NMPTrans) != 1)*/
    
  fp = fopen("jastrowidx.def", "w");
  fprintf(fp, "=============================================\n");
  fprintf(fp, "NJastrowIdx %10d\n", NJastrow);
  fprintf(fp, "ComplexType %10d\n", 0);
  fprintf(fp, "=============================================\n");
  fprintf(fp, "=============================================\n");

  for (isite = 0; isite < StdI->nsite; isite++) {
    for (jsite = 0; jsite < StdI->nsite; jsite++) {
      if (isite == jsite) continue;
      fprintf(fp, "%5d  %5d  %5d\n", isite, jsite, Jastrow[isite][jsite]);
    }/*for (jsite = 0; jsite < isite; jsite++)*/
  }/*for (isite = 0; isite < StdI->nsite; isite++)*/

  for (iJastrow = 0; iJastrow < NJastrow; iJastrow++){
    if (strcmp(StdI->model, "hubbard") == 0 || iJastrow > 0)
      fprintf(fp, "%5d  %5d\n", iJastrow, 1);
    else
      fprintf(fp, "%5d  %5d\n", iJastrow, 0);
  }/*for (iJastrow = 0; iJastrow < NJastrow; iJastrow++)*/
  fflush(fp);
  fclose(fp);
  fprintf(stdout, "    jastrowidx.def is written.\n");

  for (isite = 0; isite < StdI->nsite; isite++) free(Jastrow[isite]);
  free(Jastrow);
}/*void PrintJastrow*/
#endif


==> anc/dvmc/src/StdFace/StdFace_ModelUtil.h <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
#include <complex.h>
#include <stdio.h>

void StdFace_exit(int errorcode);

void StdFace_intr(struct StdIntList *StdI, double complex intr0,
  int site1, int spin1, int site2, int spin2,
  int site3, int spin3, int site4, int spin4);

void StdFace_Hopping(struct StdIntList *StdI, double complex trans0, int isite, int jsite, double *dR);
void StdFace_trans(struct StdIntList *StdI,double complex trans0,int isite,int ispin,int jsite,int jspin);
void StdFace_HubbardLocal(struct StdIntList *StdI, double mu0, double h0,
  double Gamma0, double U0, int isite);
void StdFace_MagField(struct StdIntList *StdI, int S2, double h, double Gamma, int isite);

void StdFace_Coulomb(struct StdIntList *StdI, double V, int isite, int jsite);
void StdFace_GeneralJ(struct StdIntList *StdI, double J[3][3],
  int Si2, int Sj2, int isite, int jsite);

void StdFace_PrintVal_d(char* valname, double *val, double val0);
void StdFace_PrintVal_dd(char* valname, double *val, double val0, double val1);
void StdFace_PrintVal_c(char* valname, double complex *val, double complex val0);
void StdFace_PrintVal_i(char* valname, int *val, int val0);

void StdFace_NotUsed_d(char* valname, double val);
void StdFace_NotUsed_i(char* valname, int val);
void StdFace_NotUsed_c(char* valname, double complex val);
void StdFace_NotUsed_J(char* valname, double JAll, double J[3][3]);

void StdFace_RequiredVal_i(char* valname, int val);
void StdFace_InputSpinNN(struct StdIntList *StdI, double J0[3][3],
  double J0All, char *J0name);
void StdFace_InputSpin(struct StdIntList *StdI, double Jp[3][3],
  double JpAll, char *Jpname);
void StdFace_InputCoulombV(struct StdIntList *StdI, double *V0, char *V0name);
void StdFace_InputHopp(struct StdIntList *StdI, double complex *t0, char *t0name);

void StdFace_InitSite(struct StdIntList *StdI, FILE *fp, int dim);
void StdFace_SetLabel(struct StdIntList *StdI, FILE *fp,
  int iW, int iL, int diW, int diL, int isiteUC, int jsiteUC,
  int *isite, int *jsite, int connect, double complex *Cphase, double *dR);
void StdFace_PrintGeometry(struct StdIntList *StdI);
void StdFace_MallocInteractions(struct StdIntList *StdI, int ntransMax, int nintrMax);
void StdFace_FindSite(struct StdIntList *StdI,
  int iW, int iL, int iH, int diW, int diL, int diH,
  int isiteUC, int jsiteUC,
  int *isite, int *jsite, double complex *Cphase, double *dR);
void StdFace_PrintXSF(struct StdIntList *StdI);

void StdFace_Tetragonal(struct StdIntList *StdI);
void StdFace_Chain(struct StdIntList *StdI);
void StdFace_Ladder(struct StdIntList *StdI);
void StdFace_Triangular(struct StdIntList *StdI);
void StdFace_Honeycomb(struct StdIntList *StdI);
void StdFace_Kagome(struct StdIntList *StdI);
void StdFace_Orthorhombic(struct StdIntList *StdI);
void StdFace_FCOrtho(struct StdIntList *StdI);
void StdFace_Pyrochlore(struct StdIntList *StdI);
void StdFace_Wannier90(struct StdIntList *StdI);

#if defined(_HPhi)
void StdFace_Chain_Boost(struct StdIntList *StdI);
void StdFace_Ladder_Boost(struct StdIntList *StdI);
void StdFace_Honeycomb_Boost(struct StdIntList *StdI);
void StdFace_Kagome_Boost(struct StdIntList *StdI);
#elif defined(_mVMC)
void StdFace_generate_orb(struct StdIntList *StdI);
void StdFace_Proj(struct StdIntList *StdI);
void PrintJastrow(struct StdIntList *StdI);
#endif


==> anc/dvmc/src/StdFace/StdFace_main.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Read Input file and write files for Expert mode.
       Initialize variables.
       Check parameters.

The following lattices are supported:
- 1D Chain : StdFace_Chain()
- 1D Ladder : StdFace_Ladder()
- 2D Tetragonal : StdFace_Tetragonal()
- 2D Triangular : StdFace_Triangular()
- 2D Honeycomb : StdFace_Honeycomb()
- 2D Kagome : StdFace_Kagome()
- 3D Simple Orthorhombic : StdFace_Orthorhombic()
- 3D Face Centered Orthorhombic : StdFace_FCOrtho()
- 3D Pyrochlore : StdFace_Pyrochlore()

*/
#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <ctype.h>
#include <math.h>
#include "StdFace_vals.h"
#include "StdFace_ModelUtil.h"
#include <complex.h>

#if defined(_HPhi)
/**
@brief Set Largevalue (StdIntList::LargeValue) for TPQ.
       Sum absolute-value of all one- and two- body terms.
*/
static void StdFace_LargeValue(struct StdIntList *StdI) {
  int ktrans, kintr;
  double LargeValue0;

  LargeValue0 = 0.0;
  for (ktrans = 0; ktrans < StdI->ntrans; ktrans++) {
    LargeValue0 += cabs(StdI->trans[ktrans]);
  }
  for (kintr = 0; kintr < StdI->nintr; kintr++) {
    LargeValue0 += cabs(StdI->intr[kintr]);
  }
  for (kintr = 0; kintr < StdI->NCintra; kintr++) {
    LargeValue0 += fabs(StdI->Cintra[kintr]);
  }
  for (kintr = 0; kintr < StdI->NCinter; kintr++) {
    LargeValue0 += fabs(StdI->Cinter[kintr]);
  }
  for (kintr = 0; kintr < StdI->NEx; kintr++) {
    LargeValue0 += 2.0 * fabs(StdI->Ex[kintr]);
  }
  for (kintr = 0; kintr < StdI->NPairLift; kintr++) {
    LargeValue0 += 2.0 * fabs(StdI->PairLift[kintr]);
  }
  for (kintr = 0; kintr < StdI->NHund; kintr++) {
    LargeValue0 += 2.0 * fabs(StdI->Hund[kintr]);
  }
  LargeValue0 /= (double)StdI->nsite;
  StdFace_PrintVal_d("LargeValue", &StdI->LargeValue, LargeValue0);
}/*static void StdFace_LargeValue*/
/**
@brief Print calcmod.def
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void PrintCalcMod(struct StdIntList *StdI)
{
  FILE *fp;
  int iCalcType, iCalcModel, iRestart, iCalcSpec, 
    iCalcEigenvec, iInitialVecTpye, InputEigenVec, OutputEigenVec;
  /*
  First, check all parameters and exit if invalid parameters
  */
  fprintf(stdout, "\n  @ CalcMod\n\n");
  /*
   Method
  */
  iCalcEigenvec = 0;
  if (strcmp(StdI->method, "****") == 0){
    fprintf(stdout, "ERROR ! Method is NOT specified !\n");
    StdFace_exit(-1);
  }
  else if (strcmp(StdI->method, "lanczos") == 0) iCalcType = 0;
  else if (strcmp(StdI->method, "lanczosenergy") == 0) { 
    iCalcType = 0; 
    iCalcEigenvec = 1;
  }
  else if (strcmp(StdI->method, "tpq") == 0) iCalcType = 1;
  else if (strcmp(StdI->method, "fulldiag") == 0 ) iCalcType = 2;
  else if (strcmp(StdI->method, "cg") == 0) iCalcType = 3;
  else if (strcmp(StdI->method, "timeevolution") == 0) iCalcType = 4;
  else{
    fprintf(stdout, "\n ERROR ! Unsupported Solver : %s\n", StdI->method);
    StdFace_exit(-1);
  }/*if (strcmp(StdI->method, METHODS) != 0*/
  if (iCalcType != 4) StdI->PumpBody = 0;
  /*
   Model
  */
  if (strcmp(StdI->model, "hubbard") == 0) {
    if (StdI->lGC == 0)iCalcModel = 0;
    else iCalcModel = 3;
  }/*if (strcmp(StdI->model, "hubbard") == 0)*/
  else if (strcmp(StdI->model, "spin") == 0) {
    if (StdI->lGC == 0)iCalcModel = 1;
    else iCalcModel = 4;
  }/*if (strcmp(StdI->model, "spin") == 0)*/
  else if (strcmp(StdI->model, "kondo") == 0) {
    if (StdI->lGC == 0)iCalcModel = 2;
    else iCalcModel = 5;
  }/*if (strcmp(StdI->model, "kondo") == 0)*/
  /*
  Restart
  */
  if (strcmp(StdI->Restart, "****") == 0) {
    strcpy(StdI->Restart, "none\0");
    fprintf(stdout, "          Restart = none        ######  DEFAULT VALUE IS USED  ######\n");
    iRestart = 0;
  }/*if (strcmp(StdI->Restart, "****") == 0)*/
  else {
    fprintf(stdout, "          Restart = %s\n", StdI->Restart);
    if (strcmp(StdI->Restart, "none") == 0) iRestart = 0;
    else if (strcmp(StdI->Restart, "restart_out") == 0 ||
             strcmp(StdI->Restart, "save") == 0) iRestart = 1;
    else if (strcmp(StdI->Restart, "restartsave") == 0 ||
             strcmp(StdI->Restart, "restart")     == 0) iRestart = 2;
    else if (strcmp(StdI->Restart, "restart_in") == 0) iRestart = 3;
    else {
      fprintf(stdout, "\n ERROR ! Restart Mode : %s\n", StdI->Restart);
      StdFace_exit(-1);
    }
  }/*if (strcmp(StdI->Restart, "****") != 0)*/
  /*
  InitialVecType
  */
  if (strcmp(StdI->InitialVecType, "****") == 0) {
    strcpy(StdI->InitialVecType, "c\0");
    fprintf(stdout, "   InitialVecType = c           ######  DEFAULT VALUE IS USED  ######\n");
    iInitialVecTpye = 0;
  }/*if (strcmp(StdI->InitialVecType, "****") == 0)*/
  else {
    fprintf(stdout, "   InitialVecType = %s\n", StdI->InitialVecType);
    if (strcmp(StdI->InitialVecType, "c") == 0) iInitialVecTpye = 0;
    else if (strcmp(StdI->InitialVecType, "r") == 0) iInitialVecTpye = 1;
    else {
      fprintf(stdout, "\n ERROR ! Restart Mode : %s\n", StdI->Restart);
      StdFace_exit(-1);
    }
  }/*if (strcmp(StdI->InitialVecType, "****") != 0)*/
  /*
  EigenVecIO
  */
  InputEigenVec = 0;
  OutputEigenVec = 0;
  if (strcmp(StdI->EigenVecIO, "****") == 0) {
    strcpy(StdI->EigenVecIO, "none\0");
    fprintf(stdout, "       EigenVecIO = none        ######  DEFAULT VALUE IS USED  ######\n");
  }/*if (strcmp(StdI->EigenVecIO, "****") == 0)*/
  else {
    fprintf(stdout, "       EigenVecIO = %s\n", StdI->EigenVecIO);
    if (strcmp(StdI->EigenVecIO, "none") == 0) InputEigenVec = 0;
    else if (strcmp(StdI->EigenVecIO, "in") == 0) InputEigenVec = 1;
    else if (strcmp(StdI->EigenVecIO, "out") == 0) OutputEigenVec = 1;
    else if (strcmp(StdI->EigenVecIO, "inout") == 0) {
      InputEigenVec = 1;
      OutputEigenVec = 1;
    }/*if (strcmp(StdI->EigenVecIO, "inout") == 0)*/
    else {
      fprintf(stdout, "\n ERROR ! EigenVecIO Mode : %s\n", StdI->Restart);
      StdFace_exit(-1);
    }
  }/*if (strcmp(StdI->EigenVecIO, "****") != 0)*/
  if (strcmp(StdI->method, "timeevolution") == 0) InputEigenVec = 1;
  /*
  CalcSpec
  */
  if (strcmp(StdI->CalcSpec, "****") == 0) {
    strcpy(StdI->CalcSpec, "none\0");
    fprintf(stdout, "         CalcSpec = none        ######  DEFAULT VALUE IS USED  ######\n");
    iCalcSpec = 0;
  }/*if (strcmp(StdI->CalcSpec, "****") == 0)*/
  else {
    fprintf(stdout, "         CalcSpec = %s\n", StdI->CalcSpec);
    if (strcmp(StdI->CalcSpec, "none") == 0) iCalcSpec = 0;
    else if (strcmp(StdI->CalcSpec, "normal") == 0) iCalcSpec = 1;
    else if (strcmp(StdI->CalcSpec, "noiteration") == 0) iCalcSpec = 2;
    else if (strcmp(StdI->CalcSpec, "restart_out") == 0) iCalcSpec = 3;
    else if (strcmp(StdI->CalcSpec, "restart_in") == 0) iCalcSpec = 4;
    else if (strcmp(StdI->CalcSpec, "restartsave") == 0 ||
             strcmp(StdI->CalcSpec, "restart")     == 0) iCalcSpec = 5;
    else {
      fprintf(stdout, "\n ERROR ! CalcSpec : %s\n", StdI->CalcSpec);
      StdFace_exit(-1);
    }
  }/*if (strcmp(StdI->CalcSpec, "****") != 0)*/

  fp = fopen("calcmod.def", "w");
  fprintf(fp, "#CalcType = 0:Lanczos, 1:TPQCalc, 2:FullDiag, 3:CG, 4:Time-evolution\n");
  fprintf(fp, "#CalcModel = 0:Hubbard, 1:Spin, 2:Kondo, 3:HubbardGC, 4:SpinGC, 5:KondoGC\n");
  fprintf(fp, "#Restart = 0:None, 1:Save, 2:Restart&Save, 3:Restart\n");
  fprintf(fp, "#CalcSpec = 0:None, 1:Normal, 2:No H*Phi, 3:Save, 4:Restart, 5:Restart&Save\n");
  fprintf(fp, "CalcType %3d\n", iCalcType);
  fprintf(fp, "CalcModel %3d\n", iCalcModel);
  fprintf(fp, "ReStart %3d\n", iRestart);
  fprintf(fp, "CalcSpec %3d\n", iCalcSpec);
  fprintf(fp, "CalcEigenVec %3d\n", iCalcEigenvec);
  fprintf(fp, "InitialVecType %3d\n", iInitialVecTpye);
  fprintf(fp, "InputEigenVec %3d\n", InputEigenVec);
  fprintf(fp, "OutputEigenVec %3d\n", OutputEigenVec);
  fflush(fp);
  fclose(fp);
  fprintf(stdout, "     calcmod.def is written.\n\n");
}/*static void PrintCalcMod*/
/**
@brief Print single.def or pair.def
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void PrintExcitation(struct StdIntList *StdI) {
  FILE *fp;
  int NumOp, **spin, isite, ispin, icell, itau;
  double *coef, pi, Cphase, S, Sz;
  double *fourier_r, *fourier_i;

  if (strcmp(StdI->model, "spin") == 0 && StdI->S2 > 1) {
    coef = (double *)malloc(sizeof(double) * (StdI->S2 + 1));
    spin = (int **)malloc(sizeof(int*) * (StdI->S2 + 1));
    for (ispin = 0; ispin < StdI->S2 + 1; ispin++) spin[ispin] = (int *)malloc(sizeof(int) * 2);
  }
  else {
    coef = (double *)malloc(sizeof(double) * 2);
    spin = (int **)malloc(sizeof(int*) * 2);
    for (ispin = 0; ispin < 2; ispin++) spin[ispin] = (int *)malloc(sizeof(int) * 2);
  }

  fourier_r = (double *)malloc(sizeof(double) * StdI->nsite);
  fourier_i = (double *)malloc(sizeof(double) * StdI->nsite);
  
  fprintf(stdout, "\n  @ Spectrum\n\n");

  StdFace_PrintVal_d("SpectrumQW", &StdI->SpectrumQ[0], 0.0);
  StdFace_PrintVal_d("SpectrumQL", &StdI->SpectrumQ[1], 0.0);
  StdFace_PrintVal_d("SpectrumQH", &StdI->SpectrumQ[2], 0.0);

  if (strcmp(StdI->SpectrumType, "****") == 0) {
    strcpy(StdI->SpectrumType, "szsz\0");
    fprintf(stdout, "     SpectrumType = szsz        ######  DEFAULT VALUE IS USED  ######\n");
    if (strcmp(StdI->model, "spin") == 0) {
      NumOp = StdI->S2 + 1;
      for (ispin = 0; ispin <= StdI->S2; ispin++) {
        Sz = (double)ispin - (double)StdI->S2 * 0.5;
        coef[ispin] = Sz;
        spin[ispin][0] = ispin;
        spin[ispin][1] = ispin;
      }
    }
    else {
      NumOp = 2;
      coef[0] = 0.5;
      coef[1] = -0.5;
      spin[0][0] = 0;
      spin[0][1] = 0;
      spin[1][0] = 1;
      spin[1][1] = 1;
    }
    StdI->SpectrumBody = 2;
  }
  else {
    fprintf(stdout, "     SpectrumType = %s\n", StdI->SpectrumType);
    if (strcmp(StdI->SpectrumType, "szsz") == 0) {
      if (strcmp(StdI->model, "spin") == 0) {
        NumOp = StdI->S2 + 1;
        for (ispin = 0; ispin <= StdI->S2; ispin++) {
          Sz = (double)ispin - (double)StdI->S2 * 0.5;
          coef[ispin] = Sz;
          spin[ispin][0] = ispin;
          spin[ispin][1] = ispin;
        }
      }
      else {
        NumOp = 2;
        coef[0] = 0.5;
        coef[1] = -0.5;
        spin[0][0] = 0;
        spin[0][1] = 0;
        spin[1][0] = 1;
        spin[1][1] = 1;
      }
      StdI->SpectrumBody = 2;
    }
    else if (strcmp(StdI->SpectrumType, "s+s-") == 0) {
      if (strcmp(StdI->model, "spin") == 0 && StdI->S2 > 1) {
        NumOp = StdI->S2;
        S = (double)StdI->S2 * 0.5;
        for (ispin = 0; ispin < StdI->S2; ispin++) {
          Sz = (double)ispin - (double)StdI->S2 * 0.5;
          coef[ispin] = sqrt(S*(S + 1.0) - Sz*(Sz + 1.0));
          spin[ispin][0] = ispin;
          spin[ispin][1] = ispin + 1;
        }
      }
      else {
        NumOp = 1;
        coef[0] = 1.0;
        spin[0][0] = 0;
        spin[0][1] = 1;
      }
      StdI->SpectrumBody = 2;
    }
    else if (strcmp(StdI->SpectrumType, "density") == 0) {
      NumOp = 2;
      coef[0] = 1,0;
      coef[1] = 1.0;
      spin[0][0] = 0;
      spin[0][1] = 0;
      spin[1][0] = 1;
      spin[1][1] = 1;
      StdI->SpectrumBody = 2;
    }
    else if (strcmp(StdI->SpectrumType, "up") == 0) {
      NumOp = 1;
      coef[0] = 1.0;
      spin[0][0] = 0;
      StdI->SpectrumBody = 1;
    }
    else if (strcmp(StdI->SpectrumType, "down") == 0) {
      NumOp = 1;
      coef[0] = 1.0;
      spin[0][0] = 1;
      StdI->SpectrumBody = 1;
    }
    else {
      fprintf(stdout, "\n ERROR ! SpectrumType : %s\n", StdI->SpectrumType);
      StdFace_exit(-1);
    }
  }

  isite = 0;
  for (icell = 0; icell < StdI->NCell; icell++) {
    for (itau = 0; itau < StdI->NsiteUC; itau++) {
      Cphase = (StdI->Cell[icell][0] + StdI->tau[itau][0])*StdI->SpectrumQ[0]
             + (StdI->Cell[icell][1] + StdI->tau[itau][1])*StdI->SpectrumQ[1]
             + (StdI->Cell[icell][2] + StdI->tau[itau][2])*StdI->SpectrumQ[2];
      fourier_r[isite] = cos(2.0*StdI->pi*Cphase);
      fourier_i[isite] = sin(2.0*StdI->pi*Cphase);
      isite += 1;
    }
  }
  if (strcmp(StdI->model, "kondo") == 0) {
    for (isite = 0; isite < StdI->nsite / 2; isite++) {
      fourier_r[isite + StdI->nsite / 2] = fourier_r[isite];
      fourier_i[isite + StdI->nsite / 2] = fourier_i[isite];
    }/*for (isite = 0; isite < StdI->nsite; isite++)*/
  }/*if (strcmp(StdI->model, "kondo") == 0)*/

  if (StdI->SpectrumBody == 1) {
    fp = fopen("single.def", "w");
    fprintf(fp, "=============================================\n");
    if (strcmp(StdI->model, "kondo") == 0) {
      fprintf(fp, "NSingle %d\n", StdI->nsite / 2 * NumOp);
    }
    else {
      fprintf(fp, "NSingle %d\n", StdI->nsite * NumOp);
    }
    fprintf(fp, "=============================================\n");
    fprintf(fp, "============== Single Excitation ============\n");
    fprintf(fp, "=============================================\n");
    if (strcmp(StdI->model, "kondo") == 0) {
      for (isite = StdI->nsite / 2; isite < StdI->nsite; isite++) {
        fprintf(fp, "%d %d 0 %25.15f %25.15f\n", isite, spin[0][0],
          fourier_r[isite] * coef[0], fourier_i[isite] * coef[0]);
      }/*for (isite = 0; isite < StdI->nsite; isite++)*/
    }/*if (strcmp(StdI->model, "kondo") == 0)*/
    else {
      for (isite = 0; isite < StdI->nsite; isite++) {
        fprintf(fp, "%d %d 0 %25.15f %25.15f\n", isite, spin[0][0],
          fourier_r[isite] * coef[0], fourier_i[isite] * coef[0]);
      }/*for (isite = 0; isite < StdI->nsite; isite++)*/
    }
    fprintf(stdout, "      single.def is written.\n\n");
  }
  else {
    fp = fopen("pair.def", "w");
    fprintf(fp, "=============================================\n");
    fprintf(fp, "NPair %d\n", StdI->nsite * NumOp);
    fprintf(fp, "=============================================\n");
    fprintf(fp, "=============== Pair Excitation =============\n");
    fprintf(fp, "=============================================\n");
    for (isite = 0; isite < StdI->nsite; isite++) {
      for (ispin = 0; ispin < NumOp; ispin++) {
        fprintf(fp, "%d %d %d %d 0 %25.15f %25.15f\n", 
          isite, spin[ispin][0], isite, spin[ispin][1],
          fourier_r[isite] * coef[ispin], fourier_i[isite] * coef[ispin]);
      }
    }
    fprintf(stdout, "        pair.def is written.\n\n");
  }
  fflush(fp);
  fclose(fp);

  free(fourier_r);
  free(fourier_i);
  if (strcmp(StdI->model, "spin") == 0) 
    for (ispin = 0; ispin < StdI->S2 + 1; ispin++) free(spin[ispin]);
  else 
    for (ispin = 0; ispin < 2; ispin++) free(spin[ispin]);
  free(spin);
  free(coef);

}/*static void PrintExcitation()*/
/*
@brief Compute vectorpotential
*/
static void VectorPotential(struct StdIntList *StdI) {
  FILE *fp;
  int it, ii, isite, icell, itau, itrans, jsite, jcell, jtau, ntrans0;
  double Cphase, time, dR[3];
  double **Et;
  double complex coef;

  fprintf(stdout, "\n  @ Time-evolution\n\n");

  StdFace_PrintVal_d("VecPotW", &StdI->VecPot[0], 0.0);
  StdFace_PrintVal_d("VecPotL", &StdI->VecPot[1], 0.0);
  StdFace_PrintVal_d("VecPotH", &StdI->VecPot[2], 0.0);
  StdFace_PrintVal_i("Lanczos_max", &StdI->Lanczos_max, 1000);
  StdFace_PrintVal_d("dt", &StdI->dt, 0.1);
  StdFace_PrintVal_d("freq", &StdI->freq, 0.1);
  StdFace_PrintVal_d("tshift", &StdI->tshift, 0.0);
  StdFace_PrintVal_d("tdump", &StdI->tdump, 0.1);
  StdFace_PrintVal_d("Uquench", &StdI->Uquench, 0.0);
  StdFace_PrintVal_i("ExpandCoef", &StdI->ExpandCoef, 10);
  StdI->At = (double **)malloc(sizeof(double*) * StdI->Lanczos_max);
  Et = (double **)malloc(sizeof(double*) * StdI->Lanczos_max);
  for (it = 0; it < StdI->Lanczos_max; it++) {
    StdI->At[it] = (double *)malloc(sizeof(double) * 3);
    Et[it] = (double *)malloc(sizeof(double) * 3);
  }

  if (strcmp(StdI->PumpType, "****") == 0) {
    strcpy(StdI->PumpType, "quench\0");
    fprintf(stdout, "     PumpType = quench        ######  DEFAULT VALUE IS USED  ######\n");
    StdI->PumpBody = 2;
  }/*if (strcmp(StdI->PumpType, "****")*/
  else {
    fprintf(stdout, "     PumpType = %s\n", StdI->PumpType);
    if (strcmp(StdI->PumpType, "quench") == 0) {
      StdI->PumpBody = 2;
    }/*if (strcmp(StdI->PumpType, "quench")*/
    else if (strcmp(StdI->PumpType, "pulselaser") == 0) {
      for (it = 0; it < StdI->Lanczos_max; it++) {
        time = StdI->dt*(double)it;
        for (ii = 0; ii < 3; ii++) {
          StdI->At[it][ii] = StdI->VecPot[ii] * cos(StdI->freq*(time - StdI->tshift))
            * exp(-0.5* (time - StdI->tshift)*(time - StdI->tshift) / StdI->tdump*StdI->tdump);
          Et[it][ii] = -StdI->VecPot[ii]
            * (
            (StdI->tshift - time) / (StdI->tdump*StdI->tdump) * cos(StdI->freq*(time - StdI->tshift))
              - StdI->freq* sin(StdI->freq*(time - StdI->tshift))
              )
            * exp(-0.5* (time - StdI->tshift)*(time - StdI->tshift) / StdI->tdump*StdI->tdump);
        }
      }/*for (it = 0; it < StdI->Lanczos_max; it++)*/
      StdI->PumpBody = 1;
    }/*if (strcmp(StdI->PumpType, "pulselaser") == 0)*/
    else if (strcmp(StdI->PumpType, "aclaser") == 0) {
      for (it = 0; it < StdI->Lanczos_max; it++) {
        time = StdI->dt*(double)it;
        for (ii = 0; ii < 3; ii++) {
          StdI->At[it][ii] = StdI->VecPot[ii] * sin(StdI->freq*(time - StdI->tshift));
          Et[it][ii] = StdI->VecPot[ii] * cos(StdI->freq*(time - StdI->tshift)) * StdI->freq;
        }
      }/*for (it = 0; it < StdI->Lanczos_max; it++)*/
      StdI->PumpBody = 1;
    }/*if (strcmp(StdI->PumpType, "aclaser") == 0)*/
    else if (strcmp(StdI->PumpType, "dclaser") == 0) {
      for (it = 0; it < StdI->Lanczos_max; it++) {
        time = StdI->dt*(double)it;
        for (ii = 0; ii < 3; ii++) {
          StdI->At[it][ii] = StdI->VecPot[ii] * time;
          Et[it][ii] = -StdI->VecPot[ii];
        }
      }/*for (it = 0; it < StdI->Lanczos_max; it++)*/
      StdI->PumpBody = 1;
    }/* if (strcmp(StdI->PumpType, "dclaser") == 0)*/
    else {
      fprintf(stdout, "\n ERROR ! PumpType : %s\n", StdI->PumpType);
      StdFace_exit(-1);
    }
  }/*if (! strcmp(StdI->PumpType, "****"))*/

  if (StdI->PumpBody == 1) {
    fp = fopen("potential.dat", "w");
    fprintf(fp, "# Time A_W A_L A_H E_W E_L E_H\n");
    for (it = 0; it < StdI->Lanczos_max; it++) {
      time = StdI->dt*(double)it;
      fprintf(fp, "%f %f %f %f %f %f %f\n",
        time, StdI->At[it][0], StdI->At[it][1], StdI->At[it][2], Et[it][0], Et[it][1], Et[it][2]);
    }
    fflush(fp);
    fclose(fp);
  }/*if (StdI->PumpBody == 1)*/

  for (it = 0; it < StdI->Lanczos_max; it++) free(Et[it]);
  free(Et);
}/*static void VectorPotential(struct StdIntList *StdI)*/
/**
@brief Print single.def or pair.def
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void PrintPump(struct StdIntList *StdI) {
  FILE *fp;
  int it, ii, isite, ipump, jpump, npump0;

  if (StdI->PumpBody == 1) {

    fp = fopen("teone.def", "w");
    fprintf(fp, "=============================================\n");
    fprintf(fp, "AllTimeStep %d\n", StdI->Lanczos_max);
    fprintf(fp, "=============================================\n");
    fprintf(fp, "=========  OneBody Time Evolution  ==========\n");
    fprintf(fp, "=============================================\n");
    for (it = 0; it < StdI->Lanczos_max; it++) {
      /*
      Sum equivalent pumping
      */
      for (ipump = 0; ipump < StdI->npump[it]; ipump++) {
        for (jpump = ipump + 1; jpump < StdI->npump[it]; jpump++) {
          if (StdI->pumpindx[it][ipump][0] == StdI->pumpindx[it][jpump][0]
            && StdI->pumpindx[it][ipump][1] == StdI->pumpindx[it][jpump][1]
            && StdI->pumpindx[it][ipump][2] == StdI->pumpindx[it][jpump][2]
            && StdI->pumpindx[it][ipump][3] == StdI->pumpindx[it][jpump][3]) {
            StdI->pump[it][ipump] = StdI->pump[it][ipump] + StdI->pump[it][jpump];
            StdI->pump[it][jpump] = 0.0;
          }
        }/*for (ktrans = jtrans + 1; ktrans < StdI->ntrans; ktrans++)*/
      }/*for (jtrans = 0; jtrans < StdI->ntrans; jtrans++)*/
      /*
      Count the number of finite pumping
      */
      npump0 = 0;
      for (ipump = 0; ipump < StdI->npump[it]; ipump++) 
        if (cabs(StdI->pump[it][ipump]) > 0.000001) npump0 += 1;

      fprintf(fp, "%f  %d\n", StdI->dt*(double)it, npump0);
      for (ipump = 0; ipump < StdI->npump[it]; ipump++) {

        if (cabs(StdI->pump[it][ipump]) <= 0.000001) continue;

        fprintf(fp, "%5d %5d %5d %5d %25.15f %25.15f\n",
          StdI->pumpindx[it][ipump][0], StdI->pumpindx[it][ipump][1],
          StdI->pumpindx[it][ipump][2], StdI->pumpindx[it][ipump][3],
          creal(StdI->pump[it][ipump]), cimag(StdI->pump[it][ipump]));
      }/*for (itrans = 0; itrans < StdI->ntrans; itrans++)*/
    }/*for (it = 0; it < StdI->Lanczos_max; it++)*/
    fprintf(stdout, "      teone.def is written.\n\n");
  }
  else {
    fp = fopen("tetwo.def", "w");
    fprintf(fp, "=============================================\n");
    fprintf(fp, "AllTimeStep %d\n", StdI->Lanczos_max);
    fprintf(fp, "=============================================\n");
    fprintf(fp, "========== TwoBody Time Evolution ===========\n");
    fprintf(fp, "=============================================\n");
    for (it = 0; it < StdI->Lanczos_max; it++) {
      fprintf(fp, "%f  %d\n", StdI->dt*(double)it, StdI->nsite);
      for (isite = 0; isite < StdI->nsite; isite++) {
        fprintf(fp, "%5d %5d %5d %5d %5d %5d %5d %5d %25.15f  %25.15f\n",
          isite, 0, isite, 0, isite, 1, isite, 1, StdI->Uquench, 0.0);
      }/*for (isite = 0; isite < StdI->nsite; isite++)*/
    }/*for (it = 0; it < StdI->Lanczos_max; it++)*/
    fprintf(stdout, "        tetwo.def is written.\n\n");
  }
  fflush(fp);
  fclose(fp);
}/*tatic void PrintPump*/
#elif defined(_mVMC)
/**
@brief Output Anti-parallel orbital index
Free StdIntList::Orb
*/
static void PrintOrb(struct StdIntList *StdI) {
  FILE *fp;
  int isite, jsite, iOrb;

  fp = fopen("orbitalidx.def", "w");
  fprintf(fp, "=============================================\n");
  fprintf(fp, "NOrbitalIdx %10d\n", StdI->NOrb);
  fprintf(fp, "ComplexType %10d\n", StdI->ComplexType);
  fprintf(fp, "=============================================\n");
  fprintf(fp, "=============================================\n");

  for (isite = 0; isite < StdI->nsite; isite++) {
    for (jsite = 0; jsite < StdI->nsite; jsite++) {
      if (StdI->AntiPeriod[0] == 1 || StdI->AntiPeriod[1] == 1 || StdI->AntiPeriod[2] == 1) {
        fprintf(fp, "%5d  %5d  %5d  %5d\n", isite, jsite, StdI->Orb[isite][jsite], StdI->AntiOrb[isite][jsite]);
      }
      else {
        fprintf(fp, "%5d  %5d  %5d\n", isite, jsite, StdI->Orb[isite][jsite]);
      }
    }/*for (jsite = 0; jsite < isite; jsite++)*/
  }/*for (isite = 0; isite < StdI->nsite; isite++)*/

  for (iOrb = 0; iOrb < StdI->NOrb; iOrb++)
    fprintf(fp, "%5d  %5d\n", iOrb, 1);

  fflush(fp);
  fclose(fp);
  fprintf(stdout, "    orbitalidx.def is written.\n");

  for (isite = 0; isite < StdI->nsite; isite++) free(StdI->Orb[isite]);
  free(StdI->Orb);
}/*void PrintOrb*/
/**
@brief Output parallel orbitalIdx
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void PrintOrbPara(struct StdIntList *StdI) {
  FILE *fp;
  int isite, jsite, NOrbGC, iOrbGC, isite1, jsite1, iorb;
  int **OrbGC, **AntiOrbGC;
  /**@brief
  (1) Copy from anti-parallel orbital index
  */
  OrbGC = (int **)malloc(sizeof(int*) * StdI->nsite);
  AntiOrbGC = (int **)malloc(sizeof(int*) * StdI->nsite);
  for (isite = 0; isite < StdI->nsite; isite++) {
    OrbGC[isite] = (int *)malloc(sizeof(int) * StdI->nsite);
    AntiOrbGC[isite] = (int *)malloc(sizeof(int) * StdI->nsite);
    for (jsite = 0; jsite < StdI->nsite; jsite++) {
      OrbGC[isite][jsite] = StdI->Orb[isite][jsite];
      AntiOrbGC[isite][jsite] = StdI->AntiOrb[isite][jsite];
    }/*for (jsite = 0; jsite < isite; jsite++)*/
  }/*for (isite = 0; isite < StdI->nsite; isite++)*/
  /**@brief
  (2) Symmetrize
  */
  for (iorb = 0; iorb < StdI->NOrb; iorb++) {
    for (isite = 0; isite < StdI->nsite; isite++) {
      for (jsite = 0; jsite < StdI->nsite; jsite++) {
        if (OrbGC[isite][jsite] == iorb) {
          OrbGC[jsite][isite] = OrbGC[isite][jsite];
        }
      }/*for (jsite = 0; jsite < isite; jsite++)*/
    }/*for (isite = 0; isite < StdI->nsite; isite++)*/
  }/*for (iorb = 0; iorb < StdI->NOrb; iorb++)*/
   /**/
  NOrbGC = 0;
  for (isite = 0; isite < StdI->nsite; isite++) {
    for (jsite = 0; jsite < isite; jsite++) {
      if (OrbGC[isite][jsite] >= 0) {
        iOrbGC = OrbGC[isite][jsite];
        NOrbGC -= 1;
        for (isite1 = 0; isite1 < StdI->nsite; isite1++) {
          for (jsite1 = 0; jsite1 < StdI->nsite; jsite1++) {
            if (OrbGC[isite1][jsite1] == iOrbGC)
              OrbGC[isite1][jsite1] = NOrbGC;
          }/*for (jsite1 = 0; jsite1 < StdI->nsite; jsite1++)*/
        }/*for (isite1 = 0; isite1 < StdI->nsite; isite1++)*/
      }/*if (OrbGC[isite][jsite] >= 0)*/
    }/*for (jsite = 0; jsite < isite; jsite++)*/
  }/*for (isite = 0; isite < StdI->nsite; isite++)*/
   /**/
  NOrbGC = -NOrbGC;
  for (isite = 0; isite < StdI->nsite; isite++) {
    for (jsite = 0; jsite < StdI->nsite; jsite++) {
      OrbGC[isite][jsite] = -1 - OrbGC[isite][jsite];
    }/*for (jsite = 0; jsite < isite; jsite++)*/
  }/*for (isite = 0; isite < StdI->nsite; isite++)*/

  fp = fopen("orbitalidxpara.def", "w");
  fprintf(fp, "=============================================\n");
  fprintf(fp, "NOrbitalIdx %10d\n", NOrbGC);
  fprintf(fp, "ComplexType %10d\n", StdI->ComplexType);
  fprintf(fp, "=============================================\n");
  fprintf(fp, "=============================================\n");

  for (isite = 0; isite < StdI->nsite; isite++) {
    for (jsite = 0; jsite < StdI->nsite; jsite++) {
      if (isite >= jsite) continue;
      if (StdI->AntiPeriod[0] == 1 || StdI->AntiPeriod[1] == 1 || StdI->AntiPeriod[2] == 1)
        fprintf(fp, "%5d  %5d  %5d  %5d\n", isite, jsite, OrbGC[isite][jsite], AntiOrbGC[isite][jsite]);
      else
        fprintf(fp, "%5d  %5d  %5d\n", isite, jsite, OrbGC[isite][jsite]);
    }/*for (jsite = 0; jsite < isite; jsite++)*/
  }/*for (isite = 0; isite < StdI->nsite; isite++)*/

  for (iOrbGC = 0; iOrbGC < NOrbGC; iOrbGC++)
    fprintf(fp, "%5d  %5d\n", iOrbGC, 1);

  fflush(fp);
  fclose(fp);
  fprintf(stdout, "    orbitalidxpara.def is written.\n");

  for (isite = 0; isite < StdI->nsite; isite++) {
    free(OrbGC[isite]);
    free(AntiOrbGC[isite]);
  }
  free(OrbGC);
  free(AntiOrbGC);
}/*static void PrintOrbPara*/
/**
@brief Output .def file for Gutzwiller
*/
static void PrintGutzwiller(struct StdIntList *StdI)
{
  FILE *fp;
  int iCell, isite, jsite, NGutzwiller, iGutz;
  int *Gutz;

  Gutz = (int *)malloc(sizeof(int) * StdI->nsite);

  if (abs(StdI->NMPTrans) == 1 || StdI->NMPTrans == StdI->NaN_i) {
    if (strcmp(StdI->model, "hubbard") == 0) NGutzwiller = 0;
    else NGutzwiller = -1;

    for (isite = 0; isite < StdI->nsite; isite++) Gutz[isite] = StdI->Orb[isite][isite];

    for (isite = 0; isite < StdI->nsite; isite++) {
      /*
      For Local spin
      */
      if (StdI->locspinflag[isite] != 0) {
        Gutz[isite] = -1;
        continue;
      }
      /**/
      if (Gutz[isite] >= 0) {
        iGutz = Gutz[isite];
        NGutzwiller -= 1;
        for (jsite = 0; jsite < StdI->nsite; jsite++) {
          if (Gutz[jsite] == iGutz)
            Gutz[jsite] = NGutzwiller;
        }/*for (jsite = 0; jsite < StdI->nsite; jsite++)*/
      }/*if (Gutz[isite] >= 0)*/
    }/*for (isite = 0; isite < StdI->nsite; isite++)*/
     /**/
    NGutzwiller = -NGutzwiller;
    for (isite = 0; isite < StdI->nsite; isite++) {
      Gutz[isite] = -1 - Gutz[isite];
    }/*for (isite = 0; isite < StdI->nsite; isite++)*/
  }/*if (abs(StdI->NMPTrans) == 1)*/
  else {
    if (strcmp(StdI->model, "hubbard") == 0) NGutzwiller = StdI->NsiteUC;
    else if (strcmp(StdI->model, "spin") == 0) NGutzwiller = 1;
    else NGutzwiller = StdI->NsiteUC + 1;

    for (iCell = 0; iCell < StdI->NCell; iCell++) {
      for (isite = 0; isite < StdI->NsiteUC; isite++) {
        if (strcmp(StdI->model, "hubbard") == 0)
          Gutz[isite + StdI->NsiteUC*iCell] = isite;
        else if (strcmp(StdI->model, "spin") == 0)
          Gutz[isite + StdI->NsiteUC*iCell] = 0;
        else {
          Gutz[isite + StdI->NsiteUC*iCell] = 0;
          Gutz[isite + StdI->NsiteUC*(iCell + StdI->NCell)] = isite + 1;
        }
      }/*for (isite = 0; isite < StdI->NsiteUC; isite++)*/
    }/*for (iCell = 0; iCell < StdI->NCell; iCell++)*/
  }/*if (abs(StdI->NMPTrans) != 1)*/

  fp = fopen("gutzwilleridx.def", "w");
  fprintf(fp, "=============================================\n");
  fprintf(fp, "NGutzwillerIdx %10d\n", NGutzwiller);
  fprintf(fp, "ComplexType %10d\n", 0);
  fprintf(fp, "=============================================\n");
  fprintf(fp, "=============================================\n");

  for (isite = 0; isite < StdI->nsite; isite++)
    fprintf(fp, "%5d  %5d\n", isite, Gutz[isite]);

  for (iGutz = 0; iGutz < NGutzwiller; iGutz++) {
    if (strcmp(StdI->model, "hubbard") == 0 || iGutz > 0)
      fprintf(fp, "%5d  %5d\n", iGutz, 1);
    else
      fprintf(fp, "%5d  %5d\n", iGutz, 0);
  }/*for (iGutz = 0; iGutz < NGutzwiller; iGutz++)*/
  fflush(fp);
  fclose(fp);
  fprintf(stdout, "    gutzwilleridx.def is written.\n");

  free(Gutz);
}/*static void PrintGutzwiller*/
#endif
/**
@brief Clear grobal variables in the standard mode
All variables refered in this function is modified.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void StdFace_ResetVals(struct StdIntList *StdI) {
  int i, j;
  double NaN_d;
  /*
  NaN is used for not inputed variable
  */
  NaN_d = 0.0 / 0.0;
  StdI->NaN_i = 2147483647;
  StdI->pi = acos(-1.0);
  /**/
  StdI->a = NaN_d;
  for (i = 0; i < 3; i++) StdI->length[i] = NaN_d;
  for (i = 0; i < 3; i++)
    for (j = 0; j < 3; j++)
      StdI->box[i][j] = StdI->NaN_i;
  StdI->Gamma = NaN_d;
  StdI->h = NaN_d;
  StdI->Height = StdI->NaN_i;
  StdI->JAll = NaN_d;
  StdI->JpAll = NaN_d;
  StdI->JppAll = NaN_d;
  StdI->J0All = NaN_d;
  StdI->J0pAll = NaN_d;
  StdI->J1All = NaN_d;
  StdI->J1pAll = NaN_d;
  StdI->J2All = NaN_d;
  StdI->J2pAll = NaN_d;
  for (i = 0; i < 3; i++) {
    for (j = 0; j < 3; j++) {
      StdI->J[i][j] = NaN_d;
      StdI->Jp[i][j] = NaN_d;
      StdI->Jpp[i][j] = NaN_d;
      StdI->J0[i][j] = NaN_d;
      StdI->J0p[i][j] = NaN_d;
      StdI->J1[i][j] = NaN_d;
      StdI->J1p[i][j] = NaN_d;
      StdI->J2[i][j] = NaN_d;
      StdI->J2p[i][j] = NaN_d;
      StdI->D[i][j] = 0.0;
    }
  }
  StdI->D[2][2] = NaN_d;
  StdI->K = NaN_d;
  StdI->L = StdI->NaN_i;
  for (i = 0; i < 3; i++) 
    for (j = 0; j < 3; j++)
      StdI->direct[i][j] = NaN_d;
  StdI->mu = NaN_d;
  StdI->S2 = StdI->NaN_i;
  StdI->t = NaN_d;
  StdI->tp = NaN_d;
  StdI->tpp = NaN_d;
  StdI->t0 = NaN_d;
  StdI->t0p = NaN_d;
  StdI->t1 = NaN_d;
  StdI->t1p = NaN_d;
  StdI->t2 = NaN_d;
  StdI->t2p = NaN_d;
  StdI->U = NaN_d;
  StdI->V = NaN_d;
  StdI->Vp = NaN_d;
  StdI->Vpp = NaN_d;
  StdI->V0 = NaN_d;
  StdI->V0p = NaN_d;
  StdI->V1 = NaN_d;
  StdI->V1p = NaN_d;
  StdI->V2 = NaN_d;
  StdI->V2p = NaN_d;
  StdI->W = StdI->NaN_i;
  for (i = 0; i < 3; i++)StdI->phase[i] = NaN_d;
  StdI->pi180 = StdI->pi / 180.0;

  StdI->nelec = StdI->NaN_i;
  StdI->Sz2 = StdI->NaN_i;
  strcpy(StdI->model, "****\0");
  strcpy(StdI->lattice, "****\0");
  strcpy(StdI->outputmode, "****\0");
  strcpy(StdI->CDataFileHead, "****\0");
  StdI->cutoff_t = NaN_d;
  StdI->cutoff_u = NaN_d;
  StdI->cutoff_j = NaN_d;
#if defined(_HPhi)
  StdI->LargeValue = NaN_d;
  StdI->OmegaMax = NaN_d;
  StdI->OmegaMin = NaN_d;
  StdI->OmegaIm = NaN_d;
  StdI->Nomega = StdI->NaN_i;
  for (i = 0; i < 3; i++)StdI->SpectrumQ[i] = NaN_d;
  strcpy(StdI->method, "****\0");
  strcpy(StdI->Restart, "****\0");
  strcpy(StdI->EigenVecIO, "****\0");
  strcpy(StdI->InitialVecType, "****\0");
  strcpy(StdI->CalcSpec, "****\0");
  strcpy(StdI->SpectrumType, "****\0");
  StdI->FlgTemp = 1;
  StdI->Lanczos_max = StdI->NaN_i;
  StdI->initial_iv = StdI->NaN_i;
  StdI->nvec = StdI->NaN_i;
  StdI->exct = StdI->NaN_i;
  StdI->LanczosEps = StdI->NaN_i;
  StdI->LanczosTarget = StdI->NaN_i;
  StdI->NumAve = StdI->NaN_i;
  StdI->ExpecInterval = StdI->NaN_i;
  StdI->dt = NaN_d;
  StdI->tdump = NaN_d;
  StdI->tshift = NaN_d;
  StdI->freq = NaN_d;
  StdI->Uquench = NaN_d;
  for (i = 0; i < 3; i++)StdI->VecPot[i] = NaN_d;;
  strcpy(StdI->PumpType, "****\0");
  StdI->ExpandCoef = StdI->NaN_i;
#elif defined(_mVMC)
  strcpy(StdI->CParaFileHead, "****\0");
  StdI->NVMCCalMode = StdI->NaN_i;
  StdI->NLanczosMode = StdI->NaN_i;
  StdI->NDataIdxStart = StdI->NaN_i;
  StdI->NDataQtySmp = StdI->NaN_i;
  StdI->NSPGaussLeg = StdI->NaN_i;
  StdI->NSPStot = StdI->NaN_i;
  StdI->NMPTrans = StdI->NaN_i;
  StdI->NSROptItrStep = StdI->NaN_i;
  StdI->NSROptItrSmp = StdI->NaN_i;
  StdI->DSROptRedCut = NaN_d;
  StdI->DSROptStaDel = NaN_d;
  StdI->DSROptStepDt = NaN_d;
  StdI->NVMCWarmUp = StdI->NaN_i;
  StdI->NVMCInterval = StdI->NaN_i;
  StdI->NVMCSample = StdI->NaN_i;
  StdI->NExUpdatePath = StdI->NaN_i;
  StdI->RndSeed = StdI->NaN_i;
  StdI->NSplitSize = StdI->NaN_i;
  StdI->NStore = StdI->NaN_i;
  StdI->NSRCG = StdI->NaN_i;
  StdI->ComplexType = StdI->NaN_i;
  for (i = 0; i < 3; i++)
    for (j = 0; j < 3; j++)
      StdI->boxsub[i][j] = StdI->NaN_i;
  StdI->Hsub = StdI->NaN_i;
  StdI->Lsub = StdI->NaN_i;
  StdI->Wsub = StdI->NaN_i;
#endif
}/*static void StdFace_ResetVals*/
/*
@brief Make all characters lower
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void Text2Lower(char *value //!<[inout] @brief Keyword or value
){
  char value2;
  int valuelen, ii;

  valuelen = strlen(value);
  for (ii = 0; ii < valuelen; ii++) {
    value2 = tolower(value[ii]);
    value[ii] = value2;
  }
}/*static void Text2Lower*/
/**
@brief Remove : space etc. from keyword and value in an iput file
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void TrimSpaceQuote(char *value //!<[inout] @brief Keyword or value
){
  char value2[256];
  int valuelen, valuelen2, ii;

  valuelen = strlen(value);
  valuelen2 = 0;
  for (ii = 0; ii < valuelen; ii++){
    if (value[ii] != ' ' &&
      value[ii] != ':' &&
      value[ii] != ';' &&
      value[ii] != '\"' &&
      value[ii] != '\b' &&
      value[ii] != '\\' &&
      value[ii] != '\v' &&
      value[ii] != '\n' &&
      value[ii] != '\0'){
      value2[valuelen2] = value[ii];
      valuelen2++;
    }
  }

  strncpy(value, value2, valuelen2);
  value[valuelen2] = '\0';

}/*static void TrimSpaceQuote*/
/**
@brief Store an input value into the valiable (string)
 If duplicated, HPhi will stop.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void StoreWithCheckDup_s(
  char *keyword,//!<[in] keyword read from the input file
  char *valuestring,//!<[in] value read from the input file
  char *value//!<[out]
)
{
  if (strcmp(value, "****") != 0){
    fprintf(stdout, "ERROR !  Keyword %s is duplicated ! \n", keyword);
    StdFace_exit(-1);
  }
  else{
    strcpy(value, valuestring);
  }
}/*static void StoreWithCheckDup_s*/
/**
@brief Store an input value into the valiable (string) 
Force string lower. If duplicated, HPhi will stop.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void StoreWithCheckDup_sl(
  char *keyword,//!<[in] keyword read from the input file
  char *valuestring,//!<[in] value read from the input file
  char *value//!<[out]
)
{
  if (strcmp(value, "****") != 0) {
    fprintf(stdout, "ERROR !  Keyword %s is duplicated ! \n", keyword);
    StdFace_exit(-1);
  }
  else {
    strcpy(value, valuestring);
    Text2Lower(value);
  }
}/*static void StoreWithCheckDup_sl*/
/**
@brief Store an input value into the valiable (integer)
If duplicated, HPhi will stop.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void StoreWithCheckDup_i(
  char *keyword,//!<[in] keyword read from the input file
  char *valuestring,//!<[in] value read from the input file
  int *value//!<[out]
)
{
  int NaN_i = 2147483647;

  if (*value != NaN_i){
    fprintf(stdout, "ERROR !  Keyword %s is duplicated ! \n", keyword);
    StdFace_exit(-1);
  }
  else{
    sscanf(valuestring, "%d", value);
  }
}/*static void StoreWithCheckDup_i*/
/**
@brief Store an input value into the valiable (double)
If duplicated, HPhi will stop.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void StoreWithCheckDup_d(
  char *keyword,//!<[in] keyword read from the input file
  char *valuestring,//!<[in] value read from the input file
  double *value//!<[out]
)
{
  if (isnan(*value) == 0){
    fprintf(stdout, "ERROR !  Keyword %s is duplicated ! \n", keyword);
    StdFace_exit(-1);
  }
  else{
    sscanf(valuestring, "%lf", value);
  }
}/*static void StoreWithCheckDup_d*/
/**
@brief Store an input value into the valiable (Double complex)
      If duplicated, HPhi will stop.
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void StoreWithCheckDup_c(
  char *keyword,//!<[in] keyword read from the input file
  char *valuestring,//!<[in] value read from the input file
  double complex *value//!<[out]
)
{
  int num;
  char *valuestring_r, *valuestring_i;
  double value_r, value_i;

  if (isnan(creal(*value)) == 0) {
    fprintf(stdout, "ERROR !  Keyword %s is duplicated ! \n", keyword);
    StdFace_exit(-1);
  }
  else {

    if (valuestring[0] == ',') {
      valuestring_r = NULL;
      valuestring_i = strtok(valuestring, ",");
    }
    else {
      valuestring_r = strtok(valuestring, ",");
      valuestring_i = strtok(NULL, ",");
    }
    
    if (valuestring_r == NULL) {
      *value = 0.0;
    }
    else {
      num = sscanf(valuestring_r, "%lf", &value_r);
      if (num == 1) *value = value_r;
      else *value = 0.0;
    }

    if (valuestring_i == NULL) {
      *value += I * 0.0;
    }
    else {
        num = sscanf(valuestring_i, "%lf", &value_i);
      if (num == 1) *value += I * value_i;
      else *value += I * 0.0;
    }
  }
}/*static void StoreWithCheckDup_c*/
/**
@brief Print the locspin file
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void PrintLocSpin(struct StdIntList *StdI) {
  FILE *fp;
  int isite, nlocspin;

  nlocspin = 0;
  for (isite = 0; isite < StdI->nsite; isite++)
    if (StdI->locspinflag[isite] != 0) nlocspin = nlocspin + 1;

  fp = fopen("locspn.def", "w");
  fprintf(fp, "================================ \n");
  fprintf(fp, "NlocalSpin %5d  \n", nlocspin);
  fprintf(fp, "================================ \n");
  fprintf(fp, "========i_0LocSpn_1IteElc ====== \n");
  fprintf(fp, "================================ \n");

  for (isite = 0; isite < StdI->nsite; isite++)
    fprintf(fp, "%5d  %5d\n", isite, StdI->locspinflag[isite]);

  fflush(fp);
  fclose(fp);
  fprintf(stdout, "    locspn.def is written.\n");
}/*static void PrintLocSpin*/
/**
@brief Print the transfer file
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void PrintTrans(struct StdIntList *StdI){
  FILE *fp;
  int jtrans, ktrans, ntrans0;

  for (jtrans = 0; jtrans < StdI->ntrans; jtrans++){
    for (ktrans = jtrans + 1; ktrans < StdI->ntrans; ktrans++){
      if (StdI->transindx[jtrans][0] == StdI->transindx[ktrans][0]
        && StdI->transindx[jtrans][1] == StdI->transindx[ktrans][1]
        && StdI->transindx[jtrans][2] == StdI->transindx[ktrans][2]
        && StdI->transindx[jtrans][3] == StdI->transindx[ktrans][3]){
        StdI->trans[jtrans] = StdI->trans[jtrans] + StdI->trans[ktrans];
        StdI->trans[ktrans] = 0.0;
      }
    }/*for (ktrans = jtrans + 1; ktrans < StdI->ntrans; ktrans++)*/
  }/*for (jtrans = 0; jtrans < StdI->ntrans; jtrans++)*/

  ntrans0 = 0;
  for (ktrans = 0; ktrans < StdI->ntrans; ktrans++){
    if (cabs(StdI->trans[ktrans]) > 0.000001) ntrans0 = ntrans0 + 1;
  }

  fp = fopen("trans.def", "w");
  fprintf(fp, "======================== \n");
  fprintf(fp, "NTransfer %7d  \n", ntrans0);
  fprintf(fp, "======================== \n");
  fprintf(fp, "========i_j_s_tijs====== \n");
  fprintf(fp, "======================== \n");

  ntrans0 = 0;
  for (ktrans = 0; ktrans < StdI->ntrans; ktrans++) {
    if (cabs(StdI->trans[ktrans]) > 0.000001)
      fprintf(fp, "%5d %5d %5d %5d %25.15f %25.15f\n",
        StdI->transindx[ktrans][0], StdI->transindx[ktrans][1],
        StdI->transindx[ktrans][2], StdI->transindx[ktrans][3],
        creal(StdI->trans[ktrans]), cimag(StdI->trans[ktrans]));
  }

  fflush(fp);
  fclose(fp);
  fprintf(stdout, "      trans.def is written.\n");
}/*static void PrintTrans*/
/**
@brief Print namelist.def  
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void PrintNamelist(struct StdIntList *StdI){
  FILE *fp;

  fp = fopen("namelist.def", "w");
  fprintf(                         fp, "         ModPara  modpara.def\n");
  fprintf(                         fp, "         LocSpin  locspn.def\n");
  fprintf(                         fp, "           Trans  trans.def\n");
  if (StdI->LCintra == 1) fprintf( fp, "    CoulombIntra  coulombintra.def\n");
  if (StdI->LCinter == 1) fprintf( fp, "    CoulombInter  coulombinter.def\n");
  if (StdI->LHund == 1)fprintf(    fp, "            Hund  hund.def\n");
  if (StdI->LEx == 1)fprintf(      fp, "        Exchange  exchange.def\n");
  if (StdI->LPairLift == 1)fprintf(fp, "        PairLift  pairlift.def\n");
  if (StdI->LPairHopp == 1)fprintf(fp, "         PairHop  pairhopp.def\n");
  if (StdI->Lintr == 1)fprintf(    fp, "        InterAll  interall.def\n");
  if (StdI->ioutputmode != 0) {
    fprintf(                       fp, "        OneBodyG  greenone.def\n");
    fprintf(                       fp, "        TwoBodyG  greentwo.def\n");
  }
#if defined(_HPhi)
  fprintf(                         fp, "         CalcMod  calcmod.def\n");
  if(StdI->SpectrumBody == 1) 
    fprintf(                       fp, "SingleExcitation  single.def\n");
  else fprintf(                    fp, "  PairExcitation  pair.def\n");
  if (strcmp(StdI->method, "timeevolution") == 0) {
    if (StdI->PumpBody == 1)
      fprintf(fp, "       TEOneBody  teone.def\n");
    else if (StdI->PumpBody == 2)
      fprintf(fp, "       TETwoBody  tetwo.def\n");
  }/*if (strcmp(StdI->method, "timeevolution") == 0)*/
  fprintf(                         fp, "     SpectrumVec  %s_eigenvec_0\n",
                                   StdI->CDataFileHead);
  if (StdI->lBoost == 1) fprintf(  fp, "           Boost  boost.def\n");
#elif defined(_mVMC)
  fprintf(                         fp, "      Gutzwiller  gutzwilleridx.def\n");
  fprintf(                         fp, "         Jastrow  jastrowidx.def\n");
  fprintf(                         fp, "         Orbital  orbitalidx.def\n");
  if (StdI->lGC == 1 || (StdI->Sz2 != 0 && StdI->Sz2 != StdI->NaN_i))
    fprintf(fp, " OrbitalParallel  orbitalidxpara.def\n");
  fprintf(                         fp, "        TransSym  qptransidx.def\n");
#endif
  
  fflush(fp);
  fclose(fp);
  fprintf(stdout, "    namelist.def is written.\n");
}/*static void PrintNamelist*/
/**
@brief Print modpara.def
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void PrintModPara(struct StdIntList *StdI)
{
  FILE *fp;

  fp = fopen("modpara.def", "w");
  fprintf(fp, "--------------------\n");
  fprintf(fp, "Model_Parameters   0\n");
  fprintf(fp, "--------------------\n");
#if defined(_HPhi)
  fprintf(fp, "HPhi_Cal_Parameters\n");
  fprintf(fp, "--------------------\n");
  fprintf(fp, "CDataFileHead  %s\n", StdI->CDataFileHead);
  fprintf(fp, "CParaFileHead  zqp\n");
  fprintf(fp, "--------------------\n");
  fprintf(fp, "Nsite          %-5d\n", StdI->nsite);
  if (StdI->Sz2 != StdI->NaN_i) fprintf(fp, "2Sz            %-5d\n", StdI->Sz2);
  if (StdI->nelec != StdI->NaN_i) fprintf(fp, "Ncond          %-5d\n", StdI->nelec);
  fprintf(fp, "Lanczos_max    %-5d\n", StdI->Lanczos_max);
  fprintf(fp, "initial_iv     %-5d\n", StdI->initial_iv);
  if(StdI->nvec != StdI->NaN_i) fprintf(fp, "nvec           %-5d\n", StdI->nvec);
  fprintf(fp, "exct           %-5d\n", StdI->exct);
  fprintf(fp, "LanczosEps     %-5d\n", StdI->LanczosEps);
  fprintf(fp, "LanczosTarget  %-5d\n", StdI->LanczosTarget);
  fprintf(fp, "LargeValue     %-25.15e\n", StdI->LargeValue);
  fprintf(fp, "NumAve         %-5d\n", StdI->NumAve);
  fprintf(fp, "ExpecInterval  %-5d\n", StdI->ExpecInterval);
  fprintf(fp, "NOmega         %-5d\n", StdI->Nomega);
  fprintf(fp, "OmegaMax       %-25.15e %-25.15e\n", StdI->OmegaMax, StdI->OmegaIm);
  fprintf(fp, "OmegaMin       %-25.15e %-25.15e\n", StdI->OmegaMin, StdI->OmegaIm);
  fprintf(fp, "OmegaOrg       0.0 0.0\n");
  if (strcmp(StdI->method, "timeevolution") == 0)
    fprintf(fp, "ExpandCoef     %-5d\n", StdI->ExpandCoef);
#elif defined(_mVMC)
  fprintf(fp, "VMC_Cal_Parameters\n");
  fprintf(fp, "--------------------\n");
  fprintf(fp, "CDataFileHead  %s\n", StdI->CDataFileHead);
  fprintf(fp, "CParaFileHead  %s\n", StdI->CParaFileHead);
  fprintf(fp, "--------------------\n");
  fprintf(fp, "NVMCCalMode    %d\n", StdI->NVMCCalMode);
  /*fprintf(fp, "NLanczosMode   %d\n", StdI->NLanczosMode);*/
  fprintf(fp, "--------------------\n");
  fprintf(fp, "NDataIdxStart  %d\n", StdI->NDataIdxStart);
  fprintf(fp, "NDataQtySmp    %d\n", StdI->NDataQtySmp);
  fprintf(fp, "--------------------\n");
  fprintf(fp, "Nsite          %d\n", StdI->nsite);
  fprintf(fp, "Ncond          %-5d\n", StdI->nelec);
  if (StdI->Sz2 != StdI->NaN_i)
    fprintf(fp, "2Sz            %d\n", StdI->Sz2);
  if (StdI->NSPGaussLeg != StdI->NaN_i)
    fprintf(fp, "NSPGaussLeg    %d\n", StdI->NSPGaussLeg);
  if (StdI->NSPStot != StdI->NaN_i)
    fprintf(fp, "NSPStot        %d\n", StdI->NSPStot);
  fprintf(fp, "NMPTrans       %d\n", StdI->NMPTrans);
  fprintf(fp, "NSROptItrStep  %d\n", StdI->NSROptItrStep);
  fprintf(fp, "NSROptItrSmp   %d\n", StdI->NSROptItrSmp);
  fprintf(fp, "DSROptRedCut   %.10f\n", StdI->DSROptRedCut);
  fprintf(fp, "DSROptStaDel   %.10f\n", StdI->DSROptStaDel);
  fprintf(fp, "DSROptStepDt   %.10f\n", StdI->DSROptStepDt);
  fprintf(fp, "NVMCWarmUp     %d\n", StdI->NVMCWarmUp);
  fprintf(fp, "NVMCInterval   %d\n", StdI->NVMCInterval);
  fprintf(fp, "NVMCSample     %d\n", StdI->NVMCSample);
  fprintf(fp, "NExUpdatePath  %d\n", StdI->NExUpdatePath);
  fprintf(fp, "RndSeed        %d\n", StdI->RndSeed);
  fprintf(fp, "NSplitSize     %d\n", StdI->NSplitSize);
  fprintf(fp, "NStore         %d\n", StdI->NStore);
  fprintf(fp, "NSRCG          %d\n", StdI->NSRCG);
#endif

  fflush(fp);
  fclose(fp);
  fprintf(stdout, "     modpara.def is written.\n");
}/*static void PrintModPara*/
/**
@brief Print greenone.def
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void Print1Green(struct StdIntList *StdI)
{
  FILE *fp;
  int ngreen, igreen, store, xkondo;
  int isite, jsite, ispin, jspin, SiMax, SjMax;
  int **greenindx;
  /*
   Set Indices of correlation functions
  */
  ngreen = 0;
  if (StdI->ioutputmode != 0) {
    for (store = 0; store < 2; store++) {

      if (store == 1) {
        greenindx = (int **)malloc(sizeof(int*) * (ngreen + 1));
        for (igreen = 0; igreen < ngreen; igreen++) {
          greenindx[igreen] = (int *)malloc(sizeof(int) * 4);
        }
        ngreen = 0;
      }/*if (store == 1)*/

      if (strcmp(StdI->model, "kondo") == 0) xkondo = 2;
      else xkondo = 1;

      if (StdI->ioutputmode == 1) {
        for (isite = 0; isite < StdI->NsiteUC*xkondo; isite++) {

          if (isite >= StdI->NsiteUC) isite += StdI->nsite / 2;

          if (StdI->locspinflag[isite] == 0) SiMax = 1;
          else SiMax = StdI->locspinflag[isite];

          for (ispin = 0; ispin <= SiMax; ispin++) {
            for (jsite = 0; jsite < StdI->nsite; jsite++) {

              if (StdI->locspinflag[jsite] == 0) SjMax = 1;
              else SjMax = StdI->locspinflag[jsite];

              for (jspin = 0; jspin <= SjMax; jspin++) {

                if (isite != jsite &&
                  (StdI->locspinflag[isite] != 0 && StdI->locspinflag[jsite] != 0)) continue;

                if (ispin == jspin){
                  if (store == 1) {
                    greenindx[ngreen][0] = isite;
                    greenindx[ngreen][1] = ispin;
                    greenindx[ngreen][2] = jsite;
                    greenindx[ngreen][3] = jspin;
                  }
                  ngreen++;
                }

              }/*for (jspin = 0; jspin <= SjMax; jspin++)*/
            }/*for (jsite = 0; jsite < StdI->nsite; jsite++)*/
          }/*for (ispin = 0; ispin <= SiMax; ispin++)*/
        }/*for (isite = 0; isite < StdI->nsite; isite++)*/
      }/*if (StdI->ioutputmode == 1)*/
      else {
        for (isite = 0; isite < StdI->nsite; isite++) {

          if (StdI->locspinflag[isite] == 0) SiMax = 1;
          else SiMax = StdI->locspinflag[isite];

          for (ispin = 0; ispin <= SiMax; ispin++) {
            for (jsite = 0; jsite < StdI->nsite; jsite++) {

              if (StdI->locspinflag[jsite] == 0) SjMax = 1;
              else SjMax = StdI->locspinflag[jsite];

              for (jspin = 0; jspin <= SjMax; jspin++) {

                if (isite != jsite &&
                  (StdI->locspinflag[isite] != 0 && StdI->locspinflag[jsite] != 0)) continue;

                if (store == 1) {
                  greenindx[ngreen][0] = isite;
                  greenindx[ngreen][1] = ispin;
                  greenindx[ngreen][2] = jsite;
                  greenindx[ngreen][3] = jspin;
                }
                ngreen++;

              }/*for (jspin = 0; jspin <= SjMax; jspin++)*/
            }/*for (jsite = 0; jsite < StdI->nsite; jsite++)*/
          }/*for (ispin = 0; ispin <= SiMax; ispin++)*/
        }/*for (isite = 0; isite < StdI->nsite; isite++)*/
      }/*if (StdI->ioutputmode == 2)*/
    }/*if (StdI->ioutputmode != 0)*/

    fp = fopen("greenone.def", "w");
    fprintf(fp, "===============================\n");
    fprintf(fp, "NCisAjs %10d\n", ngreen);
    fprintf(fp, "===============================\n");
    fprintf(fp, "======== Green functions ======\n");
    fprintf(fp, "===============================\n");
    for (igreen = 0; igreen < ngreen; igreen++) {
    fprintf(fp,   "%5d %5d %5d %5d\n",
      greenindx[igreen][0], greenindx[igreen][1], greenindx[igreen][2], greenindx[igreen][3]);
    }
    fflush(fp);
    fclose(fp);

    fprintf(stdout, "    greenone.def is written.\n");

    for (igreen = 0; igreen < ngreen; igreen++) {
      free(greenindx[igreen]);
    }
    free(greenindx);

  }/*if (StdI->ioutputmode != 0) */
}/*static void Print1Green*/
/**
@brief Print greentwo.def
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void Print2Green(struct StdIntList *StdI) {
  FILE *fp;
  int ngreen, store, igreen, xkondo;
  int site1, site2, site3, site4;
  int spin1, spin2, spin3, spin4;
  int S1Max, S2Max, S3Max, S4Max;
  int **greenindx;
  /*
   Set Indices of correlation functions
  */
  ngreen = 0;
  if (StdI->ioutputmode == 1) {
    for (store = 0; store < 2; store++) {

      if (store == 1) {
        greenindx = (int **)malloc(sizeof(int*) * (ngreen + 1));
        for (igreen = 0; igreen < ngreen; igreen++)
          greenindx[igreen] = (int *)malloc(sizeof(int) * 8);
        ngreen = 0;
      }/*if (store == 1)*/

      if (strcmp(StdI->model, "kondo") == 0) xkondo = 2;
      else xkondo = 1;

      for (site1 = 0; site1 < StdI->NsiteUC*xkondo; site1++) {

        if (site1 >= StdI->NsiteUC) site1 += StdI->nsite / 2;

        if (StdI->locspinflag[site1] == 0) S1Max = 1;
        else S1Max = StdI->locspinflag[site1];
        for (spin1 = 0; spin1 <= S1Max; spin1++) {
          for (spin2 = 0; spin2 <= S1Max; spin2++) {

            for (site3 = 0; site3 < StdI->nsite; site3++) {

              if (StdI->locspinflag[site3] == 0) S3Max = 1;
              else S3Max = StdI->locspinflag[site3];
              for (spin3 = 0; spin3 <= S3Max; spin3++) {
                for (spin4 = 0; spin4 <= S3Max; spin4++) {

                  if (spin1 - spin2 + spin3 - spin4 == 0) {
                    if (store == 1) {
#if defined(_mVMC)
                      if (spin1 != spin2 || spin3 != spin4)
                      {
                        greenindx[ngreen][0] = site1;
                        greenindx[ngreen][1] = spin1;
                        greenindx[ngreen][2] = site3;
                        greenindx[ngreen][3] = spin4;
                        greenindx[ngreen][4] = site3;
                        greenindx[ngreen][5] = spin3;
                        greenindx[ngreen][6] = site1;
                        greenindx[ngreen][7] = spin2;
                      }
                      else
#endif
                      {
                        greenindx[ngreen][0] = site1;
                        greenindx[ngreen][1] = spin1;
                        greenindx[ngreen][2] = site1;
                        greenindx[ngreen][3] = spin2;
                        greenindx[ngreen][4] = site3;
                        greenindx[ngreen][5] = spin3;
                        greenindx[ngreen][6] = site3;
                        greenindx[ngreen][7] = spin4;
                      }
                    }/*if (store == 1)*/
                    ngreen++;
                  }/*if (spin1 - spin2 + spin3 - spin4 == 0)*/

                }/*for (spin4 = 0; spin4 <= S3Max; spin4++)*/
              }/*for (spin3 = 0; spin3 <= S3Max; spin3++*/
            }/*for (site3 = 0; site3 < StdI->nsite; site3++)*/
          }/*for (spin2 = 0; spin2 <= S1Max; spin2++)*/
        }/*for (spin1 = 0; spin1 <= S1Max; spin1++)*/
      }/*for (site1 = 0; site1 < StdI->nsite; site1++)*/

    }/*for (store = 0; store < 2; store++)*/
  }/*if (StdI->ioutputmode == 1)*/
  else if (StdI->ioutputmode == 2) {
    for (store = 0; store < 2; store++) {

      if (store == 1) {
        greenindx = (int **)malloc(sizeof(int*) * (ngreen + 1));
        for (igreen = 0; igreen < ngreen; igreen++)
          greenindx[igreen] = (int *)malloc(sizeof(int) * 8);
        ngreen = 0;
      }/*if (store == 1)*/

      for (site1 = 0; site1 < StdI->nsite; site1++) {

        if (StdI->locspinflag[site1] == 0) S1Max = 1;
        else S1Max = StdI->locspinflag[site1];
        for (spin1 = 0; spin1 <= S1Max; spin1++) {

          for (site2 = 0; site2 < StdI->nsite; site2++) {

            if (StdI->locspinflag[site1] != 0 && StdI->locspinflag[site2] != 0
              && site1 != site2) continue;

            if (StdI->locspinflag[site2] == 0) S2Max = 1;
            else S2Max = StdI->locspinflag[site2];
            for (spin2 = 0; spin2 <= S2Max; spin2++) {

              for (site3 = 0; site3 < StdI->nsite; site3++) {

                if (StdI->locspinflag[site3] == 0) S3Max = 1;
                else S3Max = StdI->locspinflag[site3];
                for (spin3 = 0; spin3 <= S3Max; spin3++) {

                  for (site4 = 0; site4 < StdI->nsite; site4++) {

                    if (StdI->locspinflag[site3] != 0 && StdI->locspinflag[site4] != 0
                      && site3 != site4) continue;

                    if (StdI->locspinflag[site4] == 0) S4Max = 1;
                    else S4Max = StdI->locspinflag[site4];
                    for (spin4 = 0; spin4 <= S4Max; spin4++) {

                      if (store == 1) {
                        greenindx[ngreen][0] = site1;
                        greenindx[ngreen][1] = spin1;
                        greenindx[ngreen][2] = site2;
                        greenindx[ngreen][3] = spin2;
                        greenindx[ngreen][4] = site3;
                        greenindx[ngreen][5] = spin3;
                        greenindx[ngreen][6] = site4;
                        greenindx[ngreen][7] = spin4;
                      }/*if (store == 1)*/
                      ngreen++;

                    }/*for (spin4 = 0; spin4 <= S4Max; spin4++)*/
                  }/*for (site4 = 0; site4 < StdI->nsite; site4++)*/
                }/*for (spin3 = 0; spin3 <= S3Max; spin3++*/
              }/*for (site3 = 0; site3 < StdI->nsite; site3++)*/
            }/*for (spin2 = 0; spin2 <= S2Max; spin2++)*/
          }/*for (site2 = 0; site2 < StdI->nsite; site2++)*/
        }/*for (spin1 = 0; spin1 <= S1Max; spin1++)*/
      }/*for (site1 = 0; site1 < StdI->nsite; site1++)*/

    }/*for (store = 0; store < 2; store++)*/
  }/*if (StdI->ioutputmode == 2)*/
  if (StdI->ioutputmode != 0) {
    fp = fopen("greentwo.def", "w");
    fprintf(fp, "=============================================\n");
    fprintf(fp, "NCisAjsCktAltDC %10d\n", ngreen);
    fprintf(fp, "=============================================\n");
    fprintf(fp, "======== Green functions for Sq AND Nq ======\n");
    fprintf(fp, "=============================================\n");
    for (igreen = 0; igreen < ngreen; igreen++) {
      fprintf(fp, "%5d %5d %5d %5d %5d %5d %5d %5d\n",
        greenindx[igreen][0], greenindx[igreen][1], greenindx[igreen][2], greenindx[igreen][3],
        greenindx[igreen][4], greenindx[igreen][5], greenindx[igreen][6], greenindx[igreen][7]);
    }
    fflush(fp);
    fclose(fp);

    fprintf(stdout, "    greentwo.def is written.\n");

    for (igreen = 0; igreen < ngreen; igreen++) {
      free(greenindx[igreen]);
    }
    free(greenindx);
  }/*if (StdI->ioutputmode != 0)*/
}/*static void Print2Green(struct StdIntList *StdI)*/
/**
@brief Stop HPhi if unsupported model is read 
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void UnsupportedSystem(
  char *model,//!<[in]
  char *lattice//!<[in]
)
{
  fprintf(stdout, "\nSorry, specified combination, \n");
  fprintf(stdout, "    MODEL : %s  \n", model);
  fprintf(stdout, "  LATTICE : %s, \n", lattice);
  fprintf(stdout, "is unsupported in the STANDARD MODE...\n");
  fprintf(stdout, "Please use the EXPART MODE, or write a NEW FUNCTION and post us.\n");
  StdFace_exit(-1);
}/*static void UnsupportedSystem*/
/**
@brief Verify outputmode
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void CheckOutputMode(struct StdIntList *StdI)
{
  /*
  Form for Correlation function
  */
  if (strcmp(StdI->outputmode, "non") == 0
    || strcmp(StdI->outputmode, "none") == 0
    || strcmp(StdI->outputmode, "off") == 0) {
    StdI->ioutputmode = 0;
    fprintf(stdout, "      ioutputmode = %-10d\n", StdI->ioutputmode);
  }
  else if (strcmp(StdI->outputmode, "cor") == 0
    || strcmp(StdI->outputmode, "corr") == 0
    || strcmp(StdI->outputmode, "correlation") == 0) {
    StdI->ioutputmode = 1;
    fprintf(stdout, "      ioutputmode = %-10d\n", StdI->ioutputmode);
  }
  else if (strcmp(StdI->outputmode, "****") == 0) {
    StdI->ioutputmode = 1;
    fprintf(stdout, "      ioutputmode = %-10d  ######  DEFAULT VALUE IS USED  ######\n", StdI->ioutputmode);
  }
  else if (strcmp(StdI->outputmode, "raw") == 0
    || strcmp(StdI->outputmode, "all") == 0
    || strcmp(StdI->outputmode, "full") == 0) {
    StdI->ioutputmode = 2;
    fprintf(stdout, "      ioutputmode = %-10d\n", StdI->ioutputmode);
  }
  else{
    fprintf(stdout, "\n ERROR ! Unsupported OutPutMode : %s\n", StdI->outputmode);
    StdFace_exit(-1);
  }
}/*static void CheckOutputMode*/
/**
@brief Summary numerical parameter check the combination of
 the number of sites, total spin, the number of electrons
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void CheckModPara(struct StdIntList *StdI)
{

  /**/
#if defined(_HPhi)
  StdFace_PrintVal_i("Lanczos_max", &StdI->Lanczos_max, 2000);
  StdFace_PrintVal_i("initial_iv", &StdI->initial_iv, -1);
  /*StdFace_PrintVal_i("nvec", &StdI->nvec, 1);*/
  StdFace_PrintVal_i("exct", &StdI->exct, 1);
  StdFace_PrintVal_i("LanczosEps", &StdI->LanczosEps, 14);
  StdFace_PrintVal_i("LanczosTarget", &StdI->LanczosTarget, 2);
  if(StdI->LanczosTarget < StdI->exct) StdI->LanczosTarget = StdI->exct;
  StdFace_PrintVal_i("NumAve", &StdI->NumAve, 5);
  StdFace_PrintVal_i("ExpecInterval", &StdI->ExpecInterval, 20);
  StdFace_PrintVal_i("NOmega", &StdI->Nomega, 200);
  StdFace_PrintVal_d("OmegaMax", &StdI->OmegaMax, StdI->LargeValue*StdI->nsite);
  StdFace_PrintVal_d("OmegaMin", &StdI->OmegaMin, -StdI->LargeValue*StdI->nsite);
  StdFace_PrintVal_d("OmegaIm", &StdI->OmegaIm, 0.01* (int)StdI->LargeValue);
#elif defined(_mVMC)
  if (strcmp(StdI->CParaFileHead, "****") == 0) {
    strcpy(StdI->CParaFileHead, "zqp\0");
    fprintf(stdout, "    CParaFileHead = %-12s######  DEFAULT VALUE IS USED  ######\n", StdI->CParaFileHead);
  }
  else fprintf(stdout, "    CParaFileHead = %-s\n", StdI->CParaFileHead);
  
  StdFace_PrintVal_i("NVMCCalMode", &StdI->NVMCCalMode, 0);
  StdFace_PrintVal_i("NLanczosMode", &StdI->NLanczosMode, 0);
  StdFace_PrintVal_i("NDataIdxStart", &StdI->NDataIdxStart, 1);

  if (StdI->NVMCCalMode == 0) StdFace_NotUsed_i("NDataQtySmp", StdI->NDataQtySmp);
  /*else*/StdFace_PrintVal_i("NDataQtySmp", &StdI->NDataQtySmp, 1);

  if (StdI->lGC == 0 && (StdI->Sz2 == 0 || StdI->Sz2 == StdI->NaN_i)) {
    StdFace_PrintVal_i("NSPGaussLeg", &StdI->NSPGaussLeg, 8);
    StdFace_PrintVal_i("NSPStot", &StdI->NSPStot, 0);
  }
  else {
    StdFace_NotUsed_i("NSPGaussLeg", StdI->NSPGaussLeg);
    StdFace_NotUsed_i("NSPStot", StdI->NSPStot);
  }
 
  if (StdI->AntiPeriod[0] == 1 || StdI->AntiPeriod[1] == 1 || StdI->AntiPeriod[2] == 2)
    StdFace_PrintVal_i("NMPTrans", &StdI->NMPTrans, -1);
  else StdFace_PrintVal_i("NMPTrans", &StdI->NMPTrans, 1);

  StdFace_PrintVal_i("NSROptItrStep", &StdI->NSROptItrStep, 1000);
  
  if (StdI->NVMCCalMode == 1) StdFace_NotUsed_i("NSROptItrSmp", StdI->NSROptItrSmp);
  /*else*/ StdFace_PrintVal_i("NSROptItrSmp", &StdI->NSROptItrSmp, StdI->NSROptItrStep/10);

  StdFace_PrintVal_i("NVMCWarmUp", &StdI->NVMCWarmUp, 10);
  StdFace_PrintVal_i("NVMCInterval", &StdI->NVMCInterval, 1);
  StdFace_PrintVal_i("NVMCSample", &StdI->NVMCSample, 1000);

  if (strcmp(StdI->model, "hubbard") == 0) StdI->NExUpdatePath = 0;
  else if (strcmp(StdI->model, "spin") == 0) StdI->NExUpdatePath = 2;
  else if (strcmp(StdI->model, "kondo") == 0) { 
    if(StdI->lGC==0) StdI->NExUpdatePath = 1; 
    else StdI->NExUpdatePath = 3;
  }
  fprintf(stdout, "  %15s = %-10d\n", "NExUpdatePath", StdI->NExUpdatePath);

  StdFace_PrintVal_i("RndSeed", &StdI->RndSeed, 123456789);
  StdFace_PrintVal_i("NSplitSize", &StdI->NSplitSize, 1);
  StdFace_PrintVal_i("NStore", &StdI->NStore, 1);
  StdFace_PrintVal_i("NSRCG", &StdI->NSRCG, 0);

  StdFace_PrintVal_d("DSROptRedCut", &StdI->DSROptRedCut, 0.001);
  StdFace_PrintVal_d("DSROptStaDel", &StdI->DSROptStaDel, 0.02);
  StdFace_PrintVal_d("DSROptStepDt", &StdI->DSROptStepDt, 0.02);
#endif
  /*
   (Un)Conserved variables (Number of electrons, total Sz)
  */
  if (strcmp(StdI->model, "hubbard") == 0){
#if defined(_HPhi)
    if (StdI->lGC == 0) StdFace_RequiredVal_i("nelec", StdI->nelec);
    else {
      StdFace_NotUsed_i("nelec", StdI->nelec);
      StdFace_NotUsed_i("2Sz", StdI->Sz2);
    }
#else
    StdFace_RequiredVal_i("nelec", StdI->nelec);
    if (StdI->lGC == 0) StdFace_PrintVal_i("2Sz", &StdI->Sz2, 0);
    else StdFace_NotUsed_i("2Sz", StdI->Sz2);
#endif
  }
  else if (strcmp(StdI->model, "spin") == 0) {
    StdFace_NotUsed_i("nelec", StdI->nelec);
#if defined(_mVMC)
    StdI->nelec = 0;
#endif
    if (StdI->lGC == 0) StdFace_RequiredVal_i("2Sz", StdI->Sz2);
    else StdFace_NotUsed_i("2Sz", StdI->Sz2);
  }/*else if (strcmp(StdI->model, "spin") == 0)*/
  else if (strcmp(StdI->model, "kondo") == 0) {
#if defined(_HPhi)
    if (StdI->lGC == 0) StdFace_RequiredVal_i("nelec", StdI->nelec);
    else {
      StdFace_NotUsed_i("nelec", StdI->nelec);
      StdFace_NotUsed_i("2Sz", StdI->Sz2);
    }
#else
    StdFace_RequiredVal_i("nelec", StdI->nelec);
    if (StdI->lGC == 0) StdFace_PrintVal_i("2Sz", &StdI->Sz2, 0);
    else StdFace_NotUsed_i("2Sz", StdI->Sz2);
#endif
  }/*else if (strcmp(StdI->model, "kondo") == 0)*/
}/*static void CheckModPara*/
/**
@brief Output .def file for Specific interaction
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void PrintInteractions(struct StdIntList *StdI)
{
  FILE *fp;
  int nintr0, kintr, jintr;
  /*
   Coulomb INTRA
  */
  for (kintr = 0; kintr < StdI->NCintra; kintr++) {
    for (jintr = kintr + 1; jintr < StdI->NCintra; jintr++) 
      if(StdI->CintraIndx[jintr][0] == StdI->CintraIndx[kintr][0])
      {
        StdI->Cintra[kintr] += StdI->Cintra[jintr];
        StdI->Cintra[jintr] = 0.0;
      }
  }
  nintr0 = 0;
  for (kintr = 0; kintr < StdI->NCintra; kintr++) {
    if (fabs(StdI->Cintra[kintr]) > 0.000001) nintr0 = nintr0 + 1;
  }
  if (nintr0 == 0 || StdI->lBoost == 1) StdI->LCintra = 0;
  else StdI->LCintra = 1;

  if (StdI->LCintra == 1) {
    fp = fopen("coulombintra.def", "w");
    fprintf(fp, "=============================================\n");
    fprintf(fp, "NCoulombIntra %10d\n", nintr0);
    fprintf(fp, "=============================================\n");
    fprintf(fp, "================== CoulombIntra ================\n");
    fprintf(fp, "=============================================\n");
    for (kintr = 0; kintr < StdI->NCintra; kintr++) {
      if (fabs(StdI->Cintra[kintr]) > 0.000001)
        fprintf(fp, "%5d %25.15f\n",
          StdI->CintraIndx[kintr][0], StdI->Cintra[kintr]);
    }
    fflush(fp);
    fclose(fp);
    fprintf(stdout, "    coulombintra.def is written.\n");
  }/*if (StdI->LCintra == 1)*/
  /*
  Coulomb INTER
  */
  for (kintr = 0; kintr < StdI->NCinter; kintr++) {
    for (jintr = kintr + 1; jintr < StdI->NCinter; jintr++)
      if (
        (    StdI->CinterIndx[jintr][0] == StdI->CinterIndx[kintr][0]
          && StdI->CinterIndx[jintr][1] == StdI->CinterIndx[kintr][1])
        ||
        (    StdI->CinterIndx[jintr][0] == StdI->CinterIndx[kintr][1]
          && StdI->CinterIndx[jintr][1] == StdI->CinterIndx[kintr][0])
        )
      {
        StdI->Cinter[kintr] += StdI->Cinter[jintr];
        StdI->Cinter[jintr] = 0.0;
      }
  }/*for (kintr = 0; kintr < StdI->NCinter; kintr++)*/
  nintr0 = 0;
  for (kintr = 0; kintr < StdI->NCinter; kintr++) {
    if (fabs(StdI->Cinter[kintr]) > 0.000001) nintr0 = nintr0 + 1;
  }
  if (nintr0 == 0 || StdI->lBoost == 1) StdI->LCinter = 0;
  else StdI->LCinter = 1;

  if (StdI->LCinter == 1) {
    fp = fopen("coulombinter.def", "w");
    fprintf(fp, "=============================================\n");
    fprintf(fp, "NCoulombInter %10d\n", nintr0);
    fprintf(fp, "=============================================\n");
    fprintf(fp, "================== CoulombInter ================\n");
    fprintf(fp, "=============================================\n");
    for (kintr = 0; kintr < StdI->NCinter; kintr++) {
      if (fabs(StdI->Cinter[kintr]) > 0.000001)
        fprintf(fp, "%5d %5d %25.15f\n",
          StdI->CinterIndx[kintr][0], StdI->CinterIndx[kintr][1], StdI->Cinter[kintr]);
    }
    fflush(fp);
    fclose(fp);
    fprintf(stdout, "    coulombinter.def is written.\n");
  }/*if (StdI->LCinter == 1)*/
  /*
  Hund
  */
  for (kintr = 0; kintr < StdI->NHund; kintr++) {
    for (jintr = kintr + 1; jintr < StdI->NHund; jintr++)
      if (
        (StdI->HundIndx[jintr][0] == StdI->HundIndx[kintr][0]
          && StdI->HundIndx[jintr][1] == StdI->HundIndx[kintr][1])
        ||
        (StdI->HundIndx[jintr][0] == StdI->HundIndx[kintr][1]
          && StdI->HundIndx[jintr][1] == StdI->HundIndx[kintr][0])
        )
      {
        StdI->Hund[kintr] += StdI->Hund[jintr];
        StdI->Hund[jintr] = 0.0;
      }
  }/*for (kintr = 0; kintr < StdI->NHund; kintr++)*/
  nintr0 = 0;
  for (kintr = 0; kintr < StdI->NHund; kintr++) {
    if (fabs(StdI->Hund[kintr]) > 0.000001) nintr0 = nintr0 + 1;
  }
  if (nintr0 == 0 || StdI->lBoost == 1) StdI->LHund = 0;
  else StdI->LHund = 1;

  if (StdI->LHund == 1) {
    fp = fopen("hund.def", "w");
    fprintf(fp, "=============================================\n");
    fprintf(fp, "NHund %10d\n", nintr0);
    fprintf(fp, "=============================================\n");
    fprintf(fp, "=============== Hund coupling ===============\n");
    fprintf(fp, "=============================================\n");
    for (kintr = 0; kintr < StdI->NHund; kintr++) {
      if (fabs(StdI->Hund[kintr]) > 0.000001)
        fprintf(fp, "%5d %5d %25.15f\n",
          StdI->HundIndx[kintr][0], StdI->HundIndx[kintr][1], StdI->Hund[kintr]);
    }
    fflush(fp);
    fclose(fp);
    fprintf(stdout, "    hund.def is written.\n");
  }/*if (StdI->LHund == 1)*/
  /*
  Exchange
  */
  for (kintr = 0; kintr < StdI->NEx; kintr++) {
    for (jintr = kintr + 1; jintr < StdI->NEx; jintr++)
      if (
        (StdI->ExIndx[jintr][0] == StdI->ExIndx[kintr][0]
          && StdI->ExIndx[jintr][1] == StdI->ExIndx[kintr][1])
        ||
        (StdI->ExIndx[jintr][0] == StdI->ExIndx[kintr][1]
          && StdI->ExIndx[jintr][1] == StdI->ExIndx[kintr][0])
        )
      {
        StdI->Ex[kintr] += StdI->Ex[jintr];
        StdI->Ex[jintr] = 0.0;
      }
  }/*for (kintr = 0; kintr < StdI->NEx; kintr++)*/
  nintr0 = 0;
  for (kintr = 0; kintr < StdI->NEx; kintr++) {
    if (fabs(StdI->Ex[kintr]) > 0.000001) nintr0 = nintr0 + 1;
  }
  if (nintr0 == 0 || StdI->lBoost == 1) StdI->LEx = 0;
  else StdI->LEx = 1;

  if (StdI->LEx == 1) {
    fp = fopen("exchange.def", "w");
    fprintf(fp, "=============================================\n");
    fprintf(fp, "NExchange %10d\n", nintr0);
    fprintf(fp, "=============================================\n");
    fprintf(fp, "====== ExchangeCoupling coupling ============\n");
    fprintf(fp, "=============================================\n");
    for (kintr = 0; kintr < StdI->NEx; kintr++) {
      if (fabs(StdI->Ex[kintr]) > 0.000001)
        fprintf(fp, "%5d %5d %25.15f\n",
          StdI->ExIndx[kintr][0], StdI->ExIndx[kintr][1], StdI->Ex[kintr]);
    }
    fflush(fp);
    fclose(fp);
    fprintf(stdout, "    exchange.def is written.\n");
  }
  /*
    PairLift
  */
  for (kintr = 0; kintr < StdI->NPairLift; kintr++) {
    for (jintr = kintr + 1; jintr < StdI->NPairLift; jintr++)
      if (
        (StdI->PLIndx[jintr][0] == StdI->PLIndx[kintr][0]
          && StdI->PLIndx[jintr][1] == StdI->PLIndx[kintr][1])
        ||
        (StdI->PLIndx[jintr][0] == StdI->PLIndx[kintr][1]
          && StdI->PLIndx[jintr][1] == StdI->PLIndx[kintr][0])
        )
      {
        StdI->PairLift[kintr] += StdI->PairLift[jintr];
        StdI->PairLift[jintr] = 0.0;
      }
  }/*for (kintr = 0; kintr < StdI->NPairLift; kintr++)*/
  nintr0 = 0;
  for (kintr = 0; kintr < StdI->NPairLift; kintr++) {
    if (fabs(StdI->PairLift[kintr]) > 0.000001) nintr0 = nintr0 + 1;
  }
  if (nintr0 == 0 || StdI->lBoost == 1) StdI->LPairLift = 0;
  else StdI->LPairLift = 1;

  if (StdI->LPairLift == 1) {
    fp = fopen("pairlift.def", "w");
    fprintf(fp, "=============================================\n");
    fprintf(fp, "NPairLift %10d\n", nintr0);
    fprintf(fp, "=============================================\n");
    fprintf(fp, "====== Pair-Lift term ============\n");
    fprintf(fp, "=============================================\n");
    for (kintr = 0; kintr < StdI->NPairLift; kintr++) {
      if (fabs(StdI->PairLift[kintr]) > 0.000001)
        fprintf(fp, "%5d %5d %25.15f\n",
          StdI->PLIndx[kintr][0], StdI->PLIndx[kintr][1], StdI->PairLift[kintr]);
    }
    fflush(fp);
    fclose(fp);
    fprintf(stdout, "    pairlift.def is written.\n");
  }
  /*
  PairHopp
  */
  for (kintr = 0; kintr < StdI->NPairHopp; kintr++) {
    for (jintr = kintr + 1; jintr < StdI->NPairHopp; jintr++)
      if (
        (StdI->PHIndx[jintr][0] == StdI->PHIndx[kintr][0]
          && StdI->PHIndx[jintr][1] == StdI->PHIndx[kintr][1])
        ||
        (StdI->PHIndx[jintr][0] == StdI->PHIndx[kintr][1]
          && StdI->PHIndx[jintr][1] == StdI->PHIndx[kintr][0])
        )
      {
        StdI->PairHopp[kintr] += StdI->PairHopp[jintr];
        StdI->PairHopp[jintr] = 0.0;
      }
  }/*for (kintr = 0; kintr < StdI->NPairHopp; kintr++)*/
  nintr0 = 0;
  for (kintr = 0; kintr < StdI->NPairHopp; kintr++) {
    if (fabs(StdI->PairHopp[kintr]) > 0.000001) nintr0 = nintr0 + 1;
  }
  if (nintr0 == 0 || StdI->lBoost == 1) StdI->LPairHopp = 0;
  else StdI->LPairHopp = 1;

  if (StdI->LPairHopp == 1) {
    fp = fopen("pairhopp.def", "w");
    fprintf(fp, "=============================================\n");
    fprintf(fp, "NPairHopp %10d\n", nintr0);
    fprintf(fp, "=============================================\n");
    fprintf(fp, "====== Pair-Hopping term ============\n");
    fprintf(fp, "=============================================\n");
    for (kintr = 0; kintr < StdI->NPairHopp; kintr++) {
      if (fabs(StdI->PairHopp[kintr]) > 0.000001)
        fprintf(fp, "%5d %5d %25.15f\n",
          StdI->PHIndx[kintr][0], StdI->PHIndx[kintr][1], StdI->PairHopp[kintr]);
    }
    fflush(fp);
    fclose(fp);
    fprintf(stdout, "    pairhopp.def is written.\n");
  }
  /*
   InterAll
  */
  for (jintr = 0; jintr < StdI->nintr; jintr++) {
    for (kintr = jintr + 1; kintr < StdI->nintr; kintr++) {
      if (
        (StdI->intrindx[jintr][0] == StdI->intrindx[kintr][0]
          && StdI->intrindx[jintr][1] == StdI->intrindx[kintr][1]
          && StdI->intrindx[jintr][2] == StdI->intrindx[kintr][2]
          && StdI->intrindx[jintr][3] == StdI->intrindx[kintr][3]
          && StdI->intrindx[jintr][4] == StdI->intrindx[kintr][4]
          && StdI->intrindx[jintr][5] == StdI->intrindx[kintr][5]
          && StdI->intrindx[jintr][6] == StdI->intrindx[kintr][6]
          && StdI->intrindx[jintr][7] == StdI->intrindx[kintr][7])
        ||
        (StdI->intrindx[jintr][0] == StdI->intrindx[kintr][4]
          && StdI->intrindx[jintr][1] == StdI->intrindx[kintr][5]
          && StdI->intrindx[jintr][2] == StdI->intrindx[kintr][6]
          && StdI->intrindx[jintr][3] == StdI->intrindx[kintr][7]
          && StdI->intrindx[jintr][4] == StdI->intrindx[kintr][0]
          && StdI->intrindx[jintr][5] == StdI->intrindx[kintr][1]
          && StdI->intrindx[jintr][6] == StdI->intrindx[kintr][2]
          && StdI->intrindx[jintr][7] == StdI->intrindx[kintr][3])
        ) {
        StdI->intr[jintr] = StdI->intr[jintr] + StdI->intr[kintr];
        StdI->intr[kintr] = 0.0;
      }
      else if (
        (StdI->intrindx[jintr][0] == StdI->intrindx[kintr][4]
          && StdI->intrindx[jintr][1] == StdI->intrindx[kintr][5]
          && StdI->intrindx[jintr][2] == StdI->intrindx[kintr][2]
          && StdI->intrindx[jintr][3] == StdI->intrindx[kintr][3]
          && StdI->intrindx[jintr][4] == StdI->intrindx[kintr][0]
          && StdI->intrindx[jintr][5] == StdI->intrindx[kintr][1]
          && StdI->intrindx[jintr][6] == StdI->intrindx[kintr][6]
          && StdI->intrindx[jintr][7] == StdI->intrindx[kintr][7])
        ||
        (StdI->intrindx[jintr][0] == StdI->intrindx[kintr][0]
          && StdI->intrindx[jintr][1] == StdI->intrindx[kintr][1]
          && StdI->intrindx[jintr][2] == StdI->intrindx[kintr][6]
          && StdI->intrindx[jintr][3] == StdI->intrindx[kintr][7]
          && StdI->intrindx[jintr][4] == StdI->intrindx[kintr][4]
          && StdI->intrindx[jintr][5] == StdI->intrindx[kintr][5]
          && StdI->intrindx[jintr][6] == StdI->intrindx[kintr][2]
          && StdI->intrindx[jintr][7] == StdI->intrindx[kintr][3])
        ) {
        StdI->intr[jintr] = StdI->intr[jintr] - StdI->intr[kintr];
        StdI->intr[kintr] = 0.0;
      }
    }/*for (kintr = jintr + 1; kintr < StdI->nintr; kintr++)*/
  }/*for (jintr = 0; jintr < StdI->nintr; jintr++)*/

  for (jintr = 0; jintr < StdI->nintr; jintr++) {
    for (kintr = jintr + 1; kintr < StdI->nintr; kintr++) {
      if (StdI->intrindx[jintr][6] == StdI->intrindx[kintr][4]
        && StdI->intrindx[jintr][7] == StdI->intrindx[kintr][5]
        && StdI->intrindx[jintr][4] == StdI->intrindx[kintr][6]
        && StdI->intrindx[jintr][5] == StdI->intrindx[kintr][7]
        && StdI->intrindx[jintr][2] == StdI->intrindx[kintr][0]
        && StdI->intrindx[jintr][3] == StdI->intrindx[kintr][1]
        && StdI->intrindx[jintr][0] == StdI->intrindx[kintr][2]
        && StdI->intrindx[jintr][1] == StdI->intrindx[kintr][3]
        ) {
        StdI->intrindx[kintr][0] = StdI->intrindx[jintr][6];
        StdI->intrindx[kintr][1] = StdI->intrindx[jintr][7];
        StdI->intrindx[kintr][2] = StdI->intrindx[jintr][4];
        StdI->intrindx[kintr][3] = StdI->intrindx[jintr][5];
        StdI->intrindx[kintr][4] = StdI->intrindx[jintr][2];
        StdI->intrindx[kintr][5] = StdI->intrindx[jintr][3];
        StdI->intrindx[kintr][6] = StdI->intrindx[jintr][0];
        StdI->intrindx[kintr][7] = StdI->intrindx[jintr][1];
      }
      else if (
        (StdI->intrindx[jintr][6] == StdI->intrindx[kintr][4]
          && StdI->intrindx[jintr][7] == StdI->intrindx[kintr][5]
          && StdI->intrindx[jintr][4] == StdI->intrindx[kintr][2]
          && StdI->intrindx[jintr][5] == StdI->intrindx[kintr][3]
          && StdI->intrindx[jintr][2] == StdI->intrindx[kintr][0]
          && StdI->intrindx[jintr][3] == StdI->intrindx[kintr][1]
          && StdI->intrindx[jintr][0] == StdI->intrindx[kintr][6]
          && StdI->intrindx[jintr][1] == StdI->intrindx[kintr][7])
        ||
        (StdI->intrindx[jintr][6] == StdI->intrindx[kintr][0]
          && StdI->intrindx[jintr][7] == StdI->intrindx[kintr][1]
          && StdI->intrindx[jintr][4] == StdI->intrindx[kintr][6]
          && StdI->intrindx[jintr][5] == StdI->intrindx[kintr][7]
          && StdI->intrindx[jintr][2] == StdI->intrindx[kintr][4]
          && StdI->intrindx[jintr][3] == StdI->intrindx[kintr][5]
          && StdI->intrindx[jintr][0] == StdI->intrindx[kintr][2]
          && StdI->intrindx[jintr][1] == StdI->intrindx[kintr][3])
        ) {
        StdI->intrindx[kintr][0] = StdI->intrindx[jintr][6];
        StdI->intrindx[kintr][1] = StdI->intrindx[jintr][7];
        StdI->intrindx[kintr][2] = StdI->intrindx[jintr][4];
        StdI->intrindx[kintr][3] = StdI->intrindx[jintr][5];
        StdI->intrindx[kintr][4] = StdI->intrindx[jintr][2];
        StdI->intrindx[kintr][5] = StdI->intrindx[jintr][3];
        StdI->intrindx[kintr][6] = StdI->intrindx[jintr][0];
        StdI->intrindx[kintr][7] = StdI->intrindx[jintr][1];

        StdI->intr[kintr] = -StdI->intr[kintr];
      }
    }/*for (kintr = jintr + 1; kintr < StdI->nintr; kintr++)*/
  }/*for (jintr = 0; jintr < StdI->nintr; jintr++)*/

  for (jintr = 0; jintr < StdI->nintr; jintr++) {

    if (
      (StdI->intrindx[jintr][0] == StdI->intrindx[jintr][4]
        && StdI->intrindx[jintr][1] == StdI->intrindx[jintr][5]) ||
        (StdI->intrindx[jintr][2] == StdI->intrindx[jintr][6]
          && StdI->intrindx[jintr][3] == StdI->intrindx[jintr][7])
      ) {

      if (!(
        (StdI->intrindx[jintr][0] == StdI->intrindx[jintr][2]
          && StdI->intrindx[jintr][1] == StdI->intrindx[jintr][3])
        ||
        (StdI->intrindx[jintr][0] == StdI->intrindx[jintr][6]
          && StdI->intrindx[jintr][1] == StdI->intrindx[jintr][7])
        ||
        (StdI->intrindx[jintr][4] == StdI->intrindx[jintr][2]
          && StdI->intrindx[jintr][5] == StdI->intrindx[jintr][3])
        ||
        (StdI->intrindx[jintr][4] == StdI->intrindx[jintr][6]
          && StdI->intrindx[jintr][5] == StdI->intrindx[jintr][7])
        ))
        StdI->intr[jintr] = 0.0;
    }
  }/*for (jintr = 0; jintr < StdI->nintr; jintr++)*/

  nintr0 = 0;
  for (kintr = 0; kintr < StdI->nintr; kintr++) {
    if (cabs(StdI->intr[kintr]) > 0.000001) nintr0 = nintr0 + 1;
  }
  if (nintr0 == 0 || StdI->lBoost == 1) StdI->Lintr = 0;
  else StdI->Lintr = 1;

  if (StdI->Lintr == 1) {
    fp = fopen("interall.def", "w");
    fprintf(fp, "====================== \n");
    fprintf(fp, "NInterAll %7d  \n", nintr0);
    fprintf(fp, "====================== \n");
    fprintf(fp, "========zInterAll===== \n");
    fprintf(fp, "====================== \n");

    if (StdI->lBoost == 0) {
      nintr0 = 0;
      for (kintr = 0; kintr < StdI->nintr; kintr++) {
        if (cabs(StdI->intr[kintr]) > 0.000001)
          fprintf(fp, "%5d %5d %5d %5d %5d %5d %5d %5d %25.15f  %25.15f\n",
            StdI->intrindx[kintr][0], StdI->intrindx[kintr][1],
            StdI->intrindx[kintr][2], StdI->intrindx[kintr][3],
            StdI->intrindx[kintr][4], StdI->intrindx[kintr][5],
            StdI->intrindx[kintr][6], StdI->intrindx[kintr][7],
            creal(StdI->intr[kintr]), cimag(StdI->intr[kintr]));
      }/*for (kintr = 0; kintr < StdI->nintr; kintr++)*/
    }/* if (StdI->lBoost == 0)*/

    fflush(fp);
    fclose(fp);
    fprintf(stdout, "    interall.def is written.\n");
  }
}/*static void PrintInteractions*/
/**
@brief Main routine for the standard mode
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_main(
  char *fname//!<[in] Input file name for the standard mode
)
{
  struct StdIntList *StdI;
  FILE *fp;
  int ktrans, kintr;
  char ctmpline[256];
  char *keyword, *value;

  StdI = (struct StdIntList *)malloc(sizeof(struct StdIntList));

  fprintf(stdout, "\n######  Input Parameter of Standard Intarface  ######\n");
  if ((fp = fopen(fname, "r")) == NULL) {
    fprintf(stdout, "\n  ERROR !  Cannot open input file %s !\n\n", fname);
    StdFace_exit(-1);
  }
  else {
    fprintf(stdout, "\n  Open Standard-Mode Inputfile %s \n\n", fname);
  }

  StdFace_ResetVals(StdI);

  while (fgets(ctmpline, 256, fp) != NULL) {

    TrimSpaceQuote(ctmpline);
    if (strncmp(ctmpline, "//", 2) == 0) {
      fprintf(stdout, "  Skipping a line.\n");
      continue;
    }
    else if (ctmpline[0] == '\0') {
      fprintf(stdout, "  Skipping a line.\n");
      continue;
    }
    keyword = strtok(ctmpline, "=");
    value = strtok(NULL, "=");
    if (value == NULL) {
      fprintf(stdout, "\n  ERROR !  \"=\" is NOT found !\n\n");
      StdFace_exit(-1);
    }
    Text2Lower(keyword);
    fprintf(stdout, "  KEYWORD : %-20s | VALUE : %s \n", keyword, value);

    if (strcmp(keyword, "a") == 0) StoreWithCheckDup_d(keyword, value, &StdI->a);
    else if (strcmp(keyword, "a0h") == 0) StoreWithCheckDup_i(keyword, value, &StdI->box[0][2]);
    else if (strcmp(keyword, "a0l") == 0) StoreWithCheckDup_i(keyword, value, &StdI->box[0][1]);
    else if (strcmp(keyword, "a0w") == 0) StoreWithCheckDup_i(keyword, value, &StdI->box[0][0]);
    else if (strcmp(keyword, "a1h") == 0) StoreWithCheckDup_i(keyword, value, &StdI->box[1][2]);
    else if (strcmp(keyword, "a1l") == 0) StoreWithCheckDup_i(keyword, value, &StdI->box[1][1]);
    else if (strcmp(keyword, "a1w") == 0) StoreWithCheckDup_i(keyword, value, &StdI->box[1][0]);
    else if (strcmp(keyword, "a2h") == 0) StoreWithCheckDup_i(keyword, value, &StdI->box[2][2]);
    else if (strcmp(keyword, "a2l") == 0) StoreWithCheckDup_i(keyword, value, &StdI->box[2][1]);
    else if (strcmp(keyword, "a2w") == 0) StoreWithCheckDup_i(keyword, value, &StdI->box[2][0]);
    else if (strcmp(keyword, "cutoff_j") == 0) StoreWithCheckDup_d(keyword, value, &StdI->cutoff_j);
    else if (strcmp(keyword, "cutoff_t") == 0) StoreWithCheckDup_d(keyword, value, &StdI->cutoff_t);
    else if (strcmp(keyword, "cutoff_u") == 0) StoreWithCheckDup_d(keyword, value, &StdI->cutoff_u);
    else if (strcmp(keyword, "d") == 0) StoreWithCheckDup_d(keyword, value, &StdI->D[2][2]);
    else if (strcmp(keyword, "gamma") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Gamma);
    else if (strcmp(keyword, "h") == 0) StoreWithCheckDup_d(keyword, value, &StdI->h);
    else if (strcmp(keyword, "height") == 0) StoreWithCheckDup_i(keyword, value, &StdI->Height);
    else if (strcmp(keyword, "hlength") == 0) StoreWithCheckDup_d(keyword, value, &StdI->length[2]);
    else if (strcmp(keyword, "hx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->direct[2][0]);
    else if (strcmp(keyword, "hy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->direct[2][1]);
    else if (strcmp(keyword, "hz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->direct[2][2]);
    else if (strcmp(keyword, "j") == 0) StoreWithCheckDup_d(keyword, value, &StdI->JAll);
    else if (strcmp(keyword, "jx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J[0][0]);
    else if (strcmp(keyword, "jxy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J[0][1]);
    else if (strcmp(keyword, "jxz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J[0][2]);
    else if (strcmp(keyword, "jy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J[1][1]);
    else if (strcmp(keyword, "jyx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J[1][0]);
    else if (strcmp(keyword, "jyz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J[1][2]);
    else if (strcmp(keyword, "jz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J[2][2]);
    else if (strcmp(keyword, "jzx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J[2][0]);
    else if (strcmp(keyword, "jzy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J[2][1]);
    else if (strcmp(keyword, "j0") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0All);
    else if (strcmp(keyword, "j0x") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0[0][0]);
    else if (strcmp(keyword, "j0xy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0[0][1]);
    else if (strcmp(keyword, "j0xz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0[0][2]);
    else if (strcmp(keyword, "j0y") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0[1][1]);
    else if (strcmp(keyword, "j0yx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0[1][0]);
    else if (strcmp(keyword, "j0yz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0[1][2]);
    else if (strcmp(keyword, "j0z") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0[2][2]);
    else if (strcmp(keyword, "j0zx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0[2][0]);
    else if (strcmp(keyword, "j0zy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0[2][1]);
    else if (strcmp(keyword, "j0'") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0pAll);
    else if (strcmp(keyword, "j0'x") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0p[0][0]);
    else if (strcmp(keyword, "j0'xy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0p[0][1]);
    else if (strcmp(keyword, "j0'xz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0p[0][2]);
    else if (strcmp(keyword, "j0'y") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0p[1][1]);
    else if (strcmp(keyword, "j0'yx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0p[1][0]);
    else if (strcmp(keyword, "j0'yz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0p[1][2]);
    else if (strcmp(keyword, "j0'z") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0p[2][2]);
    else if (strcmp(keyword, "j0'zx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0p[2][0]);
    else if (strcmp(keyword, "j0'zy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J0p[2][1]);
    else if (strcmp(keyword, "j1") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1All);
    else if (strcmp(keyword, "j1x") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1[0][0]);
    else if (strcmp(keyword, "j1xy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1[0][1]);
    else if (strcmp(keyword, "j1xz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1[0][2]);
    else if (strcmp(keyword, "j1y") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1[1][1]);
    else if (strcmp(keyword, "j1yx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1[1][0]);
    else if (strcmp(keyword, "j1yz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1[1][2]);
    else if (strcmp(keyword, "j1z") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1[2][2]);
    else if (strcmp(keyword, "j1zx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1[2][0]);
    else if (strcmp(keyword, "j1zy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1[2][1]);
    else if (strcmp(keyword, "j1'") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1pAll);
    else if (strcmp(keyword, "j1'x") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1p[0][0]);
    else if (strcmp(keyword, "j1'xy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1p[0][1]);
    else if (strcmp(keyword, "j1'xz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1p[0][2]);
    else if (strcmp(keyword, "j1'y") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1p[1][1]);
    else if (strcmp(keyword, "j1'yx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1p[1][0]);
    else if (strcmp(keyword, "j1'yz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1p[1][2]);
    else if (strcmp(keyword, "j1'z") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1p[2][2]);
    else if (strcmp(keyword, "j1'zx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1p[2][0]);
    else if (strcmp(keyword, "j1'zy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J1p[2][1]);
    else if (strcmp(keyword, "j2") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2All);
    else if (strcmp(keyword, "j2x") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2[0][0]);
    else if (strcmp(keyword, "j2xy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2[0][1]);
    else if (strcmp(keyword, "j2xz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2[0][2]);
    else if (strcmp(keyword, "j2y") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2[1][1]);
    else if (strcmp(keyword, "j2yx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2[1][0]);
    else if (strcmp(keyword, "j2yz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2[1][2]);
    else if (strcmp(keyword, "j2z") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2[2][2]);
    else if (strcmp(keyword, "j2zx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2[2][0]);
    else if (strcmp(keyword, "j2zy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2[2][1]);
    else if (strcmp(keyword, "j2'") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2pAll);
    else if (strcmp(keyword, "j2'x") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2p[0][0]);
    else if (strcmp(keyword, "j2'xy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2p[0][1]);
    else if (strcmp(keyword, "j2'xz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2p[0][2]);
    else if (strcmp(keyword, "j2'y") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2p[1][1]);
    else if (strcmp(keyword, "j2'yx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2p[1][0]);
    else if (strcmp(keyword, "j2'yz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2p[1][2]);
    else if (strcmp(keyword, "j2'z") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2p[2][2]);
    else if (strcmp(keyword, "j2'zx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2p[2][0]);
    else if (strcmp(keyword, "j2'zy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->J2p[2][1]);
    else if (strcmp(keyword, "j'") == 0) StoreWithCheckDup_d(keyword, value, &StdI->JpAll);
    else if (strcmp(keyword, "j'x") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jp[0][0]);
    else if (strcmp(keyword, "j'xy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jp[0][1]);
    else if (strcmp(keyword, "j'xz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jp[0][2]);
    else if (strcmp(keyword, "j'y") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jp[1][1]);
    else if (strcmp(keyword, "j'yx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jp[1][0]);
    else if (strcmp(keyword, "j'yz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jp[1][2]);
    else if (strcmp(keyword, "j'z") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jp[2][2]);
    else if (strcmp(keyword, "j'zx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jp[2][0]);
    else if (strcmp(keyword, "j'zy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jp[2][1]);
    else if (strcmp(keyword, "j''") == 0) StoreWithCheckDup_d(keyword, value, &StdI->JppAll);
    else if (strcmp(keyword, "j''x") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jpp[0][0]);
    else if (strcmp(keyword, "j''xy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jpp[0][1]);
    else if (strcmp(keyword, "j''xz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jpp[0][2]);
    else if (strcmp(keyword, "j''y") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jpp[1][1]);
    else if (strcmp(keyword, "j''yx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jpp[1][0]);
    else if (strcmp(keyword, "j''yz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jpp[1][2]);
    else if (strcmp(keyword, "j''z") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jpp[2][2]);
    else if (strcmp(keyword, "j''zx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jpp[2][0]);
    else if (strcmp(keyword, "j''zy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Jpp[2][1]);
    else if (strcmp(keyword, "k") == 0) StoreWithCheckDup_d(keyword, value, &StdI->K);
    else if (strcmp(keyword, "l") == 0) StoreWithCheckDup_i(keyword, value, &StdI->L);
    else if (strcmp(keyword, "lattice") == 0) StoreWithCheckDup_sl(keyword, value, StdI->lattice);
    else if (strcmp(keyword, "llength") == 0) StoreWithCheckDup_d(keyword, value, &StdI->length[1]);
    else if (strcmp(keyword, "lx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->direct[1][0]);
    else if (strcmp(keyword, "ly") == 0) StoreWithCheckDup_d(keyword, value, &StdI->direct[1][1]);
    else if (strcmp(keyword, "lz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->direct[1][2]);
    else if (strcmp(keyword, "model") == 0) StoreWithCheckDup_sl(keyword, value, StdI->model);
    else if (strcmp(keyword, "mu") == 0) StoreWithCheckDup_d(keyword, value, &StdI->mu);
    else if (strcmp(keyword, "nelec") == 0) StoreWithCheckDup_i(keyword, value, &StdI->nelec);
    else if (strcmp(keyword, "outputmode") == 0) StoreWithCheckDup_sl(keyword, value, StdI->outputmode);
    else if (strcmp(keyword, "phase0") == 0) StoreWithCheckDup_d(keyword, value, &StdI->phase[0]);
    else if (strcmp(keyword, "phase1") == 0) StoreWithCheckDup_d(keyword, value, &StdI->phase[1]);
    else if (strcmp(keyword, "phase2") == 0) StoreWithCheckDup_d(keyword, value, &StdI->phase[2]);
    else if (strcmp(keyword, "t") == 0) StoreWithCheckDup_c(keyword, value, &StdI->t);
    else if (strcmp(keyword, "t0") == 0) StoreWithCheckDup_c(keyword, value, &StdI->t0);
    else if (strcmp(keyword, "t0'") == 0) StoreWithCheckDup_c(keyword, value, &StdI->t0p);
    else if (strcmp(keyword, "t1") == 0) StoreWithCheckDup_c(keyword, value, &StdI->t1);
    else if (strcmp(keyword, "t1'") == 0) StoreWithCheckDup_c(keyword, value, &StdI->t1p);
    else if (strcmp(keyword, "t2") == 0) StoreWithCheckDup_c(keyword, value, &StdI->t2);
    else if (strcmp(keyword, "t2'") == 0) StoreWithCheckDup_c(keyword, value, &StdI->t2p);
    else if (strcmp(keyword, "t'") == 0) StoreWithCheckDup_c(keyword, value, &StdI->tp);
    else if (strcmp(keyword, "t''") == 0) StoreWithCheckDup_c(keyword, value, &StdI->tpp);
    else if (strcmp(keyword, "u") == 0) StoreWithCheckDup_d(keyword, value, &StdI->U);
    else if (strcmp(keyword, "v") == 0) StoreWithCheckDup_d(keyword, value, &StdI->V);
    else if (strcmp(keyword, "v0") == 0) StoreWithCheckDup_d(keyword, value, &StdI->V0);
    else if (strcmp(keyword, "v0'") == 0) StoreWithCheckDup_d(keyword, value, &StdI->V0p);
    else if (strcmp(keyword, "v1") == 0) StoreWithCheckDup_d(keyword, value, &StdI->V1);
    else if (strcmp(keyword, "v1'") == 0) StoreWithCheckDup_d(keyword, value, &StdI->V1p);
    else if (strcmp(keyword, "v2") == 0) StoreWithCheckDup_d(keyword, value, &StdI->V2);
    else if (strcmp(keyword, "v2p") == 0) StoreWithCheckDup_d(keyword, value, &StdI->V2);
    else if (strcmp(keyword, "v'") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Vp);
    else if (strcmp(keyword, "v''") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Vpp);
    else if (strcmp(keyword, "w") == 0) StoreWithCheckDup_i(keyword, value, &StdI->W);
    else if (strcmp(keyword, "wlength") == 0) StoreWithCheckDup_d(keyword, value, &StdI->length[0]);
    else if (strcmp(keyword, "wx") == 0) StoreWithCheckDup_d(keyword, value, &StdI->direct[0][0]);
    else if (strcmp(keyword, "wy") == 0) StoreWithCheckDup_d(keyword, value, &StdI->direct[0][1]);
    else if (strcmp(keyword, "wz") == 0) StoreWithCheckDup_d(keyword, value, &StdI->direct[0][2]);
    else if (strcmp(keyword, "2sz") == 0) StoreWithCheckDup_i(keyword, value, &StdI->Sz2);

#if defined(_HPhi)
    else if (strcmp(keyword, "calcspec") == 0) StoreWithCheckDup_sl(keyword, value, StdI->CalcSpec);
    else if (strcmp(keyword, "exct") == 0) StoreWithCheckDup_i(keyword, value, &StdI->exct);
    else if (strcmp(keyword, "eigenvecio") == 0) StoreWithCheckDup_sl(keyword, value, StdI->EigenVecIO);
    else if (strcmp(keyword, "expandcoef") == 0) StoreWithCheckDup_i(keyword, value, &StdI->ExpandCoef);
    else if (strcmp(keyword, "expecinterval") == 0) StoreWithCheckDup_i(keyword, value, &StdI->ExpecInterval);
    else if (strcmp(keyword, "cdatafilehead") == 0) StoreWithCheckDup_s(keyword, value, StdI->CDataFileHead);
    else if (strcmp(keyword, "dt") == 0) StoreWithCheckDup_d(keyword, value, &StdI->dt);
    else if (strcmp(keyword, "flgtemp") == 0) StoreWithCheckDup_i(keyword, value, &StdI->FlgTemp);
    else if (strcmp(keyword, "freq") == 0) StoreWithCheckDup_d(keyword, value, &StdI->freq);
    else if (strcmp(keyword, "initialvectype") == 0) StoreWithCheckDup_sl(keyword, value, StdI->InitialVecType);
    else if (strcmp(keyword, "initial_iv") == 0) StoreWithCheckDup_i(keyword, value, &StdI->initial_iv);
    else if (strcmp(keyword, "lanczoseps") == 0) StoreWithCheckDup_i(keyword, value, &StdI->LanczosEps);
    else if (strcmp(keyword, "lanczostarget") == 0) StoreWithCheckDup_i(keyword, value, &StdI->LanczosTarget);
    else if (strcmp(keyword, "lanczos_max") == 0) StoreWithCheckDup_i(keyword, value, &StdI->Lanczos_max);
    else if (strcmp(keyword, "largevalue") == 0) StoreWithCheckDup_d(keyword, value, &StdI->LargeValue);
    else if (strcmp(keyword, "method") == 0) StoreWithCheckDup_sl(keyword, value, StdI->method);
    else if (strcmp(keyword, "nomega") == 0) StoreWithCheckDup_i(keyword, value, &StdI->Nomega);
    else if (strcmp(keyword, "numave") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NumAve);
    else if (strcmp(keyword, "nvec") == 0) StoreWithCheckDup_i(keyword, value, &StdI->nvec);
    else if (strcmp(keyword, "omegamax") == 0) StoreWithCheckDup_d(keyword, value, &StdI->OmegaMax);
    else if (strcmp(keyword, "omegamin") == 0) StoreWithCheckDup_d(keyword, value, &StdI->OmegaMin);
    else if (strcmp(keyword, "omegaim") == 0) StoreWithCheckDup_d(keyword, value, &StdI->OmegaIm);
    else if (strcmp(keyword, "pumptype") == 0) StoreWithCheckDup_sl(keyword, value, StdI->PumpType);
    else if (strcmp(keyword, "restart") == 0) StoreWithCheckDup_sl(keyword, value, StdI->Restart);
    else if (strcmp(keyword, "spectrumqh") == 0) StoreWithCheckDup_d(keyword, value, &StdI->SpectrumQ[2]);
    else if (strcmp(keyword, "spectrumql") == 0) StoreWithCheckDup_d(keyword, value, &StdI->SpectrumQ[1]);
    else if (strcmp(keyword, "spectrumqw") == 0) StoreWithCheckDup_d(keyword, value, &StdI->SpectrumQ[0]);
    else if (strcmp(keyword, "spectrumtype") == 0) StoreWithCheckDup_sl(keyword, value, StdI->SpectrumType);
    else if (strcmp(keyword, "tdump") == 0) StoreWithCheckDup_d(keyword, value, &StdI->tdump);
    else if (strcmp(keyword, "tshift") == 0) StoreWithCheckDup_d(keyword, value, &StdI->tshift);
    else if (strcmp(keyword, "uquench") == 0) StoreWithCheckDup_d(keyword, value, &StdI->Uquench);
    else if (strcmp(keyword, "vecpoth") == 0) StoreWithCheckDup_d(keyword, value, &StdI->VecPot[2]);
    else if (strcmp(keyword, "vecpotl") == 0) StoreWithCheckDup_d(keyword, value, &StdI->VecPot[1]);
    else if (strcmp(keyword, "vecpotw") == 0) StoreWithCheckDup_d(keyword, value, &StdI->VecPot[0]);
    else if (strcmp(keyword, "2s") == 0) StoreWithCheckDup_i(keyword, value, &StdI->S2);
#elif defined(_mVMC)
    else if (strcmp(keyword, "a0hsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->boxsub[0][2]);
    else if (strcmp(keyword, "a0lsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->boxsub[0][1]);
    else if (strcmp(keyword, "a0wsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->boxsub[0][0]);
    else if (strcmp(keyword, "a1hsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->boxsub[1][2]);
    else if (strcmp(keyword, "a1lsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->boxsub[1][1]);
    else if (strcmp(keyword, "a1wsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->boxsub[1][0]);
    else if (strcmp(keyword, "a2hsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->boxsub[2][2]);
    else if (strcmp(keyword, "a2lsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->boxsub[2][1]);
    else if (strcmp(keyword, "a2wsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->boxsub[2][0]);
    else if (strcmp(keyword, "complextype") == 0) StoreWithCheckDup_i(keyword, value, &StdI->ComplexType);
    else if (strcmp(keyword, "cparafilehead") == 0) StoreWithCheckDup_s(keyword, value, StdI->CParaFileHead);
    else if (strcmp(keyword, "dsroptredcut") == 0) StoreWithCheckDup_d(keyword, value, &StdI->DSROptRedCut);
    else if (strcmp(keyword, "dsroptstadel") == 0) StoreWithCheckDup_d(keyword, value, &StdI->DSROptStaDel);
    else if (strcmp(keyword, "dsroptstepdt") == 0) StoreWithCheckDup_d(keyword, value, &StdI->DSROptStepDt);
    else if (strcmp(keyword, "hsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->Hsub);
    else if (strcmp(keyword, "lsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->Lsub);
    else if (strcmp(keyword, "nvmccalmode") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NVMCCalMode);
    else if (strcmp(keyword, "ndataidxstart") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NDataIdxStart);
    else if (strcmp(keyword, "ndataqtysmp") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NDataQtySmp);
    else if (strcmp(keyword, "nlanczosmode") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NLanczosMode);
    else if (strcmp(keyword, "nmptrans") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NMPTrans);
    else if (strcmp(keyword, "nspgaussleg") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NSPGaussLeg);
    else if (strcmp(keyword, "nsplitsize") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NSplitSize);
    else if (strcmp(keyword, "nspstot") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NSPStot);
    else if (strcmp(keyword, "nsroptitrsmp") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NSROptItrSmp);
    else if (strcmp(keyword, "nsroptitrstep") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NSROptItrStep);
    else if (strcmp(keyword, "nstore") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NStore);
    else if (strcmp(keyword, "nsrcg") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NSRCG);
    else if (strcmp(keyword, "nvmcinterval") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NVMCInterval);
    else if (strcmp(keyword, "nvmcsample") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NVMCSample);
    else if (strcmp(keyword, "nvmcwarmup") == 0) StoreWithCheckDup_i(keyword, value, &StdI->NVMCWarmUp);
    else if (strcmp(keyword, "rndseed") == 0) StoreWithCheckDup_i(keyword, value, &StdI->RndSeed);
    else if (strcmp(keyword, "wsub") == 0) StoreWithCheckDup_i(keyword, value, &StdI->Wsub);
#endif
    else {
      fprintf(stdout, "ERROR ! Unsupported Keyword !\n");
      StdFace_exit(-1);
    }
  }
  fflush(fp);
  fclose(fp);
  fprintf(stdout, "\n");
  fprintf(stdout, "#######  Construct Model  #######\n");
  fprintf(stdout, "\n");
  /*
  Check the model
  */
  if (strcmp(StdI->CDataFileHead, "****") == 0) {
    strcpy(StdI->CDataFileHead, "zvo\0");
    fprintf(stdout, "    CDataFileHead = %-12s######  DEFAULT VALUE IS USED  ######\n", StdI->CDataFileHead);
  }
  else fprintf(stdout, "    CDataFileHead = %-s\n", StdI->CDataFileHead);
  /**/
  StdI->lGC = 0;
  StdI->lBoost = 0;
  if (strcmp(StdI->model, "fermionhubbard") == 0
    || strcmp(StdI->model, "hubbard") == 0)
    strcpy(StdI->model, "hubbard\0");
  else if(strcmp(StdI->model, "fermionhubbardgc") == 0
    || strcmp(StdI->model, "hubbardgc") == 0) {
    strcpy(StdI->model, "hubbard\0");
    StdI->lGC = 1;
  }
  else if (strcmp(StdI->model, "spin") == 0)
    strcpy(StdI->model, "spin\0");
  else if (strcmp(StdI->model, "spingc") == 0) {
    strcpy(StdI->model, "spin\0");
    StdI->lGC = 1;
  }
#if defined(_HPhi)
  else if(strcmp(StdI->model, "spingcboost") == 0 ||
    strcmp(StdI->model, "spingccma") == 0) {
    strcpy(StdI->model, "spin\0");
    StdI->lGC = 1;
    StdI->lBoost = 1;
  }
#endif
  else if (strcmp(StdI->model, "kondolattice") == 0
    || strcmp(StdI->model, "kondo") == 0) {
    strcpy(StdI->model, "kondo\0");
  }
  else if(strcmp(StdI->model, "kondolatticegc") == 0
    || strcmp(StdI->model, "kondogc") == 0) {
    strcpy(StdI->model, "kondo\0");
    StdI->lGC = 1;
  }
  else UnsupportedSystem(StdI->model, StdI->lattice);
#if defined(_HPhi)
  /*
  Check the method
  */
  if (strcmp(StdI->method, "direct") == 0
    || strcmp(StdI->method, "alldiag") == 0)
    strcpy(StdI->method, "fulldiag\0");
  else if (strcmp(StdI->method, "te") == 0
    || strcmp(StdI->method, "time-evolution") == 0) {
    strcpy(StdI->method, "timeevolution\0");
  }
  /*
  Compute vector potential and electrical field
  */
  if (strcmp(StdI->method, "timeevolution") == 0) VectorPotential(StdI);
#endif
  /*>>
  Generate Hamiltonian definition files
  */
  if (strcmp(StdI->lattice, "chain") == 0
    || strcmp(StdI->lattice, "chainlattice") == 0) StdFace_Chain(StdI);
  else if (strcmp(StdI->lattice, "face-centeredorthorhombic") == 0
    || strcmp(StdI->lattice, "fcorthorhombic") == 0
    || strcmp(StdI->lattice, "fco") == 0
    || strcmp(StdI->lattice, "face-centeredcubic") == 0
    || strcmp(StdI->lattice, "fcc") == 0) StdFace_FCOrtho(StdI);
  else if (strcmp(StdI->lattice, "honeycomb") == 0
    || strcmp(StdI->lattice, "honeycomblattice") == 0) StdFace_Honeycomb(StdI);
  else if (strcmp(StdI->lattice, "kagome") == 0
    || strcmp(StdI->lattice, "kagomelattice") == 0) StdFace_Kagome(StdI);
  else if (strcmp(StdI->lattice, "ladder") == 0
    || strcmp(StdI->lattice, "ladderlattice") == 0) StdFace_Ladder(StdI);
  else if (strcmp(StdI->lattice, "orthorhombic") == 0
    || strcmp(StdI->lattice, "simpleorthorhombic") == 0
    || strcmp(StdI->lattice, "cubic") == 0) StdFace_Orthorhombic(StdI);
  else if (strcmp(StdI->lattice, "pyrochlore") == 0) StdFace_Pyrochlore(StdI);
  else if (strcmp(StdI->lattice, "tetragonal") == 0
    || strcmp(StdI->lattice, "tetragonallattice") == 0
    || strcmp(StdI->lattice, "square") == 0
    || strcmp(StdI->lattice, "squarelattice") == 0) StdFace_Tetragonal(StdI);
  else if (strcmp(StdI->lattice, "triangular") == 0
    || strcmp(StdI->lattice, "triangularlattice") == 0) StdFace_Triangular(StdI);
  else if (strcmp(StdI->lattice, "wannier90") == 0) StdFace_Wannier90(StdI);
  else UnsupportedSystem(StdI->model, StdI->lattice);//<<
  /**/
#if defined(_HPhi)
  StdFace_LargeValue(StdI);
  /*
  Generate Hamiltonian for Boost
  */
  if (StdI->lBoost == 1) {
    if (strcmp(StdI->lattice, "chain") == 0
      || strcmp(StdI->lattice, "chainlattice") == 0) StdFace_Chain_Boost(StdI);
    else if (strcmp(StdI->lattice, "honeycomb") == 0
      || strcmp(StdI->lattice, "honeycomblattice") == 0) StdFace_Honeycomb_Boost(StdI);
    else if (strcmp(StdI->lattice, "kagome") == 0
      || strcmp(StdI->lattice, "kagomelattice") == 0) StdFace_Kagome_Boost(StdI);
    else if (strcmp(StdI->lattice, "ladder") == 0
      || strcmp(StdI->lattice, "ladderlattice") == 0) StdFace_Ladder_Boost(StdI);
    else UnsupportedSystem(StdI->model, StdI->lattice);
  }
#endif
  /**/
  fprintf(stdout, "\n");
  fprintf(stdout, "######  Print Expert input files  ######\n");
  fprintf(stdout, "\n");
  PrintLocSpin(StdI);
  PrintTrans(StdI);
  PrintInteractions(StdI);
  CheckModPara(StdI);
  PrintModPara(StdI); 
#if defined(_HPhi)
  PrintExcitation(StdI);
  if (strcmp(StdI->method, "timeevolution") == 0) PrintPump(StdI);
  PrintCalcMod(StdI);
#elif defined(_mVMC)

  if(StdI->lGC == 0 && (StdI->Sz2 == 0 || StdI->Sz2 == StdI->NaN_i)) 
    StdFace_PrintVal_i("ComplexType", &StdI->ComplexType, 0);
  else StdFace_PrintVal_i("ComplexType", &StdI->ComplexType, 1);

  StdFace_generate_orb(StdI);
  StdFace_Proj(StdI);
  PrintJastrow(StdI);
  if(StdI->lGC == 1 || (StdI->Sz2 != 0 && StdI->Sz2 != StdI->NaN_i) )
    PrintOrbPara(StdI);
  PrintGutzwiller(StdI);
  PrintOrb(StdI);
#endif
  CheckOutputMode(StdI);
  Print1Green(StdI);
  Print2Green(StdI);
  PrintNamelist(StdI);
  /*
  Finalize All
  */
  free(StdI->locspinflag);
  for (ktrans = 0; ktrans < StdI->ntrans; ktrans++) {
    free(StdI->transindx[ktrans]);
  }
  free(StdI->transindx);
  free(StdI->trans);
  for (kintr = 0; kintr < StdI->nintr; kintr++) {
    free(StdI->intrindx[kintr]);
  }
  free(StdI->intrindx);
  free(StdI->intr);

  fprintf(stdout, "\n######  Input files are generated.  ######\n\n");
  free(StdI);
}/*void StdFace_main*/
/**
@page page_addstandard Add new lattice model into Standard mode

@section sec_stan_proc Overall procedure

If you want to create a new lattice file, the following procedures are needed.

-# Copy one of lattice files such as Kagome.c 
   (Probably the most similar one) and rename it.
-# @ref sec_lattice
-# Add the function in the header file, StdFace_ModelUtil.h.
-# Add entry at
   @dontinclude StdFace_main.c
   @skip StdFace\_main
   @until StdIntList
   :
   @skip >>
   @until <<
.
<HR> 
@section sec_lattice Modify lattice model file

To create a new lattice file, please modify the following part
(Kagome.c as an example):

@dontinclude Kagome.c
Define function as
@skip StdFace\_Kagome(
@until {
Lattice parameters are used only in geometry.dat and lattice.gp
@skip StdFace\_PrintVal\_d
@until Ly
These are unit lattice vectors.\n
Just call this function to initialize all lattice related parameters
@skipline StdFace\_InitSite
where "2" indicates 2D.
@skip tau
@until tau\[2\]\[0\]
These are the fractional coordinates of internal sites.
Then set parameters of Hamiltonian
@skip StdFace\_NotUsed\_J
@until @@
to determine the default values of them and unused parameters.
For more details, please see the description of each function.
Then compute the upper limit of the number of Transfer & Interaction and malloc them.
@skip >>
@until <<
Please estimate the number of bonds per site.
@skipline kCell
In this loop, the parameters of Hamiltonian are computed & stored.
The local term is computed as follows:
@skip >>
@until <<
Probably, it is not necessary to modify this part.
The non-local term is as follows:
@skip >>
@until <<
For more details, please see each function.

@page page_addstandardval Add new input variable into Standard mode

We add new input variable in Standard mode through the following procedure:

@section sec_parse_standard Parse the input file

The input file for Standared mode is read in StdFace_main().
In that function, the keyword value pair is found as follows:

@dontinclude StdFace_main.c
@skip (fgets(ctmpline
@until fclose

We have to add new variable (new_val in this case) as
@code{C}
else if (strcmp(keyword, "new_val") == 0) StoreWithCheckDup_i(keyword, value, &StdI->new_val);
@endcode
where StoreWithCheckDup_i() is for the integer variable;
for other type, please refer the above link.

@section sec_share_standard If it should be shared

If the inputted variable should be shared among routines in Standard mode,
we have to add it to the list in StdFace_vals.h.

Also, the variable should be intialized before it is read.
This initiallization is performed in the function StdFace_ResetVals().
We have to initialize new variable in this function as:
@code{C}
StdI->new_val = NaN_d;
\endcode
for the float,
@code{C}
StdI->new_val = NaN_i;
\endcode
for the integer, and
@code{C}
strcpy(StdI->new_val, "****\0");
\endcode
for the string.
*/


==> anc/dvmc/src/StdFace/StdFace_vals.h <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Variables used in the Standard mode.
These variables are passed as a pointer of the structure(StdIntList).
*/
#include <complex.h>

struct StdIntList {
  /*
   Initial (undefined)
  */
  int NaN_i;/**<@brief It is used for initializing input parameter. 
            This means that a parameter wich is not specified in input file.
            Set in StdFace_ResetVals().*/
  double pi;/**<@brief @f$\pi=3.14...@f$*/
  /*
  Parameters for LATTICE
  */
  char lattice[256];/**<@brief Name of lattice. Input parameter.*/
  double a; /**<@brief The lattice constant. Input parameter.*/
  double length[3];/**<@brief Anisotropic lattice constant, 
                   input parameter wlength, llength, hlength.*/
  int W;/**<@brief Number of sites along the 1st axis, input parameter.*/
  int L;/**<@brief Number of sites along the 2nd axis, input parameter.*/
  int Height;/**<@brief Number of sites along the 3rd axis, input parameter.*/
  double direct[3][3];/**<@brief The unit direct lattice vector. 
                      Set in StdFace_InitSite().*/
  int box[3][3];/**<@brief The shape of the super-cell. Input parameter
                a0W, a0L, a0H, etc. or defined from StdIntList::W, etc. in 
                StdFace_InitSite().*/
  int rbox[3][3];/**<@brief The inversion of StdIntList::box.
                 Set in StdFace_InitSite().*/
  int NCell;/**<@brief The number of the unit cell in the super-cell
            (determinant of StdIntList::box). Set in StdFace_InitSite().*/
  int **Cell;/**<@brief [StdIntList][3] The cell position in the fractional 
             coordinate. Malloc and Set in StdFace_InitSite().*/
  int NsiteUC;/**<@brief Number of sites in the unit cell. Defined in the
              beginning of each lattice function*/
  double **tau;/**<@brief Cell-internal site position in the fractional 
               coordinate. Defined in the beginning of each lattice function*/
  /*
  Parameters for MODEL
  */
  char model[256];/**<@brief Name of model, input parameter*/
  double mu;/**<@brief Chemical potential, input parameter*/
  double complex t;/**<@brief Nearest-neighbor hopping, input parameter*/
  double complex tp;/**<@brief 2nd-nearest hopping, input parameter*/
  double complex t0;/**<@brief Anisotropic hopping (1st), input parameter*/
  double complex t0p;/**<@brief Anisotropic hopping (2nd), input parameter*/
  double complex t1;/**<@brief Anisotropic hopping (1st), input parameter*/
  double complex t1p;/**<@brief Anisotropic hopping (2nd), input parameter*/
  double complex t2;/**<@brief Anisotropic hopping (1st), input parameter*/
  double complex t2p;/**<@brief Anisotropic hopping (2nd), input parameter*/
  double complex tpp;/**<@brief 3rd-nearest hopping, input parameter*/
  double U;/**<@brief On-site Coulomb potential, input parameter*/
  double V;/**<@brief Off-site Coulomb potential (1st), input parameter*/
  double Vp;/**<@brief Off-site Coulomb potential (2nd), input parameter*/
  double V0;/**<@brief Anisotropic Coulomb potential (1st), input parameter*/
  double V0p;/**<@brief Anisotropic Coulomb potential (2nd), input parameter*/
  double V1;/**<@brief Anisotropic Coulomb potential (1st), input parameter*/
  double V1p;/**<@brief Anisotropic Coulomb potential (2nd), input parameter*/
  double V2;/**<@brief Anisotropic Coulomb potential (1st), input parameter*/
  double V2p;/**<@brief Anisotropic Coulomb potential (2nd), input parameter*/
  double Vpp;/**<@brief Off-site Coulomb potential (3rd), input parameter*/
  /**/
  double JAll;/**<@brief Isotropic, diagonal spin coupling (1st Near.), 
              input parameter J.*/
  double JpAll;/**<@brief Isotropic, diagonal spin coupling (2nd Near), 
               input parameter Jp.*/
  double J0All;/**<@brief Anisotropic, diagonal spin coupling (1nd Near), 
               input parameter J0.*/
  double J0pAll;/**<@brief Anisotropic, diagonal spin coupling (2nd Near), 
               input parameter J0'.*/
  double J1All;/**<@brief Anisotropic, diagonal spin coupling (1nd Near), 
               input parameter J1.*/
  double J1pAll;/**<@brief Anisotropic, diagonal spin coupling (2nd Near), 
               input parameter J1'.*/
  double J2All;/**<@brief Anisotropic, diagonal spin coupling (1nd Near), 
               input parameter J2.*/
  double J2pAll;/**<@brief Anisotropic, diagonal spin coupling (2nd Near), 
               input parameter J2'.*/
  double JppAll;/**<@brief Isotropic, diagonal spin coupling (3rd Near), 
               input parameter J''.*/
  double J[3][3];/**<@brief Isotropic, diagonal/off-diagonal spin coupling
                 (1st Near.), input parameter Jx, Jy, Jz, Jxy, etc.*/
  double Jp[3][3];/**<@brief Isotropic, diagonal/off-diagonal spin coupling
                   (2nd Near.), input parameter J'x, J'y, J'z, J'xy, etc.*/
  double J0[3][3];/**<@brief Isotropic, diagonal/off-diagonal spin coupling
                 (1st Near.), input parameter J0x, J0y, J0z, J0xy, etc. 
                 or set in StdFace_InputSpinNN().*/
  double J0p[3][3];/**<@brief Isotropic, diagonal/off-diagonal spin coupling
                   (2nd Near.), input parameter J0'x, J0'y, J0'z, J0'xy, etc. 
                   or set in StdFace_InputSpin().*/
  double J1[3][3];/**<@brief Isotropic, diagonal/off-diagonal spin coupling
                  (1st Near.), input parameter J1x, J1y, J1z, J1xy, etc. 
                  or set in StdFace_InputSpinNN().*/
  double J1p[3][3];/**<@brief Isotropic, diagonal/off-diagonal spin coupling
                   (2nd Near.), input parameter J1'x, J1'y, J1'z, J1'xy, etc. 
                   or set in StdFace_InputSpin().*/
  double J2[3][3];/**<@brief Isotropic, diagonal/off-diagonal spin coupling
                  (1st Near.), input parameter J2x, J2y, J2z, J2xy, etc. 
                  or set in StdFace_InputSpinNN().*/
  double J2p[3][3];/**<@brief Isotropic, diagonal/off-diagonal spin coupling
                   (2nd Near.), input parameter J2'x, J2'y, J2'z, J2'xy, etc. 
                   or set in StdFace_InputSpin().*/
  double Jpp[3][3];/**<@brief Isotropic, diagonal/off-diagonal spin coupling
                   (3rd Near.), input parameter J''x, J''y, J''z, J''xy, etc.*/
  double D[3][3];/**<@brief Coefficient for @f${\hat S}_{i z} {\hat S}_{i z}@f$
                 input parameter D. Only D[2][2] is used.*/
  double h;/**<@brief Longitudinal magnetic field, input parameter.*/
  double Gamma;/**<@brief Transvars magnetic field, input parameter.*/
  double K;/**<@brief 4-spin term. Not used.*/
  /*
   Phase for the boundary
  */
  double pi180;/**<@brief @f$\pi/180@f$, set in StdFace_ResetVals().*/
  double phase[3];/**<@brief Boundary phase, input parameter phase0, etc.*/
  double complex ExpPhase[3];/**<@brief @f$\exp(i \pi {\rm phase}/180)@f$.*/
  int AntiPeriod[3];/**<@brief If corresponding StdIntList::phase = 180,
                    it becomes 1.*/
  /*
   Transfer, Interaction, Locspin
  */
  int nsite;/**<@brief Number of sites, set in the each lattice file.*/
  int *locspinflag;/**<@brief [StdIntList::nsite] LocSpin in Expert mode, 
                   malloc and set in each lattice file.*/
  int ntrans;/**<@brief Number of transfer, counted in each lattice file.*/
  int **transindx;/**<@brief [StdIntList::ntrans][4] Site/spin indices of 
                  one-body term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_trans().*/
  double complex *trans;/**<@brief [StdIntList::ntrans] Coefficient of 
                  one-body term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_trans().*/
  int nintr;/**<@brief Number of InterAll, counted in each lattice file.*/
  int Lintr;/**<@brief Print interall.def or not, set in PrintInteractions().*/
  int **intrindx;/**<@brief [StdIntList::nintr][8] Site/spin indices of 
                  two-body term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_intr().*/
  double complex *intr;/**<@brief [StdIntList::nintr] Coefficient of general
                  two-body term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_intr().*/
  int NCintra;/**<@brief Number of intra-site Coulomb interaction,
              counted in each lattice file.*/
  int LCintra;/**<@brief Print coulombintra.def or not, set in PrintInteractions().*/
  int **CintraIndx;/**<@brief [StdIntList::NCintra][1] Site indices of 
                  intra-site Coulomb term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_intr().*/
  double *Cintra;/**<@brief [StdIntList::NCintra] Coefficient of intra-site
                  Coulomb term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_intr().*/
  int NCinter;/**<@brief Number of inter-site Coulomb interaction,
              counted in each lattice file.*/
  int LCinter;/**<@brief Print coulombinter.def or not, set in PrintInteractions().*/
  int **CinterIndx;/**<@brief [StdIntList::NCinter][2] Site indices of 
                  inter-site Coulomb term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_intr().*/
  double *Cinter;/**<@brief [StdIntList::NCinter] Coefficient of inter-site
                  Coulomb term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_intr().*/
  int NHund;/**<@brief Number of Hund term, counted in each lattice file.*/
  int LHund;/**<@brief Print hund.def or not, set in PrintInteractions().*/
  int **HundIndx;/**<@brief [StdIntList::NHund][2] Site indices of 
                  Hund term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_intr().*/
  double *Hund;/**<@brief [StdIntList::NHund] Coefficient of Hund term, 
               malloc in StdFace_MallocInteractions()
                   and set in StdFace_intr().*/
  int NEx;/**<@brief Number of exchange term, counted in each lattice file.*/
  int LEx;/**<@brief Print exchange.def or not, set in PrintInteractions().*/
  int **ExIndx;/**<@brief [StdIntList::NEx][2] Site indices of 
                  exchange term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_intr().*/
  double *Ex;/**<@brief [StdIntList::NEx] Coefficient of exchange term, 
               malloc in StdFace_MallocInteractions()
                   and set in StdFace_intr().*/
  int NPairLift;/**<@brief Number of pair-lift term, counted in each lattice file.*/
  int LPairLift;/**<@brief Print pairlift.def or not, set in PrintInteractions().*/
  int **PLIndx;/**<@brief [StdIntList::NPairLift][2] Site indices of 
                  pair-lift term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_intr().*/
  double *PairLift;/**<@brief [StdIntList::NPairLift] Coefficient of 
                   pair-lift term, malloc in StdFace_MallocInteractions()
                   and set in StdFace_intr().*/
  int NPairHopp;/**<@brief Number of pair-hopping term, counted in each lattice file.*/
  int LPairHopp;/**<@brief Print pairhopp.def or not, set in PrintInteractions().*/
  int **PHIndx;/**<@brief [StdIntList::NPairLift][2] Site indices of
               pair-hopping term, malloc in StdFace_MallocInteractions()
               and set in StdFace_intr().*/
  double *PairHopp;/**<@brief [StdIntList::NPairLift] Coefficient of
                   pair-hopping term, malloc in StdFace_MallocInteractions()
                   and set in StdFace_intr().*/
  int lBoost;
  /*
   Calculation conditions
  */
  int lGC;/**<@brief Switch for computing Grandcanonical ensemble(== 1).
          Setted in StdFace_main() after all keywords are read.*/
  int nelec;/**<@brief Number of electrons, input from file.*/
  int S2;/**<@brief Total spin |S| of a local spin, input from file.*/
  char outputmode[256];/**<@brief Select amount of correlation function,
                       input from file.*/
  char CDataFileHead[256];/**<@brief Header of the output files.
                          Input from file*/
  int Sz2;/**<@brief Total Sz, input from file.*/
  int ioutputmode;/**<@brief Switch associated to StdIntList::outputmode*/
  /*
   Wannier90 mode
  */
  double cutoff_t;/**<@brief Cutoof for the hopping in wannier90, input from file*/
  double cutoff_u;/**<@brief Cutoof for the Coulomb in wannier90, input from file*/
  double cutoff_j;/**<@brief Cutoof for the Hund in wannier90, input from file*/
#if defined(_HPhi)
  /*
  HPhi modpara
  */
  char method[256];/**<@brief The name of method, input from file.*/
  char Restart[256];/**<@brief The name of restart mode, input from file.*/
  char InitialVecType[256];/**<@brief The name of initialguess-type, input from file.*/
  char EigenVecIO[256];/**<@brief The name of I/O mode for eigenvector, input from file*/
  int FlgTemp;/**<@brief */
  int Lanczos_max;/**<@brief The maxixmum number of iterations, input from file*/
  int initial_iv; /**<@brief the number for generating random number, input from file.*/
  int nvec;/**<@brief */
  int exct;/**<@brief The number of eigenvectors to be computed. input from file*/
  int LanczosEps;/**<@brief Convergence threshold for the Lanczos method.*/
  int LanczosTarget;/**<@brief Which eigenvector is used for the convergence check.*/
  int NumAve;/**<@brief Number of trials for TPQ calculation.*/
  int ExpecInterval;/**<@brief Interval for the iteration when the expectation 
                    value is computed.*/
  double LargeValue;/**<@brief The shift parameter for the TPQ calculation.*/
  /*
  Boost
  */
  int ***list_6spin_pair;/**<@brief */
  int **list_6spin_star;/**<@brief */
  int num_pivot;/**<@brief */
  int ishift_nspin;/**<@brief */
  /*
  Spectrum
  */
  char CalcSpec[256];/**<@brief The name of mode for spectrum, input from file.*/
  char SpectrumType[256];/**<@brief The type of mode for spectrum, input from file.*/
  int Nomega;/**<@brief Number of frequencies, input from file.*/
  double OmegaMax;/**<@brief Maximum of frequency for spectrum, input from file.*/
  double OmegaMin;/**<@brief Minimum of frequency for spectrum, input from file.*/
  double OmegaIm;/**<@brief Imaginary part of frequency.*/
  double SpectrumQ[3];/**<@brief wavenumver (q-vector) in fractional coordinate*/
  int SpectrumBody;/**<@brief one- or two-body excitation, defined from
                   StdIntList::SpectrumType*/
  /*
  Time evolution
  */
  double dt;/**<@brief Time step*/
  double tshift;/**<@brief Shift of time-step of laser*/
  double tdump;/**<@brief Time scale of dumping*/
  double freq;/**<@brief Frequency of laser*/
  double Uquench;/**<@brief Quenched on-site potential*/
  double VecPot[3];/**<@brief Vector potential*/
  char PumpType[256];/**<@brief The type of pump*/
  int PumpBody;/**<@brief one- or two-body pumping, defined from
                   StdIntList::PumpType*/
  int *npump;/**<@brief [StdIntList::nt] Number of transfer, counted in each lattice file.*/
  int ***pumpindx;/**<@brief [StdIntList::nt][StdIntList::npump][4] Site/spin indices of
                  one-body term, malloc in StdFace_MallocInteractions()
                  and set in StdFace_trans().*/
  double complex **pump;/**<@brief [StdIntList::nt][StdIntList::npump] Coefficient of
                        one-body term, malloc in StdFace_MallocInteractions()
                        and set in StdFace_trans().*/
  double **At;/**<@brief [StdIntList::nt][3] Vector potential.*/
  int ExpandCoef;/**<@brief The number of Hamiltonian-vector operation for the time-evolution*/
#elif defined(_mVMC)
  /*mVMC modpara*/
  char CParaFileHead[256];/**<@brief Header of the optimized wavefunction,
                          input from file*/
  int NVMCCalMode;/**<@brief Optimization(=0) or compute correlation
                  function(=1), input from file.*/
  int NLanczosMode;/**<@brief Power Lanczos(=1), input from file*/
  int NDataIdxStart;/**<@brief Start index of trials, input from file.*/
  int NDataQtySmp;/**<@brief Number of trials, input from file.*/
  int NSPGaussLeg;/**<@brief Number of Gauss-Legendre points for spin projection,
                  input from file.*/
  int NMPTrans;/**<@brief Number of translation symmetry*/
  int NSROptItrStep;/**<@brief Number of iterations for stocastic reconfiguration*/
  int NSROptItrSmp;/**<@brief Number of steps for sampling*/
  int NSROptFixSmp;/**<@brief */
  double DSROptRedCut;/**<@brief Stocastic reconfiguration parameter, input from file.*/
  double DSROptStaDel;/**<@brief Stocastic reconfiguration parameter, input from file.*/
  double DSROptStepDt;/**<@brief Stocastic reconfiguration parameter, input from file.*/
  int NVMCWarmUp;/**<@brief */
  int NVMCInterval;/**<@brief */
  int NVMCSample;/**<@brief */
  int NExUpdatePath;/**<@brief */
  int RndSeed;/**<@brief */
  int NSplitSize;/**<@brief */
  int NSPStot;/**<@brief */
  int NStore;/**<@brief */
  int NSRCG;/**<@brief */
  int ComplexType;/**<@brief */
  /*
   Sub-lattice
  */
  int Lsub;/**<@brief Sublattice*/
  int Wsub;/**<@brief Sublattice*/
  int Hsub;/**<@brief Sublattice*/
  int NCellsub;/**<@brief Number of cells in a sublattice*/
  int boxsub[3][3];/**<@brief Sublattice*/
  int rboxsub[3][3];/**<@brief Sublattice*/
  /*
   2-body part of the trial wavefunction
  */
  int **Orb;/**<@brief [StdIntList::nsite][StdIntList::nsite] Orbital index*/
  int **AntiOrb;/**<@brief [StdIntList::nsite][StdIntList::nsite] Anti-periodic switch*/
  int NOrb;/**<@brief Number of independent orbital index*/
  int NSym;/**<@brief Number of translation symmetries, 
           Defined from the number of cells in the sub-lattice.*/
#endif
};


==> anc/dvmc/src/StdFace/TriangularLattice.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Standard mode for the triangular lattice
*/
#include "StdFace_vals.h"
#include "StdFace_ModelUtil.h"
#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <string.h>

/**
@brief Setup a Hamiltonian for the Triangular lattice
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Triangular(struct StdIntList *StdI)
{
  int isite, jsite, kCell, ntransMax, nintrMax;
  int iL, iW;
  FILE *fp;
  double complex Cphase;
  double dR[3];

  /**@brief
  (1) Compute the shape of the super-cell and sites in the super-cell
  */
  fp = fopen("lattice.gp", "w");
  /**/
  StdI->NsiteUC = 1;
  fprintf(stdout, "  @ Lattice Size & Shape\n\n");
  
  StdFace_PrintVal_d("a", &StdI->a, 1.0);
  StdFace_PrintVal_d("Wlength", &StdI->length[0], StdI->a);
  StdFace_PrintVal_d("Llength", &StdI->length[1], StdI->a);
  StdFace_PrintVal_d("Wx", &StdI->direct[0][0], StdI->length[0]);
  StdFace_PrintVal_d("Wy", &StdI->direct[0][1], 0.0);
  StdFace_PrintVal_d("Lx", &StdI->direct[1][0], StdI->length[1] * 0.5);
  StdFace_PrintVal_d("Ly", &StdI->direct[1][1], StdI->length[1] * 0.5 * sqrt(3.0));
  
  StdFace_PrintVal_d("phase0", &StdI->phase[0], 0.0);
  StdFace_PrintVal_d("phase1", &StdI->phase[1], 0.0);
  /**/
  StdFace_InitSite(StdI, fp, 2);
  StdI->tau[0][0] = 0.0; StdI->tau[0][1] = 0.0; StdI->tau[0][2] = 0.0;
  /**@brief
  (2) check & store parameters of Hamiltonian
  */
  fprintf(stdout, "\n  @ Hamiltonian \n\n");
  StdFace_NotUsed_J("J1'", StdI->J1pAll, StdI->J1p);
  StdFace_NotUsed_J("J2'", StdI->J2pAll, StdI->J2p);
  StdFace_NotUsed_d("t1'", StdI->t1p);
  StdFace_NotUsed_d("t2'", StdI->t2p);
  StdFace_NotUsed_d("V1'", StdI->V1p);
  StdFace_NotUsed_d("V2'", StdI->V2p);
  StdFace_NotUsed_d("K", StdI->K);
  StdFace_PrintVal_d("h", &StdI->h, 0.0);
  StdFace_PrintVal_d("Gamma", &StdI->Gamma, 0.0);
  /**/
  if (strcmp(StdI->model, "spin") == 0 ) {
    StdFace_PrintVal_i("2S", &StdI->S2, 1);
    StdFace_PrintVal_d("D", &StdI->D[2][2], 0.0);
    StdFace_InputSpinNN(StdI, StdI->J0, StdI->J0All, "J0");
    StdFace_InputSpinNN(StdI, StdI->J1, StdI->J1All, "J1");
    StdFace_InputSpinNN(StdI, StdI->J2, StdI->J2All, "J2");
    StdFace_InputSpin(StdI, StdI->Jp, StdI->JpAll, "J'");
    StdFace_NotUsed_d("K", StdI->K);
    /**/
    StdFace_NotUsed_d("mu", StdI->mu);
    StdFace_NotUsed_d("U", StdI->U);
    StdFace_NotUsed_c("t", StdI->t);
    StdFace_NotUsed_c("t0", StdI->t0);
    StdFace_NotUsed_c("t1", StdI->t1);
    StdFace_NotUsed_c("t2", StdI->t2);
    StdFace_NotUsed_c("t'", StdI->tp);
    StdFace_NotUsed_d("V", StdI->V);
    StdFace_NotUsed_d("V0", StdI->V0);
    StdFace_NotUsed_d("V1", StdI->V1);
    StdFace_NotUsed_d("V2", StdI->V2);
    StdFace_NotUsed_d("V'", StdI->Vp);
  }/*if (strcmp(StdI->model, "spin") == 0 )*/
  else {
    StdFace_PrintVal_d("mu", &StdI->mu, 0.0);
    StdFace_PrintVal_d("U", &StdI->U, 0.0);
    StdFace_InputHopp(StdI, &StdI->t0, "t0");
    StdFace_InputHopp(StdI, &StdI->t1, "t1");
    StdFace_InputHopp(StdI, &StdI->t2, "t2");
    StdFace_PrintVal_c("t'", &StdI->tp, 0.0);
    StdFace_InputCoulombV(StdI, &StdI->V0, "V0");
    StdFace_InputCoulombV(StdI, &StdI->V1, "V1");
    StdFace_InputCoulombV(StdI, &StdI->V2, "V2");
    StdFace_PrintVal_d("V'", &StdI->Vp, 0.0);
    /**/
    StdFace_NotUsed_J("J0", StdI->J0All, StdI->J0);
    StdFace_NotUsed_J("J1", StdI->J1All, StdI->J1);
    StdFace_NotUsed_J("J2", StdI->J2All, StdI->J2);
    StdFace_NotUsed_J("J'", StdI->JpAll, StdI->Jp);
    StdFace_NotUsed_d("D", StdI->D[2][2]);

    if (strcmp(StdI->model, "hubbard") == 0 ) {
      StdFace_NotUsed_i("2S", StdI->S2);
      StdFace_NotUsed_J("J", StdI->JAll, StdI->J);
    }/*if (strcmp(StdI->model, "hubbard") == 0 )*/
    else {
      StdFace_PrintVal_i("2S", &StdI->S2, 1);
      StdFace_InputSpin(StdI, StdI->J, StdI->JAll, "J");
    }/*if (model != "hubbard")*/

  }/*if (model != "spin")*/
  fprintf(stdout, "\n  @ Numerical conditions\n\n");
  /**@brief
  (3) Set local spin flag (StdIntList::locspinflag) and
  the number of sites (StdIntList::nsite)
  */
  StdI->nsite = StdI->NsiteUC * StdI->NCell;
  if (strcmp(StdI->model, "kondo") == 0 ) StdI->nsite *= 2;
  StdI->locspinflag = (int *)malloc(sizeof(int) * StdI->nsite);
  /**/
  if (strcmp(StdI->model, "spin") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = StdI->S2;
  else if (strcmp(StdI->model, "hubbard") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = 0;
  else
    for (iL = 0; iL < StdI->nsite / 2; iL++) {
      StdI->locspinflag[iL] = StdI->S2;
      StdI->locspinflag[iL + StdI->nsite / 2] = 0;
    }
  /**@brief
  (4) Compute the upper limit of the number of Transfer & Interaction and malloc them.
  */
  if (strcmp(StdI->model, "spin") == 0 ) {
    ntransMax = StdI->nsite * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*D*/ + 3/*J*/ + 3/*J'*/)
      * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
  }
  else {
    ntransMax = StdI->NCell * 2/*spin*/ * (2 * StdI->NsiteUC/*mu+h+Gamma*/ + 6/*t*/ + 6/*t'*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*U*/ + 4 * (3/*V*/ + 3/*V'*/));

    if (strcmp(StdI->model, "kondo") == 0) {
      ntransMax += StdI->nsite / 2 * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
      nintrMax += StdI->nsite / 2 * (3 * StdI->S2 + 1) * (3 * StdI->S2 + 1);
    }/*if (strcmp(StdI->model, "kondo") == 0)*/
  }
  /**/
  StdFace_MallocInteractions(StdI, ntransMax, nintrMax);
  /**@brief
  (5) Set Transfer & Interaction
  */
  for (kCell = 0; kCell < StdI->NCell; kCell++) {
    /**/
    iW = StdI->Cell[kCell][0];
    iL = StdI->Cell[kCell][1];
    /*
    Local term
    */
    isite = kCell;
    if (strcmp(StdI->model, "kondo") == 0 ) isite += StdI->NCell;
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, isite);
      StdFace_GeneralJ(StdI, StdI->D, StdI->S2, StdI->S2, isite, isite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_HubbardLocal(StdI, StdI->mu, -StdI->h, -StdI->Gamma, StdI->U, isite);
      if (strcmp(StdI->model, "kondo") == 0 ) {
        jsite = kCell;
        StdFace_GeneralJ(StdI, StdI->J, 1, StdI->S2, isite, jsite);
        StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, jsite);
      }/*if (strcmp(StdI->model, "kondo") == 0 )*/
    }
    /*
    Nearest neighbor along W
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, 0, 0, 0, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J0, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t0, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V0, isite, jsite);
    }
    /*
    Nearest neighbor along L
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 0, 1, 0, 0, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J1, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t1, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V1, isite, jsite);
    }
    /*
    Nearest neighbor along W - L
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, - 1, 0, 0, &isite, &jsite, 1, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->J2, StdI->S2, StdI->S2, isite, jsite);
    }
    else {
      StdFace_Hopping(StdI, Cphase * StdI->t2, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->V2, isite, jsite);
    }
    /*
    Second nearest neighbor 1
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 2, - 1, 0, 0, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }
    /*
    Second nearest neighbor 2
    */
    StdFace_SetLabel(StdI, fp, iW, iL, 1, 1, 0, 0, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }/*if (model != "spin")*/
     /*
     Second nearest neighbor 3
     */
    StdFace_SetLabel(StdI, fp, iW, iL, - 1, 2, 0, 0, &isite, &jsite, 2, &Cphase, dR);
    /**/
    if (strcmp(StdI->model, "spin") == 0 ) {
      StdFace_GeneralJ(StdI, StdI->Jp, StdI->S2, StdI->S2, isite, jsite);
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      StdFace_Hopping(StdI, Cphase * StdI->tp, isite, jsite, dR);
      StdFace_Coulomb(StdI, StdI->Vp, isite, jsite);
    }/*if (model != "spin")*/
  }/*for (kCell = 0; kCell < StdI->NCell; kCell++)*/

  fprintf(fp, "plot \'-\' w d lc 7\n0.0 0.0\nend\npause -1\n");
  fclose(fp);
  StdFace_PrintGeometry(StdI);
}



==> anc/dvmc/src/StdFace/Wannier90.c <==
/*
HPhi-mVMC-StdFace - Common input generator
Copyright (C) 2015 The University of Tokyo

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.
*/
/**@file
@brief Standard mode for wannier90
*/
#include "StdFace_vals.h"
#include "StdFace_ModelUtil.h"
#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <complex.h>
#include <string.h>
/**
@brief Read Geometry file for wannier90
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static void geometry_W90(
  struct StdIntList *StdI//!<[inout]
)
{
  int isite, ii, ierr;
  char filename[256];
  FILE *fp;

  sprintf(filename, "%s_geom.dat", StdI->CDataFileHead);
  fprintf(stdout, "    Wannier90 Geometry file = %s\n", filename);

  fp = fopen(filename, "r");
  /**@brief
   Direct lattice vector StdIntList::direct
  */
  for (ii = 0; ii < 3; ii++)
    ierr = fscanf(fp, "%lf%lf%lf", &StdI->direct[ii][0], &StdI->direct[ii][1], &StdI->direct[ii][2]);
  if(ierr == EOF) printf("%d\n", ierr);
  /**@brief
   Intrinsic site position StdIntList::tau and its number StdIntList::NsiteUC
  */
  for (isite = 0; isite < StdI->NsiteUC; isite++) free(StdI->tau[isite]);
  free(StdI->tau);
  ierr = fscanf(fp, "%d", &StdI->NsiteUC);
  fprintf(stdout, "    Number of Correlated Sites = %d\n", StdI->NsiteUC);

  StdI->tau = (double **)malloc(sizeof(double*) * StdI->NsiteUC);
  for (ii = 0; ii < StdI->NsiteUC; ii++) StdI->tau[ii] = (double *)malloc(sizeof(double) * 3);

  for (isite = 0; isite < StdI->NsiteUC; isite++)
    ierr = fscanf(fp, "%lf%lf%lf", &StdI->tau[isite][0], &StdI->tau[isite][1], &StdI->tau[isite][2]);
  fclose(fp);

  printf("    Direct lattice vectors:\n");
  for (ii = 0; ii < 3; ii++) printf("      %10.5f %10.5f %10.5f\n",
    StdI->direct[ii][0], StdI->direct[ii][1], StdI->direct[ii][2]);
  printf("    Wannier centres:\n");
  for (isite = 0; isite < StdI->NsiteUC; isite++) printf("      %10.5f %10.5f %10.5f\n",
    StdI->tau[isite][0], StdI->tau[isite][1], StdI->tau[isite][2]);

}/*static void geometry_W90(struct StdIntList *StdI) */
/**
@brief Read Wannier90 hamiltonian file (*_hr) and compute the number of effective term
@author Mitsuaki Kawamura (The University of Tokyo)
*/
static int read_W90_query(
  struct StdIntList *StdI,//!<[inout]
  char *filename,//!<[in] Input file name
  double cutoff//!<[in] Threshold for the Hamiltonian 
) 
{
  FILE *fp;
  int nMat;
  int ierr, nWan, nWSC, iWSC, jWSC, iWan, jWan, iWan0, jWan0, ii;
  double dtmp[2];
  char ctmp[256], *ctmp2;
  double complex ***Mat_tot;
  int **indx_tot;

  fprintf(stdout, "   Wannier90 file = %s\n", filename);
  /*
  Header part
  */
  fp = fopen(filename, "r");
  ctmp2 = fgets(ctmp, 256, fp);
  ierr = fscanf(fp, "%d", &nWan);
  if(ierr == EOF) printf("%d %s\n", ierr, ctmp2);
  ierr = fscanf(fp, "%d", &nWSC);
  for (iWSC = 0; iWSC < nWSC; iWSC++) {
    ierr = fscanf(fp, "%d", &ii);
  }
  fprintf(stdout, "             Number of Wannier = %d\n", nWan);
  fprintf(stdout, "   Number of Wigner-Seitz Cell = %d\n", nWSC);
  /*
   Allocation of matgrix element and its index
  */
  Mat_tot = (double complex ***)malloc(sizeof(double complex **) * nWSC);
  indx_tot = (int **)malloc(sizeof(int*) * nWSC);
  for (iWSC = 0; iWSC < nWSC; iWSC++) {
    Mat_tot[iWSC] = (double complex **)malloc(sizeof(double complex *) * nWan);
    indx_tot[iWSC] = (int *)malloc(sizeof(int) * 3);
    for (iWan = 0; iWan < nWan; iWan++) {
      Mat_tot[iWSC][iWan] = (double complex *)malloc(sizeof(double complex) * nWan);
    }
  }
  /*
  Read body
  */
  for (iWSC = 0; iWSC < nWSC; iWSC++) {
    for (iWan = 0; iWan < nWan; iWan++) {
      for (jWan = 0; jWan < nWan; jWan++) {
        ierr = fscanf(fp, "%d%d%d%d%d%lf%lf",
          &indx_tot[iWSC][0], &indx_tot[iWSC][1], &indx_tot[iWSC][2], &iWan0, &jWan0,
          &dtmp[0], &dtmp[1]);
        if(iWan0 <= StdI->NsiteUC && jWan0 <= StdI->NsiteUC)
          Mat_tot[iWSC][iWan0 - 1][jWan0 - 1] = dtmp[0] + I * dtmp[1];
      }
    }
    /**@brief
    (1) Apply inversion symmetry and delete duplication
    */
    for (jWSC = 0; jWSC < iWSC; jWSC++) {
      if (
        indx_tot[iWSC][0] == -indx_tot[jWSC][0] &&
        indx_tot[iWSC][1] == -indx_tot[jWSC][1] &&
        indx_tot[iWSC][2] == -indx_tot[jWSC][2]
        )
        for (iWan = 0; iWan < StdI->NsiteUC; iWan++) {
          for (jWan = 0; jWan < StdI->NsiteUC; jWan++) {
            Mat_tot[iWSC][iWan][jWan] = 0.0;
          }
        }
    }/*for (jWSC = 0; jWSC < iWSC; jWSC++)*/
    if (indx_tot[iWSC][0] == 0 &&
        indx_tot[iWSC][1] == 0 &&
        indx_tot[iWSC][2] == 0) 
      for (iWan = 0; iWan < StdI->NsiteUC; iWan++) {
        for (jWan = 0; jWan < iWan; jWan++) {
          Mat_tot[iWSC][iWan][jWan] = 0.0;
        }
      }
  }/*for (iWSC = 0; iWSC < nWSC; iWSC++)*/
  fclose(fp);
  /**@brief
  (3-1)  Compute the number of terms lerger than cut-off.
  */
  fprintf(stdout, "\n      EFFECTIVE terms:\n");
  fprintf(stdout, "           R0   R1   R2 band_i band_f Hamiltonian\n");
  nMat = 0;
  for (iWSC = 0; iWSC < nWSC; iWSC++) {
    for (iWan = 0; iWan < StdI->NsiteUC; iWan++) {
      for (jWan = 0; jWan < StdI->NsiteUC; jWan++) {
        if (cutoff < cabs(Mat_tot[iWSC][iWan][jWan])) {
          fprintf(stdout, "        %5d%5d%5d%5d%5d%12.6f%12.6f\n",
            indx_tot[iWSC][0], indx_tot[iWSC][1], indx_tot[iWSC][2], iWan, jWan,
            creal(Mat_tot[iWSC][iWan][jWan]), cimag(Mat_tot[iWSC][iWan][jWan]));
          nMat += 1;
        }
      }
    }
  }
  fprintf(stdout, "      Total number of EFFECTIVE term = %d\n", nMat);

  for (iWSC = 0; iWSC < nWSC; iWSC++) {
    for (iWan = 0; iWan < nWan; iWan++) {
      free(Mat_tot[iWSC][iWan]);
    }
    free(Mat_tot[iWSC]);
    free(indx_tot[iWSC]);
  }
  free(Mat_tot);
  free(indx_tot);

  return nMat;
}/*static int read_W90_query(struct StdIntList *StdI, char *model)*/
 /**
 @brief Read Wannier90 hamiltonian file (*_hr)
 @author Mitsuaki Kawamura (The University of Tokyo)
 */
static void read_W90(
  struct StdIntList *StdI,//!<[inout]
  char *filename,//!<[in] Input file name
  double cutoff,//!<[in] Threshold for the Hamiltonian 
  double complex *Mat,//!<[out] Matrix element
  int **Matindx//!<[out] R, band index of matrix element
)
{
  FILE *fp;
  int nMat;
  int ierr, nWan, nWSC, iWSC, jWSC, iWan, jWan, iWan0, jWan0, ii;
  double dtmp[2];
  char ctmp[256], *ctmp2;
  double complex ***Mat_tot;
  int **indx_tot;
  /*
  Header part
  */
  fp = fopen(filename, "r");
  ctmp2 = fgets(ctmp, 256, fp);
  ierr = fscanf(fp, "%d", &nWan);
  if (ierr == EOF) printf("%d %s\n", ierr, ctmp2);
  ierr = fscanf(fp, "%d", &nWSC);
  for (iWSC = 0; iWSC < nWSC; iWSC++) {
    ierr = fscanf(fp, "%d", &ii);
  }
  /*
  Malloc Matrix elements and their indices
  */
  Mat_tot = (double complex ***)malloc(sizeof(double complex **) * nWSC);
  indx_tot = (int **)malloc(sizeof(int*) * nWSC);
  for (iWSC = 0; iWSC < nWSC; iWSC++) {
    Mat_tot[iWSC] = (double complex **)malloc(sizeof(double complex *) * nWan);
    indx_tot[iWSC] = (int *)malloc(sizeof(int) * 3);
    for (iWan = 0; iWan < nWan; iWan++) {
      Mat_tot[iWSC][iWan] = (double complex *)malloc(sizeof(double complex) * nWan);
    }
  }
  /*
  Read body
  */
  for (iWSC = 0; iWSC < nWSC; iWSC++) {
    for (iWan = 0; iWan < nWan; iWan++) {
      for (jWan = 0; jWan < nWan; jWan++) {
        ierr = fscanf(fp, "%d%d%d%d%d%lf%lf",
          &indx_tot[iWSC][0], &indx_tot[iWSC][1], &indx_tot[iWSC][2],
          &iWan0, &jWan0,
          &dtmp[0], &dtmp[1]);
        if (iWan0 <= StdI->NsiteUC && jWan0 <= StdI->NsiteUC)
          Mat_tot[iWSC][iWan0 - 1][jWan0 - 1] = dtmp[0] + I * dtmp[1];
      }
    }
    /**@brief
    (1) Apply inversion symmetry and delete duplication
    */
    for (jWSC = 0; jWSC < iWSC; jWSC++) {
      if (
        indx_tot[iWSC][0] == -indx_tot[jWSC][0] &&
        indx_tot[iWSC][1] == -indx_tot[jWSC][1] &&
        indx_tot[iWSC][2] == -indx_tot[jWSC][2]
        )
        for (iWan = 0; iWan < StdI->NsiteUC; iWan++) {
          for (jWan = 0; jWan < StdI->NsiteUC; jWan++) {
            Mat_tot[iWSC][iWan][jWan] = 0.0;
          }
        }
    }/*for (jWSC = 0; jWSC < iWSC; jWSC++)*/
    if (indx_tot[iWSC][0] == 0 &&
      indx_tot[iWSC][1] == 0 &&
      indx_tot[iWSC][2] == 0)
      for (iWan = 0; iWan < StdI->NsiteUC; iWan++) {
        for (jWan = 0; jWan < iWan; jWan++) {
          Mat_tot[iWSC][iWan][jWan] = 0.0;
        }
      }
  }/*for (iWSC = 0; iWSC < nWSC; iWSC++)*/
  fclose(fp);
  /**@brief
  Then Store to the hopping Integeral and
  its site index.
  */
  nMat = 0;
  for (iWSC = 0; iWSC < nWSC; iWSC++) {
    for (iWan = 0; iWan < StdI->NsiteUC; iWan++) {
      for (jWan = 0; jWan < StdI->NsiteUC; jWan++) {
        if (cutoff < cabs(Mat_tot[iWSC][iWan][jWan])) {
          for (ii = 0; ii < 3; ii++) Matindx[nMat][ii] = indx_tot[iWSC][ii];
          Matindx[nMat][3] = iWan;
          Matindx[nMat][4] = jWan;
          Mat[nMat] = Mat_tot[iWSC][iWan][jWan];
          nMat += 1;
        }
      }/*for (jWan = 0; jWan < StdI->NsiteUC; jWan++)*/
    }/*for (iWan = 0; iWan < StdI->NsiteUC; iWan++)*/
  }/*for (iWSC = 0; iWSC < nWSC; iWSC++)*/

  for (iWSC = 0; iWSC < nWSC; iWSC++) {
    for (iWan = 0; iWan < nWan; iWan++) {
      free(Mat_tot[iWSC][iWan]);
    }
    free(Mat_tot[iWSC]);
    free(indx_tot[iWSC]);
  }
  free(Mat_tot);
  free(indx_tot);
}/*static int read_W90(struct StdIntList *StdI, char *model)*//**
@brief Setup a Hamiltonian for the Wannier90 *_hr.dat
@author Mitsuaki Kawamura (The University of Tokyo)
*/
void StdFace_Wannier90(
  struct StdIntList *StdI//!<[inout]
)
{
  int isite, jsite, ispin, ntransMax, nintrMax;
  int iL, iW, iH, kCell, it, ii;
  double Jtmp[3][3] = { {0.0} };
  FILE *fp;
  double complex Cphase;
  double dR[3], *Uspin;
  int n_t, n_u, n_j;
  double complex *W90_t, *W90_j, *W90_u;
  int **t_indx, **u_indx, **j_indx;
  char filename[256];

  fprintf(stdout, "\n  @ Wannier90 Geometry \n\n");
  geometry_W90(StdI);

  /**@brief
  (1) Compute the shape of the super-cell and sites in the super-cell
  */
  fp = fopen("lattice.xsf", "w");
  /**/
  StdFace_PrintVal_d("phase0", &StdI->phase[0], 0.0);
  StdFace_PrintVal_d("phase1", &StdI->phase[1], 0.0);
  StdFace_PrintVal_d("phase2", &StdI->phase[2], 0.0);
  StdFace_InitSite(StdI, fp, 3);
  /*
  Read Hopping
  */
  fprintf(stdout, "\n  @ Wannier90 hopping \n\n");
  StdFace_PrintVal_d("cutoff_t", &StdI->cutoff_t, 1.0e-8);
  sprintf(filename, "%s_hr.dat", StdI->CDataFileHead);
  n_t = read_W90_query(StdI, filename, StdI->cutoff_t);
  W90_t = (double complex *)malloc(sizeof(double complex) * n_t);
  t_indx = (int **)malloc(sizeof(int*) * n_t);
  for (ii = 0; ii < n_t; ii++) t_indx[ii] = (int *)malloc(sizeof(int) * 5);
  read_W90(StdI, filename, StdI->cutoff_t, W90_t, t_indx);
  /*
  Read Coulomb
  */
  fprintf(stdout, "\n  @ Wannier90 Coulomb \n\n");
  StdFace_PrintVal_d("cutoff_u", &StdI->cutoff_u, 1.0e-8);
  sprintf(filename, "%s_ur.dat", StdI->CDataFileHead);
  n_u = read_W90_query(StdI, filename, StdI->cutoff_u);
  W90_u = (double complex *)malloc(sizeof(double complex) * n_u);
  u_indx = (int **)malloc(sizeof(int*) * n_u);
  for (ii = 0; ii < n_u; ii++) u_indx[ii] = (int *)malloc(sizeof(int) * 5);
  read_W90(StdI, filename, StdI->cutoff_u, W90_u, u_indx);
  /*
  Read Hund
  */
  fprintf(stdout, "\n  @ Wannier90 Hund \n\n");
  StdFace_PrintVal_d("cutoff_j", &StdI->cutoff_j, 1.0e-8);
  sprintf(filename, "%s_jr.dat", StdI->CDataFileHead);
  n_j = read_W90_query(StdI, filename, StdI->cutoff_j);
  W90_j = (double complex *)malloc(sizeof(double complex) * n_j);
  j_indx = (int **)malloc(sizeof(int*) * n_j);
  for (ii = 0; ii < n_j; ii++) j_indx[ii] = (int *)malloc(sizeof(int) * 5);
  read_W90(StdI, filename, StdI->cutoff_j, W90_j, j_indx);
  /**@brief
  (2) check & store parameters of Hamiltonian
  */
  fprintf(stdout, "\n  @ Hamiltonian \n\n");
  StdFace_NotUsed_d("K", StdI->K);
  StdFace_PrintVal_d("h", &StdI->h, 0.0);
  StdFace_PrintVal_d("Gamma", &StdI->Gamma, 0.0);
  StdFace_NotUsed_d("U", StdI->U);
  /**/
  if (strcmp(StdI->model, "spin") == 0 ) {
    StdFace_PrintVal_i("2S", &StdI->S2, 1);
  }/*if (strcmp(StdI->model, "spin") == 0 )*/
  else if (strcmp(StdI->model, "hubbard") == 0) {
    StdFace_PrintVal_d("mu", &StdI->mu, 0.0);
  }
  else{
    printf("wannier + Kondo is not available !\n");
    StdFace_exit(-1);
  }/*if (model != "spin")*/
  fprintf(stdout, "\n  @ Numerical conditions\n\n");
  /**@brief
  (3) Set local spin flag (StdIntList::locspinflag) and 
  the number of sites (StdIntList::nsite)
  */
  StdI->nsite = StdI->NsiteUC * StdI->NCell;
  StdI->locspinflag = (int *)malloc(sizeof(int) * StdI->nsite);
  /**/
  if(strcmp(StdI->model, "spin") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = StdI->S2;
  else if(strcmp(StdI->model, "hubbard") == 0 )
    for (isite = 0; isite < StdI->nsite; isite++) StdI->locspinflag[isite] = 0;
  /**@brief
  (4) Compute the upper limit of the number of Transfer & Interaction and malloc them.
  */
  if (strcmp(StdI->model, "spin") == 0 ) {
    ntransMax = StdI->nsite * (StdI->S2 + 1/*h*/ + 2 * StdI->S2/*Gamma*/);
    nintrMax = StdI->NCell * (StdI->NsiteUC/*D*/ + n_t/*J*/ + n_u + n_j)
      * (3 * StdI->S2 + 1) * (3 * StdI->S2 + StdI->NsiteUC);
  }
  else if (strcmp(StdI->model, "hubbard") == 0) {
    ntransMax = StdI->NCell * 2/*spin*/ * (2 * StdI->NsiteUC/*mu+h+Gamma*/ + n_t * 2/*t*/);
    nintrMax = StdI->NCell * (n_u + n_j + StdI->NsiteUC);
  }
  /**/
  StdFace_MallocInteractions(StdI, ntransMax, nintrMax);
  /**@brief
  (4.5) For spin system, compute super exchange interaction.
  */
  if (strcmp(StdI->model, "spin") == 0) {
    Uspin = (double *)malloc(sizeof(double) * StdI->NsiteUC);
    for (it = 0; it < n_u; it++)
      if (u_indx[it][0] == 0 && u_indx[it][1] == 0 && u_indx[it][2] == 0
        && u_indx[it][3] == u_indx[it][4])     
        Uspin[u_indx[it][3]] = creal(W90_u[it]);
  }/*if (strcmp(StdI->model, "spin") == 0)*/
  /**@brief
  (5) Set Transfer & Interaction
  */
  for (kCell = 0; kCell < StdI->NCell; kCell++){
    /**/
    iW = StdI->Cell[kCell][0];
    iL = StdI->Cell[kCell][1];
    iH = StdI->Cell[kCell][2];
    /*
     Local term 1
    */
    if (strcmp(StdI->model, "spin") == 0) {
      for (isite = StdI->NsiteUC*kCell; isite < StdI->NsiteUC*(kCell + 1); isite++) {
        StdFace_MagField(StdI, StdI->S2, -StdI->h, -StdI->Gamma, isite);
      }
    }/*if (strcmp(StdI->model, "spin") == 0 )*/
    else {
      for (isite = StdI->NsiteUC*kCell; isite < StdI->NsiteUC*(kCell + 1); isite++) {
        StdFace_HubbardLocal(StdI, StdI->mu, -StdI->h, -StdI->Gamma, 0.0, isite);
      }
    }/*if (strcmp(StdI->model, "spin") != 0 )*/
    /*
     Hopping
    */
    for (it = 0; it < n_t; it++) {
      /*
       Local term
      */
      if (t_indx[it][0] == 0 && t_indx[it][1] == 0 && t_indx[it][2] == 0
        && t_indx[it][3] == t_indx[it][4])
      {
        if (strcmp(StdI->model, "hubbard") == 0) {
          isite = StdI->NsiteUC*kCell + t_indx[it][3];
          for (ispin = 0; ispin < 2; ispin++) {
            StdI->trans[StdI->ntrans] = -W90_t[it];
            StdI->transindx[StdI->ntrans][0] = isite;
            StdI->transindx[StdI->ntrans][1] = ispin;
            StdI->transindx[StdI->ntrans][2] = isite;
            StdI->transindx[StdI->ntrans][3] = ispin;
            StdI->ntrans = StdI->ntrans + 1;
          }/*for (ispin = 0; ispin < 2; ispin++)*/
        }/*if (strcmp(StdI->model, "hubbrad") == 0 )*/
      }/*Local term*/
      else {
        /*
         Non-local term
        */
        StdFace_FindSite(StdI, iW, iL, iH,
          t_indx[it][0], t_indx[it][1], t_indx[it][2],
          t_indx[it][3], t_indx[it][4], &isite, &jsite, &Cphase, dR);
        if (strcmp(StdI->model, "spin") == 0) {
          for (ii = 0; ii < 3; ii++) 
            Jtmp[ii][ii] = 2.0 * W90_t[it] * conj(W90_t[it])
            * (1.0 / Uspin[t_indx[it][3]] + 1.0 / Uspin[t_indx[it][4]]);
          StdFace_GeneralJ(StdI, Jtmp, StdI->S2, StdI->S2, isite, jsite);
        }/*if (strcmp(StdI->model, "spin") == 0 )*/
        else {
          StdFace_Hopping(StdI, - Cphase * W90_t[it], isite, jsite, dR);
        }
      }/*Non-local term*/
    }/*for (it = 0; it < n_t; it++)*/
    /*
    Coulomb integral (U)
    */
    for (it = 0; it < n_u; it++) {
      /*
      Local term
      */
      if (u_indx[it][0] == 0 && u_indx[it][1] == 0 && u_indx[it][2] == 0
        && u_indx[it][3] == u_indx[it][4])
      {
        StdI->Cintra[StdI->NCintra] = creal(W90_u[it]);
        StdI->CintraIndx[StdI->NCintra][0] = StdI->NsiteUC*kCell + u_indx[it][3];
        StdI->NCintra += 1;
      }/*Local term*/
      else {
        /*
        Non-local term
        */
        StdFace_FindSite(StdI, iW, iL, iH,
          u_indx[it][0], u_indx[it][1], u_indx[it][2],
          u_indx[it][3], u_indx[it][4], &isite, &jsite, &Cphase, dR);
        StdFace_Coulomb(StdI, creal(W90_u[it]), isite, jsite);
      }/*Non-local term*/
    }/*for (it = 0; it < n_t; it++)*/
    /*
     Hund coupling (J)
    */
    for (it = 0; it < n_j; it++) {
      /*
      Local term should not be computed
      */
      if (j_indx[it][0] != 0 || j_indx[it][1] != 0 || j_indx[it][2] != 0
        || j_indx[it][3] != j_indx[it][4])
      {
        StdFace_FindSite(StdI, iW, iL, iH,
          j_indx[it][0], j_indx[it][1], j_indx[it][2],
          j_indx[it][3], j_indx[it][4], &isite, &jsite, &Cphase, dR);

        StdI->Hund[StdI->NHund] = creal(W90_j[it]);
        StdI->HundIndx[StdI->NHund][0] = isite;
        StdI->HundIndx[StdI->NHund][1] = jsite;
        StdI->NHund += 1;

        if (strcmp(StdI->model, "hubbard") == 0) {
          StdI->Ex[StdI->NEx] = creal(W90_j[it]);
          StdI->ExIndx[StdI->NEx][0] = isite;
          StdI->ExIndx[StdI->NEx][1] = jsite;
          StdI->NEx += 1;

          StdI->PairHopp[StdI->NPairHopp] = creal(W90_j[it]);
          StdI->PHIndx[StdI->NPairHopp][0] = isite;
          StdI->PHIndx[StdI->NPairHopp][1] = jsite;
          StdI->NPairHopp += 1;
        }
        else {
#if defined(_mVMC)
          StdI->Ex[StdI->NEx] = creal(W90_j[it]);
#else
          StdI->Ex[StdI->NEx] = -creal(W90_j[it]);
#endif
          StdI->ExIndx[StdI->NEx][0] = isite;
          StdI->ExIndx[StdI->NEx][1] = jsite;
          StdI->NEx += 1;
        }
      }/*Non-local term*/
    }/*for (it = 0; it < n_t; it++)*/
  }/*for (kCell = 0; kCell < StdI->NCell; kCell++)*/

  fclose(fp);
  StdFace_PrintXSF(StdI);
  StdFace_PrintGeometry(StdI);

  for (it = 0; it < n_t; it++) free(t_indx[it]);
  free(t_indx);
  free(W90_t);
  for (it = 0; it < n_u; it++) free(u_indx[it]);
  free(u_indx);
  free(W90_u); 
  for (it = 0; it < n_j; it++) free(j_indx[it]);
  free(j_indx);
  free(W90_j); 
  if (strcmp(StdI->model, "spin") == 0) free(Uspin);

}/*void StdFace_Wannier90*/


==> anc/dvmc/src/StdFace/makefile_StdFace <==
include ../make.sys

StdFace_OBJS = StdFace_main.o StdFace_ModelUtil.o
Lattice_OBJS = SquareLattice.o ChainLattice.o TriangularLattice.o \
	HoneycombLattice.o Ladder.o Kagome.o Orthorhombic.o FCOrtho.o \
	Pyrochlore.o Wannier90.o

libStdFace.a:$(StdFace_OBJS) $(Lattice_OBJS)
	ar -r -v $(AROPT) $@ $(StdFace_OBJS) $(Lattice_OBJS)

SUFFIXES: .o .c

.c.o:
	$(CC) $(CFLAGS) -D _mVMC -c $<

clean:
	rm -f *.o *.a

StdFace_main.o:StdFace_main.c StdFace_vals.h StdFace_ModelUtil.h
StdFace_ModelUtil.o:StdFace_ModelUtil.c StdFace_vals.h
SquareLattice.o:SquareLattice.c StdFace_vals.h StdFace_ModelUtil.h
ChainLattice.o:ChainLattice.c StdFace_vals.h StdFace_ModelUtil.h
TriangularLattice.o:TriangularLattice.c StdFace_vals.h StdFace_ModelUtil.h
HoneycombLattice.o:HoneycombLattice.c StdFace_vals.h StdFace_ModelUtil.h
Ladder.o:Ladder.c StdFace_vals.h StdFace_ModelUtil.h
Kagome.o:Kagome.c StdFace_vals.h StdFace_ModelUtil.h
Orthorhombic.o:Orthorhombic.c StdFace_vals.h StdFace_ModelUtil.h
FCOrtho.o:FCOrtho.c StdFace_vals.h StdFace_ModelUtil.h
Pyrochlore.o:Pyrochlore.c StdFace_vals.h StdFace_ModelUtil.h
Wannier90.o:Wannier90.c StdFace_vals.h StdFace_ModelUtil.h


==> anc/dvmc/src/mVMC/CMakeLists.txt <==
# include guard
cmake_minimum_required(VERSION 2.8.0 )

add_definitions(-D_mVMC)
if(${CMAKE_PROJECT_NAME} STREQUAL "Project")
  message(FATAL_ERROR "cmake should be executed not for 'src' subdirectory, but for the top directory of mVMC.")
endif(${CMAKE_PROJECT_NAME} STREQUAL "Project")

include_directories(include)
add_definitions(-DMEXP=19937)

set(SOURCES_vmcmain
        vmcmain.c physcal_lanczos.c splitloop.c 
 )

set(SOURCES_sfmt
        ../sfmt/SFMT.c   
 )

add_library(StdFace STATIC ../StdFace/ChainLattice.c ../StdFace/HoneycombLattice.c ../StdFace/SquareLattice.c ../StdFace/StdFace_main.c ../StdFace/StdFace_ModelUtil.c ../StdFace/TriangularLattice.c ../StdFace/Ladder.c ../StdFace/Kagome.c ../StdFace/Orthorhombic.c ../StdFace/Pyrochlore.c ../StdFace/Wannier90.c ../StdFace/FCOrtho.c)

link_directories(${CMAKE_CURRENT_SOURCE_DIR}/../pfapack)

add_executable(vmcdry_new.out vmcdry.c)
target_link_libraries(vmcdry_new.out StdFace m)
add_executable(vmc_new.out ${SOURCES_vmcmain} ${SOURCES_sfmt})
target_link_libraries(vmc_new.out StdFace)
target_link_libraries(vmc_new.out pfapack StdFace ${LAPACK_LIBRARIES} m)

if(USE_SCALAPACK)
  string(REGEX REPLACE "-L[ ]+" "-L" sc_libs ${SCALAPACK_LIBRARIES})
  string(REGEX REPLACE "[ ]+" ";" sc_libs ${sc_libs})
  foreach(sc_lib IN LISTS sc_libs)
    target_link_libraries(vmc_new.out ${sc_lib})
  endforeach(sc_lib)
  message(STATUS "SCALAPACK_LIBRARIES: ${SCALAPACK_LIBRARIES}")
endif(USE_SCALAPACK)

if(MPI_FOUND)
  target_link_libraries(vmc_new.out ${MPI_C_LIBRARIES})
endif(MPI_FOUND)
install(TARGETS vmcdry_new.out RUNTIME DESTINATION bin)
install(TARGETS vmc_new.out RUNTIME DESTINATION bin)
add_definitions(-D_mVMC)


==> anc/dvmc/src/mVMC/average.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * calculate weighted averages of physical quantities
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include <complex.h>
#include "global.h"
#include "average.h"
#ifndef _SRC_AVERAGE
#define _SRC_AVERAGE

void weightAverageReduce(int n, double *vec, MPI_Comm comm);
void weightAverageReduce_fcmp(int n, double complex *vec, MPI_Comm comm);
void weightAverageReduce_real(int n, double *vec, MPI_Comm comm);


/* calculate average of Wc, Etot and Etot2 ;Sztot,Sztot2 for fsz*/
/* All processes will have the result */
void WeightAverageWE(MPI_Comm comm) {
  const int n=5;//fsz
  double complex invW;
  int rank,size;
  double complex send[n], recv[n];
  MPI_Comm_rank(comm,&rank);
  MPI_Comm_size(comm,&size);

  /* Wc, Etot and Etot2 */
  if(size>1) {
    send[0] = Wc;
    send[1] = Etot;
    send[2] = Etot2;
    send[3] = Sztot;
    send[4] = Sztot2;

    SafeMpiAllReduce_fcmp(send,recv,n,comm);

    Wc     = recv[0];
    invW   = 1.0/Wc;
    Etot   = recv[1]*invW;
    Etot2  = recv[2]*invW;
    Sztot  = recv[3]*invW;
    Sztot2 = recv[4]*invW;
  } else {
    invW  = 1.0/Wc;
    Etot  *= invW;
    Etot2 *= invW;
    Sztot *= invW;
    Sztot2 *= invW;
  }

  return;
}

/* calculate average of SROptOO and SROptHO */
/* All processes will have the result */
void WeightAverageSROpt(MPI_Comm comm) {
  int i,n;
  double invW = 1.0/Wc;
  double complex *vec,*buf;
  int rank,size;
  MPI_Comm_rank(comm,&rank);
  MPI_Comm_size(comm,&size);

  /* SROptOO and SROptHO */ // except for SROptO 
  if(NSRCG == 0){
    n = 2*SROptSize*(2*SROptSize+1);
  }else{
    n = 2*SROptSize*3;
  }
  vec = SROptOO;
  if(size>1) {
    RequestWorkSpaceComplex(n);
    buf = GetWorkSpaceComplex(n);

    SafeMpiAllReduce_fcmp(vec,buf,n,comm);

    #pragma omp parallel for default(shared) private(i)
    #pragma loop noalias
    for(i=0;i<n;i++) vec[i] = buf[i] * invW;

    ReleaseWorkSpaceComplex();
 } else {
    #pragma omp parallel for default(shared) private(i)
    #pragma loop noalias
    for(i=0;i<n;i++) vec[i] *= invW;
  }

  return;
}

/* calculate average of SROptOO_real and SROptHO_real */
/* All processes will have the result */
void WeightAverageSROpt_real(MPI_Comm comm) {
  int i,n;
  double invW = 1.0/Wc;
  double *vec,*buf;
  int rank,size;
  MPI_Comm_rank(comm,&rank);
  MPI_Comm_size(comm,&size);

  /* SROptOO and SROptHO */ // except for SROptO 
  if(NSRCG == 0){
    n = SROptSize*(SROptSize+1);
  }else{
    n = SROptSize*3;
  }
  vec = SROptOO_real;
  if(size>1) {
    RequestWorkSpaceDouble(n);
    buf = GetWorkSpaceDouble(n);

    SafeMpiAllReduce(vec,buf,n,comm);

    #pragma omp parallel for default(shared) private(i)
    #pragma loop noalias
    for(i=0;i<n;i++) vec[i] = buf[i] * invW;

    ReleaseWorkSpaceDouble();
 } else {
    #pragma omp parallel for default(shared) private(i)
    #pragma loop noalias
    for(i=0;i<n;i++) vec[i] *= invW;
  }
  return;
}



/* calculate average of SROptOO and SROptHO */
/* All processes will have the result */
/*
void WeightAverageSROpt_real(MPI_Comm comm) {
  int i,n,j,int_x,int_y;
  double invW = 1.0/Wc;
  double *vec,*buf;
  int rank,size;
  MPI_Comm_rank(comm,&rank);
  MPI_Comm_size(comm,&size);

  n   = SROptSize*(SROptSize+1);
  vec = (double*)malloc(sizeof(double)*n);
  j   = 0;
  #pragma omp parallel for default(shared) private(i,int_x,int_y,j)
  #pragma loop noalias
  for(i=0;i<4*n;i++){
    int_x  = i%(2*SROptSize);
    int_y  = (i-int_x)/(2*SROptSize);
    if(int_x%2==0 && int_y%2==0){
      j      = int_x/2+(int_y/2)*SROptSize;
      vec[j] = creal(SROptOO[i]);// only real part TBC
    }
  }
  if(size>1) {
    RequestWorkSpaceDouble(n);
    buf = GetWorkSpaceDouble(n);

    SafeMpiAllReduce(vec,buf,n,comm);

    #pragma omp parallel for default(shared) private(i)
    #pragma loop noalias
    for(i=0;i<n;i++) vec[i] = buf[i] * invW;

    ReleaseWorkSpaceDouble();
 } else {
    #pragma omp parallel for default(shared) private(i)
    #pragma loop noalias
    for(i=0;i<n;i++) vec[i] *= invW;
  }
  #pragma omp parallel for default(shared) private(i,int_x,int_y,j)
  #pragma loop noalias
  for(i=0;i<4*n;i++){
    int_x  = i%(2*SROptSize);
    int_y  = (i-int_x)/(2*SROptSize);
    if(int_x%2==0 && int_y%2==0){
      j          = int_x/2+(int_y/2)*SROptSize;
      SROptOO[i] = vec[j];// only real part TBC
    }
  }
  free(vec);

  return;
}
*/


void WeightAverageStaticQuantities_real(MPI_Comm comm) { //Maxime
  int n;
  //double complex *vec;
  double *vec_real;
  n = NCisAjs*TWO_SITES_PHYS_QTY;
  vec_real = PhysN2;
  weightAverageReduce_real(n,vec_real,comm);
  
  n = Nsite*ONE_SITE_PHYS_QTY;
  vec_real = PhysN1;
  weightAverageReduce_real(n,vec_real,comm);
  
  //n = NCisAjs*PHYS_MOMENTS_QTY;
  //vec = Phys_G_Moments;
  //weightAverageReduce_fcmp(n,vec,comm);
  /*
  //Phys_AC_quantities
  n = 4*NCisAjs + 4*6*NCisAjs*NNeighbors + 4*9*NCisAjs*NNeighbors*NNeighbors;
  vec = Phys_AC_quantities;
  weightAverageReduce_fcmp(n,vec,comm);
  
  
  n = NCisAjs+NCisAjsCktAlt+NCisAjsCktAltDC;
  vec = PhysCisAjs;
  weightAverageReduce_fcmp(n,vec,comm);
  
  
  
  
  n = NCisAjs*NExcitation*NExcitation;
  
  vec_real = Phys_nCHAm;
  weightAverageReduce_real(n,vec_real,comm);

  vec_real = Phys_nAHCm;
  weightAverageReduce_real(n,vec_real,comm);

  vec_real = Phys_nCAm;
  weightAverageReduce_real(n,vec_real,comm);

  vec_real = Phys_nACm;
  weightAverageReduce_real(n,vec_real,comm);

  //*/
  
  return;
}



void WeightAverageDynamicalGreenFunc_real(MPI_Comm comm) { //Maxime
  int n;
  double *vec_real;
  //double complex *vec;

  n = Nsite*NExcitation*NExcitation;
  vec_real = Phys_nCHAm_averaged;
  weightAverageReduce(n,vec_real,comm);

  vec_real = Phys_nAHCm_averaged;
  weightAverageReduce(n,vec_real,comm);

  vec_real = Phys_nCAm_averaged;
  weightAverageReduce(n,vec_real,comm);

  vec_real = Phys_nACm_averaged;
  weightAverageReduce(n,vec_real,comm);

  n = 2*Nsite*Nsite;
  vec_real = Phys_CA;
  weightAverageReduce(n,vec_real,comm);
  
  return;
}


/* calculate average of Green functions */
/* Only rank=0 process will have the result */
void WeightAverageGreenFunc(MPI_Comm comm) {
  int n;
  double complex *vec;
  double *vec_real;
  /* Green functions */
  /* CisAjs, CisAjsCktAlt and CisAjsCktAltDC */
  n = NCisAjs+NCisAjsCktAlt+NCisAjsCktAltDC;
  vec = PhysCisAjs;
  weightAverageReduce_fcmp(n,vec,comm);
  
  if(NLanczosMode>0){
    /* QQQQ */
    n = NLSHam*NLSHam*NLSHam*NLSHam;
    if(AllComplexFlag==0 && iFlgOrbitalGeneral==0){
      vec_real=QQQQ_real;
      weightAverageReduce_real(n,vec_real,comm);
    }
    else{
      vec = QQQQ;
      weightAverageReduce_fcmp(n,vec,comm);
    }
    if(NLanczosMode>1){
      /* QCisAjsQ and QCisAjsCktAltQ */
      n = NLSHam*NLSHam*NCisAjs + NLSHam*NLSHam*NCisAjsCktAltDC;
      if(AllComplexFlag==0){
        vec_real=QCisAjsQ_real;
        weightAverageReduce_real(n,vec_real,comm);
      }
      else{
        vec = QCisAjsQ;
        weightAverageReduce_fcmp(n, vec, comm);
      }
    }
  }
  return;
}

void weightAverageReduce(int n, double *vec, MPI_Comm comm) {
  int i;
  const double invW = 1.0/creal(Wc);
  double *buf;
  int rank,size;
  MPI_Comm_rank(comm,&rank);
  MPI_Comm_size(comm,&size);
  
  if(size>1) {
    RequestWorkSpaceDouble(n);
    buf = GetWorkSpaceDouble(n);

    SafeMpiReduce(vec,buf,n,comm);
    if(rank==0) {
      #pragma omp parallel for default(shared) private(i)
      #pragma loop noalias
      for(i=0;i<n;i++) vec[i] = buf[i] * invW;
    }

    ReleaseWorkSpaceDouble();
  } else {
    #pragma omp parallel for default(shared) private(i)
    #pragma loop noalias
    for(i=0;i<n;i++) vec[i] *= invW;
  }

  return;
}

void weightAverageReduce_fcmp(int n, double  complex *vec, MPI_Comm comm) {
  int i;
  const double complex invW = 1.0/Wc;
  double complex *buf;
  int rank,size;
  MPI_Comm_rank(comm,&rank);
  MPI_Comm_size(comm,&size);

  printf("fcmp %d / %d \n",rank+1,size);

  if(size>1) {
    RequestWorkSpaceComplex(n);
    buf = GetWorkSpaceComplex(n);

    SafeMpiReduce_fcmp(vec,buf,n,comm);
    if(rank==0) {
      #pragma omp parallel for default(shared) private(i)
      #pragma loop noalias
      for(i=0;i<n;i++) vec[i] = buf[i] * invW;
    }

    ReleaseWorkSpaceComplex();
  } else {
    #pragma omp parallel for default(shared) private(i)
    #pragma loop noalias
    for(i=0;i<n;i++) vec[i] *= invW;
  }

  return;
}

void weightAverageReduce_real(int n, double *vec, MPI_Comm comm) {
    int i;
    const double invW = 1.0/creal(Wc);
    double *buf;
    int rank,size;
    MPI_Comm_rank(comm,&rank);
    MPI_Comm_size(comm,&size);

    printf("real %d / %d \n",rank+1,size);

    if(size>1) {
      RequestWorkSpaceDouble(n);
      buf = GetWorkSpaceDouble(n);

      SafeMpiReduce(vec,buf,n,comm);
      if(rank==0) {
#pragma omp parallel for default(shared) private(i)
#pragma loop noalias
        for(i=0;i<n;i++) vec[i] = buf[i] * invW;
      }

      ReleaseWorkSpaceDouble();
    } else {
#pragma omp parallel for default(shared) private(i)
#pragma loop noalias
      for(i=0;i<n;i++) vec[i] *= invW;
    }

    return;
}

#endif


==> anc/dvmc/src/mVMC/avevar.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * calculate average and variance of variational parameters
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "readdef.h"
#include "global.h"
#include "avevar.h"
#ifndef _SRC_AVEVAR
#define _SRC_AVEVAR

void CalcAveVar(int i, int n, double complex* _ave, double* _var){
  int sample;
  double complex data;
  double complex ave=0;
  double var=0;
  
  for(sample=0;sample<NSROptItrSmp;sample++) {
    ave += SROptData[i+n*sample];
  }
  ave /= (double)(NSROptItrSmp);
  
  var = 0.0;
  for(sample=0;sample<NSROptItrSmp;sample++) {
    data = SROptData[i+n*sample] - ave;
    var += creal(data*conj(data));//TBC
  }
  var = sqrt( var/((double)(NSROptItrSmp)-1.0) );

  *_ave= ave;
  *_var= var;
}

void WriteHeader(char* cNKWidx, int NKWidx, FILE *fp){
  fprintf(fp, "======================\n");
  fprintf(fp, "%s", cNKWidx);
  fprintf(fp, "  %d\n", NKWidx);
  fprintf(fp, "======================\n");
  fprintf(fp, "======================\n");
  fprintf(fp, "======================\n");    
}

void Child_OutputOptData(FILE *fp_all, char* cFileName, char* cNKWidx, int Nidx_head, int Nidx, int count_i, int n){
  FILE *fp_out;
  int i;
  double complex ave;
  double var;
  fp_out = fopen(cFileName, "w");
  WriteHeader(cNKWidx, Nidx_head,  fp_out);
  for(i=0; i<Nidx; i++){
    CalcAveVar(count_i+i, n, &ave, &var);  
    fprintf(fp_out, "%d % .18e % .18e \n",
            i, creal(ave), cimag(ave));
    fprintf(fp_all,"% .18e % .18e % .18e ",
            creal(ave), cimag(ave), var);
  }
  fclose(fp_out);
}
  
void StoreOptData(int sample){
  const int n = 2+NPara;
  int i;
  double complex *optData = SROptData + n*sample;

  optData[0] = Etot;
  optData[1] = Etot2;
  for(i=0;i<NPara;i++) optData[i+2] = Para[i];
  
  return;
}

void OutputOptData() {
  const int n = 2+NPara;
  char fileName[D_FileNameMax];
  FILE *fp;
  //double ave,var,data;
  double complex ave;
  double var;
  int i;
  int count_i;
  sprintf(fileName, "%s_opt.dat", CParaFileHead);
  fp = fopen(fileName, "w");

  if(NSROptItrSmp==1) {
    for(i=0;i<n;i++) {
      fprintf(fp,"% .18e % .18e ", creal(SROptData[i]), 0.0);//TBC
    }
  } else {    
    //output <H> and <H^2>
    for(i=0;i<2;i++) {
      CalcAveVar(i, n, &ave, &var);
      fprintf(fp,"% .18e % .18e % .18e ",
              creal(ave), cimag(ave), var);
    }

    count_i=2;
    if(NGutzwillerIdx !=0){
      sprintf(fileName, "%s_gutzwiller_opt.dat", CParaFileHead);
      Child_OutputOptData(fp, fileName, "NGutzwillerIdx",
			  NGutzwillerIdx, NGutzwillerIdx, count_i, n);
      count_i += NGutzwillerIdx;
      printf("gut = %d \n",NGutzwillerIdx);
    }

    if(NJastrowIdx !=0){
      sprintf(fileName, "%s_jastrow_opt.dat", CParaFileHead);
      Child_OutputOptData(fp, fileName, "NJastrowIdx",
			  NJastrowIdx, NJastrowIdx, count_i, n);
      count_i += NJastrowIdx;
      printf("jas = %d \n",NJastrowIdx);
    }

    if(NDoublonHolon2siteIdx != 0){
      sprintf(fileName, "%s_doublonHolon2site_opt.dat", CParaFileHead);
      Child_OutputOptData(fp, fileName, "NDoublonHolon2siteIdx",
			  NDoublonHolon2siteIdx, NDoublonHolon2siteIdx*2*3, 
			  count_i, n);
      count_i +=2*3*NDoublonHolon2siteIdx;
      printf("dh2 = %d \n",2*3*NDoublonHolon2siteIdx);
    }

    if(NDoublonHolon4siteIdx != 0){
      sprintf(fileName, "%s_doublonHolon4site_opt.dat", CParaFileHead);
      Child_OutputOptData(fp, fileName, "NDoublonHolon4siteIdx",
			  NDoublonHolon4siteIdx, NDoublonHolon4siteIdx*2*5, 
			  count_i, n);
      count_i +=2*5*NDoublonHolon4siteIdx;
      printf("dh4 = %d \n",2*5*NDoublonHolon4siteIdx);
    }

    if(NSlater != 0){
      if(iFlgOrbitalGeneral==0) {
        sprintf(fileName, "%s_orbital_opt.dat", CParaFileHead);
        Child_OutputOptData(fp, fileName, "NOrbitalIdx",
                            NSlater, NSlater, count_i, n);
        count_i +=NSlater;
        printf("slat= %d \n",NSlater);
      }else{
        if(iNOrbitalParallel !=0){//use OrbitalParallel and Orbital AntiParallel
          sprintf(fileName, "%s_orbitalAntiParallel_opt.dat", CParaFileHead);
          Child_OutputOptData(fp, fileName, "NOrbitalAntiParallelIdx",
                              iNOrbitalAntiParallel, iNOrbitalAntiParallel, count_i, n);
          count_i += iNOrbitalAntiParallel;
          printf("oAP = %d \n",iNOrbitalAntiParallel);
          sprintf(fileName, "%s_orbitalParallel_opt.dat", CParaFileHead);
          Child_OutputOptData(fp, fileName, "NOrbitalParallelIdx",
                              2*iNOrbitalParallel, 2*iNOrbitalParallel, count_i, n);
          count_i += 2*iNOrbitalParallel;
          printf("oPar= %d \n",2*iNOrbitalParallel);
        }else{// use OrbitalGeneral
          sprintf(fileName, "%s_orbital_general_opt.dat", CParaFileHead);
          Child_OutputOptData(fp, fileName, "NOrbitalIdx",
                              NSlater, NSlater, count_i, n);
          count_i +=NSlater;
          printf("oGen= %d \n",NSlater);
        }
      }
    }

    if(NOptTrans !=0){
      sprintf(fileName, "%s_trans_opt.dat", CParaFileHead);
      Child_OutputOptData(fp, fileName, "NQPOptTrans",
			  NOptTrans, NOptTrans, count_i, n);
      count_i += NOptTrans;
    }
  }
  fprintf(fp, "\n");
  fclose(fp);

  return;
}

#endif


==> anc/dvmc/src/mVMC/calgrn.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Cauculate Green Functions
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "calgrn.h"
#ifndef _CALGRN_SRC
#define _CALGRN_SRC



void CalculateStaticQuantities_real(const double w, 
                               int *eleIdx, int *eleCfg,
                               int *eleNum, int *eleProjCnt) {

  int idx;
  int ri,rj,s;
  int *myEleNum;
  
  RequestWorkSpaceThreadInt(Nsize+Nsite2+NProj);
  {
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    for(idx=0;idx<Nsite2;idx++) myEleNum[idx] = eleNum[idx];

    for(idx=0;idx<NCisAjs;idx++) {
      ri = CisAjsIdx[idx][0];
      rj = CisAjsIdx[idx][2];
      s  = CisAjsIdx[idx][3];
      
      //Doublon-Holon TJS
      PhysN2[idx+NCisAjs*0] += w*myEleNum[ri+s*Nsite]*myEleNum[ri+(1-s)*Nsite]
                                   *(1.0-myEleNum[rj+s*Nsite])*(1.0-myEleNum[rj+(1-s)*Nsite]);
                                   
      //Doublon-Doublon TJS
      PhysN2[idx+NCisAjs*1] += w*myEleNum[ri+s*Nsite]*myEleNum[ri+(1-s)*Nsite]
                                      *myEleNum[rj+s*Nsite]*myEleNum[rj+(1-s)*Nsite];

      //Charge-Doublon TJS
      PhysN2[idx+NCisAjs*2] += w*myEleNum[ri+s*Nsite] *myEleNum[rj+s*Nsite]*myEleNum[rj+(1-s)*Nsite];
      
      //n_sigma (1-n_sigma) MC
      PhysN2[idx+NCisAjs*3] += w*myEleNum[ri+s*Nsite] *(1.0-myEleNum[rj+s*Nsite]);
    }

    for(ri=0;ri<Nsite;ri++) {
      s=0;
      //Doublon MC
      PhysN1[ri+Nsite*0] += w*myEleNum[ri]*myEleNum[ri+Nsite];

      //Holon MC
      PhysN1[ri+Nsite*1] += w*(1.0-myEleNum[ri])*(1.0-myEleNum[ri+Nsite]);
            
      //Density_up (s==0) MC
      PhysN1[ri+Nsite*2] += w*myEleNum[ri];

      //Density_down (s==1) MC
      PhysN1[ri+Nsite*3] += w*myEleNum[ri+Nsite];           
    }
  }
  ReleaseWorkSpaceThreadInt();
  return;
}




int del(int i,int j){
  return ((i==j)? 1:0);
}


// This function defines every type of excitation (0 to 7) and its 
// anticommutation with different combination of creation operator (C)
// and annihilation operator (A)

// Charlebois and Imada 2019, arxiv v1 (equation B5)
int Commute_Nat_(commuting_with commuting, int ra, int rb, int t, int ri, int rj, int s, int rm, int rn, int u, int *eleNum) {
  int sign;
  if((commuting==with_CisCmuAnuAjs) || (commuting==with_AisCmuAnuCjs)) {
    if(commuting==with_CisCmuAnuAjs) {sign = 1;}
    else if(commuting==with_AisCmuAnuCjs) {sign = -1;}
    
    if(t==0){ 
      return 1;
    }
    else if(t==1){ 
      return (eleNum[ra+(1-s)*Nsite] + del((1-s),u) * (del(ra,rm)-del(ra,rn)));
    }
    else if(t==2){
      if(ra==rb){
        return (eleNum[ra +s *Nsite] + (del(ra,rm)-del(ra,rn)) * del(u,s)    + sign * (del(ra,ri)-del(ra,rj)));      
      }
      return (eleNum[ra+   s *Nsite] + (del(ra,rm)-del(ra,rn)) * del(u,s)    + sign * (del(ra,ri)-del(ra,rj)) )
            *(eleNum[rb+   s *Nsite] + (del(rb,rm)-del(rb,rn)) * del(u,s)    + sign * (del(rb,ri)-del(rb,rj)) );
    }
    else if(t==3){
      return (eleNum[ra+(1-s)*Nsite] + (del(ra,rm)-del(ra,rn)) * del(u,1-s))
            *(eleNum[rb+(1-s)*Nsite] + (del(rb,rm)-del(rb,rn)) * del(u,1-s));
    }
    else if(t==4){
      return (eleNum[ra+(1-s)*Nsite] + (del(ra,rm)-del(ra,rn)) * del(u,1-s))
            *(eleNum[rb+   s *Nsite] + (del(rb,rm)-del(rb,rn)) * del(u,s)    + sign * (del(rb,ri)-del(rb,rj)) )   ;
    }
    else if(t==5){
      return (eleNum[ri+(1-s)*Nsite] + del((1-s),u) * (del(ri,rm)-del(ri,rn)))
            *(eleNum[ra+   s *Nsite] + (del(ra,rm)-del(ra,rn)) * del(u,s)    + sign * (del(ra,ri)-del(ra,rj)) )
            *(eleNum[rb+   s *Nsite] + (del(rb,rm)-del(rb,rn)) * del(u,s)    + sign * (del(rb,ri)-del(rb,rj)) );
    }
    else if(t==6){
      return (eleNum[ri+(1-s)*Nsite] + del((1-s),u) * (del(ri,rm)-del(ri,rn)))
            *(eleNum[ra+(1-s)*Nsite] + (del(ra,rm)-del(ra,rn)) * del(u,1-s))
            *(eleNum[rb+(1-s)*Nsite] + (del(rb,rm)-del(rb,rn)) * del(u,1-s));
    }
    else if(t==7){
      return (eleNum[ri+(1-s)*Nsite] + del((1-s),u) * (del(ri,rm)-del(ri,rn)))
            *(eleNum[ra+(1-s)*Nsite] + (del(ra,rm)-del(ra,rn)) * del(u,1-s))
            *(eleNum[rb+   s *Nsite] + (del(rb,rm)-del(rb,rn)) * del(u,s)    + sign * (del(rb,ri)-del(rb,rj)) )   ;
    }
    else{
      printf("oups, error %d\n", t);
      exit(1);
      return -1;
    }
  
  }
  else if((commuting==with_CisAjs) || (commuting==with_AisCjs)) {
  
    if(commuting==with_CisAjs) {sign = 1;}
    else if(commuting==with_AisCjs) {sign = -1;}
    
    if(t==0){ //no charge
      return 1;
    }
    else if(t==1){ // electron reverse-spin
      return (eleNum[ra+(1-s)*Nsite]) ;
    }
    else if(t==2){ 
      if(ra==rb) {
        return (eleNum[ra+    s*Nsite] + sign * (del(ra,ri)-del(ra,rj) ) );
      }
        return (eleNum[ra+    s*Nsite] + sign * (del(ra,ri)-del(ra,rj) ) )
              *(eleNum[rb+    s*Nsite] + sign * (del(rb,ri)-del(rb,rj) ) );      
    }
    else if(t==3){ 
      return (eleNum[ra+(1-s)*Nsite] )
            *(eleNum[rb+(1-s)*Nsite] );
    }
    else if(t==4){ 
      return (eleNum[ra+(1-s)*Nsite] )
            *(eleNum[rb+    s*Nsite] + sign * (del(rb,ri)-del(rb,rj) ) );
    }
    else if(t==5){ 
      return (eleNum[ri+(1-s)*Nsite])
            *(eleNum[ra+    s*Nsite] + sign * (del(ra,ri)-del(ra,rj) ) )
            *(eleNum[rb+    s*Nsite] + sign * (del(rb,ri)-del(rb,rj) ) );      
    }
    else if(t==6){ 
      return (eleNum[ri+(1-s)*Nsite])
            *(eleNum[ra+(1-s)*Nsite] )
            *(eleNum[rb+(1-s)*Nsite] );
    }
    else if(t==7){ 
      return (eleNum[ri+(1-s)*Nsite])
            *(eleNum[ra+(1-s)*Nsite] )
            *(eleNum[rb+    s*Nsite] + sign * (del(rb,ri)-del(rb,rj) ) );
    }
    else{
      printf("oups, error %d\n", t);
      exit(1);
      return -1;
    }
  }
  else if(commuting==with_nothing) {
    if(t==0){ //no charge
      return 1;
    }    
    else if(t==1){ //1 electron reverse-spin
      return (eleNum[ra+(1-s)*Nsite]);
    }
    else if(t==2){ 
      return (eleNum[ra+s*Nsite]*eleNum[rb+s*Nsite]);
    }
    else if(t==3){ 
      return (eleNum[ra+(1-s)*Nsite]*eleNum[rb+(1-s)*Nsite]);
    }
    else if(t==4){ 
      return (eleNum[ra+(1-s)*Nsite]*eleNum[rb+s*Nsite]);
    }
    else if(t==5){ 
      return (eleNum[ri+(1-s)*Nsite])
            *(eleNum[ra+s*Nsite]*eleNum[rb+s*Nsite]);
    }
    else if(t==6){ 
      return (eleNum[ri+(1-s)*Nsite])
            *(eleNum[ra+(1-s)*Nsite]*eleNum[rb+(1-s)*Nsite]);
    }
    else if(t==7){ 
      return (eleNum[ri+(1-s)*Nsite])
            *(eleNum[ra+(1-s)*Nsite]*eleNum[rb+s*Nsite]);
    }
    else{
      printf("oups, error %d\n", t);
      exit(1);
      return -1;
    }
  }
  exit(1);
  return -2; 
}

// retunr i%N, in the same way that python treat the negative numbers
int moduloPython(int i,int N){
  return ((i % N) + N) % N;
}

//*
int find_neighbor_difference(int ri,int rj){
  int ri_x = moduloPython(ri,              Excitation_L);
  int ri_y = moduloPython(ri/Excitation_L, Excitation_W);
  int rj_x = moduloPython(rj,              Excitation_L);
  int rj_y = moduloPython(rj/Excitation_L, Excitation_W);

  int dr_out = moduloPython(rj_x-ri_x,Excitation_L) + Excitation_L*moduloPython(rj_y-ri_y,Excitation_W);
  //int dr_out = moduloPython(moduloPython(rj_x-ri_x,Nsite) + Excitation_L*moduloPython(rj_y-ri_y,Nsite),Nsite);    
  return dr_out;
}//*/

int find_neighbor_site(int r,int dx,int dy){
  int r_x   = moduloPython(r + dx             , Excitation_L);  
  int r_y   = moduloPython(r/Excitation_L+dy  , Excitation_W);  
  int r_out = moduloPython(r_x + Excitation_L*r_y,Nsite);    
  return r_out;
}

int find_neighbor_site2(int r,int dr){
  int dx = moduloPython(dr,Excitation_L);
  int dy = moduloPython(dr/Excitation_L,Excitation_W);
  return find_neighbor_site(r,dx,dy);
}

//this function is useful to reduce memory by a factor of two.
//we could argue that we are loosing precision. But in a Monte Carlo
//sampling, it is better to keep double for the whole calculation until 
//the end, in order to minimize the discretization noise addeed at each 
//sample. But the result at the end still have quite a lot of noise, so
//it is ok to reduce the final result to a float when saving in a binary file.
//Maxime Charlebois
void convert_double2float_fwrite(double *array, long int totalSize, FILE *fp) {
  long int ii;
  for(ii=0;ii<totalSize;ii++) data_float_convert[ii] = (float) array[ii];
  fwrite(data_float_convert, sizeof(float), totalSize, fp);
  return;
}


//C=C+weight*A*B
unsigned int C_ADD_AxB(double * C, double const * A, double const * B, int N, double weight, int sampleSize) {
  char transA= 'N', transB= 'C';
  double beta=1.0;
  //int ONE = 1;
  M_DGEMM(&transA,&transB,&N,&N,&sampleSize, &weight, &A[0], &N, &B[0], &N, &beta, &C[0], &N); 
  // The function M_DGEMM calculate the same as the following 8 lines
  // but faster, providing that the user set 
  /*
  int ii, jj, kk;
  for(ii=0; ii<N; ii++){
    for(jj=0; jj<N; jj++){
      for(kk=0; kk<sampleSize; kk++){
        C[ii+jj*N] += weight * A[ii+kk*N] * B[jj+kk*N];
      }
    }
  }//*/
  return 0;
}


void CalculateDynamicalGreenFunc_real(const double w, const double ip, 
                                      int *eleIdx, int *eleCfg,
                                      int *eleNum, int *eleProjCnt, int sample) {
  int idx;
  int ri,rj,s;
  int *myEleIdx, *myEleNum, *myProjCntNew; //, *myEleCfg
  double *myBuffer_real;
  
  RequestWorkSpaceThreadInt(Nsize+Nsite2+NProj);
  RequestWorkSpaceThreadDouble(NQPFull+2*Nsize);
  
#pragma omp parallel default(shared)\
  private(myEleIdx,myEleNum,myProjCntNew,myBuffer_real)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myProjCntNew   = GetWorkSpaceThreadInt(NProj);
    myBuffer_real  = GetWorkSpaceThreadDouble(NQPFull+2*Nsize);

    #pragma loop noalias
    for(idx=0;idx<Nsize; idx++) myEleIdx[idx] = eleIdx[idx];
    #pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleNum[idx] = eleNum[idx];
    
    int rm, rn, u;
    int idx_int, idx_trans;

    //printf("\n");
    //printf("\n");
    #pragma omp for private(idx,ri,rj,s) schedule(dynamic) 
    for(ri=0;ri<Nsite;ri++) {
     //printf("%d ",ri);
     for(rj=0;rj<Nsite;rj++) {
      for(s=0;s<2;s++) {
       // Charlebois and Imada 2019, arxiv v1 (equation B1)         
       Local_CA[ri+Nsite*rj+Nsite*Nsite*s] = GreenFunc1_real(ri,rj,s,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,
                                                              myProjCntNew,myBuffer_real); 
      }
     }
    }
    #pragma omp for private(idx,ri,rj,s) schedule(dynamic) nowait
    for(ri=0;ri<Nsite;ri++) {
     for(rj=0;rj<Nsite;rj++) {
      for(s=0;s<2;s++) {
       Phys_CA[ri+Nsite*rj+Nsite*Nsite*s] += w*Local_CA[ri+Nsite*rj+Nsite*Nsite*s];
      }
     }
    }

    //printf("\n");
    #pragma omp for private(idx,ri,rj,s,idx_trans,rm,rn,u) schedule(dynamic) 
    for(ri=0;ri<Nsite;ri++) {
     //printf("%d ",ri);
     for(rj=0;rj<Nsite;rj++) {
      s=0;

      for(idx_trans=0;idx_trans<NTransfer;idx_trans++) {
      
        rm = Transfer[idx_trans][0];
        rn = Transfer[idx_trans][2];
        u  = Transfer[idx_trans][3];
        
        // Charlebois and Imada 2019, arxiv v1 (equation B2)
        Local_CisAjsCmuAnu[idx_trans + NTransfer*(ri+Nsite*rj)] = GreenFunc2_real(ri,rj,rm,rn,s,u,ip,
                        myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer_real);
      }
     }
    }
    
    //printf("\n");
    #pragma omp for private(idx,ri,rj,s,idx_trans,rm,rn,u) schedule(dynamic) 
    for(ri=0;ri<Nsite;ri++) {
     //printf("%d ",ri);
     for(rj=0;rj<Nsite;rj++) {
      s=0;
      int idx1 = ri+Nsite*rj;
      int idx2 = rj+Nsite*ri;
      int idx_exc;
          
      for(idx_exc=0;idx_exc<NExcitation;idx_exc++){
        
        int t     = ChargeExcitationIdx[idx_exc][0];  // type
        int dr1_x = ChargeExcitationIdx[idx_exc][1];  // position 1
        int dr1_y = ChargeExcitationIdx[idx_exc][2];  // position 1
        int dr2_x = ChargeExcitationIdx[idx_exc][3];  // position 2
        int dr2_y = ChargeExcitationIdx[idx_exc][4];  // position 2
        
        int ra1 = find_neighbor_site(ri,dr1_x,dr1_y);
        int ra2 = find_neighbor_site(ri,dr2_x,dr2_y);
        int rb1 = find_neighbor_site(rj,dr1_x,dr1_y);
        int rb2 = find_neighbor_site(rj,dr2_x,dr2_y);
        
        int idx_vector1 = idx_exc + NExcitation*(sample + sampleChunk*idx1);
        int idx_vector2 = idx_exc + NExcitation*(sample + sampleChunk*idx2);
        
        //printf("%d %d %d %d %d\n", ChargeExcitationIdx[idx_exc][0],ChargeExcitationIdx[idx_exc][1],ChargeExcitationIdx[idx_exc][2],ChargeExcitationIdx[idx_exc][3],ChargeExcitationIdx[idx_exc][4]);
        //printf("%d %d \n", Excitation_L, Excitation_W); fflush(stdout);
        //printf("%d %d %d %d \n", ra1,ra1,rb1,rb2);
        
        //printf("%d %d %d \n", ChargeExcitationIdx[idx_exc][0],ChargeExcitationIdx[idx_exc][1],ChargeExcitationIdx[idx_exc][2]);
        
        // <phi|ca|x> / <phi|x>
        // Charlebois and Imada 2019, arxiv v1 (equation B7)
        double CA_tmp = Local_CA[idx1] * Commute_Nat_(with_CisAjs,  ra1, ra2, t, ri, rj, s, 0,0,0, myEleNum);        
        O_CA_vec1[idx_vector1] = CA_tmp;        
        O_CA_vec2[idx_vector2] = CA_tmp;//conj(CA_tmp);  // (equation B10)      

        // <phi|ac|x> / <phi|x> = delta_{ri,rj} * <phi|x> / <phi|x> - <phi|ca|x> / <phi|x>           <-- need to reverse indices
        // Charlebois and Imada 2019, arxiv v1 (equation B6)
        double AC_tmp  = del(ri,rj);
        AC_tmp -= Local_CA[idx2];
        AC_tmp *= Commute_Nat_(with_AisCjs, ra1, ra2, t, ri, rj, s, 0,0,0, myEleNum);
        //AC_tmp = Local_AC[idx] * Commute_Nat_(with_AisCjs,  ra1, ra2, t, ri, rj, s, 0,0,0, myEleNum);        
        O_AC_vec1[idx_vector1] = AC_tmp;
        O_AC_vec2[idx_vector2] = AC_tmp;//conj(AC_tmp);  // (equation B10)
        
        // <phi|x>
        O0_vec1[idx_vector1]  = w * ((double) (Commute_Nat_(with_nothing, rb1, rb2, t,  rj, ri, s, 0,0,0, myEleNum)));
        O0_vec2[idx_vector2]  = w * ((double) (Commute_Nat_(with_nothing, rb1, rb2, t,  rj, ri, s, 0,0,0, myEleNum))); // (equation B10)
        //
        // <phi|H_U|x> 
        double tmp_int_AHC=0.0;
        double tmp_int_CHA=0.0;
        
        ///*
        for(idx_int=0;idx_int<NCoulombIntra;idx_int++) {
          rm = CoulombIntra[idx_int];
          double factor = ParaCoulombIntra[idx_int] *
                   ( 1.*del(rj,rm) + myEleNum[rm+s*Nsite])*myEleNum[rm+(1-s)*Nsite];
          tmp_int_AHC += factor;        

          factor = ParaCoulombIntra[idx_int] *
                   ( -1.*del(rj,rm) + myEleNum[rm+s*Nsite])*myEleNum[rm+(1-s)*Nsite];
          tmp_int_CHA += factor;
        }
        
        H_AC_vec1[idx_vector1] = tmp_int_AHC * AC_tmp ;
        H_CA_vec1[idx_vector1] = tmp_int_CHA * CA_tmp ;
        H_AC_vec2[idx_vector2] = tmp_int_AHC * AC_tmp ;
        H_CA_vec2[idx_vector2] = tmp_int_CHA * CA_tmp ;
        
        // <phi|H_T|x> / <phi|x>
        for(idx_trans=0;idx_trans<NTransfer;idx_trans++) {
          //*
          
          rm = Transfer[idx_trans][0];
          rn = Transfer[idx_trans][2];
          u  = Transfer[idx_trans][3];
          
          int idx_green0 = ri+Nsite*rn;
          // Charlebois and Imada 2019, arxiv v1 (equation B9)
          double tmp = -1.0 * ParaTransfer[idx_trans] 
                     * (Local_CisAjsCmuAnu[idx_trans + NTransfer*idx1] 
                        - del(rm,rj) * del(s,u) * Local_CA[idx_green0] ) 
                     * Commute_Nat_(with_CisCmuAnuAjs, ra1, ra2, t, ri, rj, s, rm, rn, u, myEleNum) ;
          H_CA_vec1[idx_vector1] += tmp;
          H_CA_vec2[idx_vector2] += tmp;//conj(tmp); // (equation B11)
          
          int idx_green1 = rj+Nsite*ri;
          int idx_green2 = rm+Nsite*rn+Nsite*Nsite*u;
          int idx_green3 = rm+Nsite*ri;
          // Charlebois and Imada 2019, arxiv v1 (equation B8)
          tmp = -1.0 * ParaTransfer[idx_trans]
                     * ( - Local_CisAjsCmuAnu[idx_trans + NTransfer*idx_green1] 
                         + del(ri,rj) * Local_CA[idx_green2] 
                         + del(rn,rj) * del(s,u) * ( del(rm,ri) - Local_CA[idx_green3] ))
                     * Commute_Nat_(with_AisCmuAnuCjs, ra1, ra2, t, ri, rj, s, rm, rn, u, myEleNum) ;
          H_AC_vec1[idx_vector1] += tmp;
          H_AC_vec2[idx_vector2] += tmp;//conj(tmp); // (equation B11)
        }
      }
     }
    }//*/
  } //

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadDouble();  
  return;
}







void CalculateGreenFunc(const double w, const double complex ip, int *eleIdx, int *eleCfg,
                        int *eleNum, int *eleProjCnt) {

  int idx,idx0,idx1;
  int ri,rj,s,rk,rl,t;
  double complex tmp;
  int *myEleIdx, *myEleNum, *myProjCntNew;
  double complex *myBuffer;
  
  RequestWorkSpaceThreadInt(Nsize+Nsite2+NProj);
  RequestWorkSpaceThreadComplex(NQPFull+2*Nsize);
  /* GreenFunc1: NQPFull, GreenFunc2: NQPFull+2*Nsize */

  #pragma omp parallel default(shared)                \
  private(myEleIdx,myEleNum,myProjCntNew,myBuffer,idx)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myProjCntNew = GetWorkSpaceThreadInt(NProj);
    myBuffer = GetWorkSpaceThreadComplex(NQPFull+2*Nsize);

    #pragma loop noalias
    for(idx=0;idx<Nsize;idx++) myEleIdx[idx] = eleIdx[idx];
    #pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleNum[idx] = eleNum[idx];

    #pragma omp master
    {StartTimer(50);}

    #pragma omp for private(idx,ri,rj,s,tmp) schedule(dynamic) nowait
    for(idx=0;idx<NCisAjs;idx++) {
      ri = CisAjsIdx[idx][0];
      rj = CisAjsIdx[idx][2];
      s  = CisAjsIdx[idx][3];
      tmp = GreenFunc1(ri,rj,s,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,
                       myProjCntNew,myBuffer);
      LocalCisAjs[idx] = tmp;
    }
    #pragma omp master
    {StopTimer(50);StartTimer(51);}
    
    #pragma omp for private(idx,ri,rj,s,rk,rl,t,tmp) schedule(dynamic)
    for(idx=0;idx<NCisAjsCktAltDC;idx++) {
      ri = CisAjsCktAltDCIdx[idx][0];
      rj = CisAjsCktAltDCIdx[idx][2];
      s  = CisAjsCktAltDCIdx[idx][1];
      rk = CisAjsCktAltDCIdx[idx][4];
      rl = CisAjsCktAltDCIdx[idx][6];
      t  = CisAjsCktAltDCIdx[idx][5];

      tmp = GreenFunc2(ri,rj,rk,rl,s,t,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,
                       myProjCntNew,myBuffer);
      PhysCisAjsCktAltDC[idx] += w*tmp;
    }
    
    #pragma omp master
    {StopTimer(51);StartTimer(52);}

    #pragma omp for private(idx) nowait
    for(idx=0;idx<NCisAjs;idx++) {
      PhysCisAjs[idx] += w*LocalCisAjs[idx];
    }

    #pragma omp master
    {StopTimer(52);StartTimer(53);}

    #pragma omp for private(idx,idx0,idx1) nowait
    for(idx=0;idx<NCisAjsCktAlt;idx++) {
      idx0 = CisAjsCktAltIdx[idx][0];
      idx1 = CisAjsCktAltIdx[idx][1];
      PhysCisAjsCktAlt[idx] += w*LocalCisAjs[idx0]*conj(LocalCisAjs[idx1]);// TBC conj ok?
    }

    #pragma omp master
    {StopTimer(53);}
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadComplex();
  return;
}


void CalculateGreenFuncBF(const double w, const double ip, int *eleIdx, int *eleCfg,
                          int *eleNum, int *eleProjCnt, const int *eleProjBFCnt) {

  int idx,idx0,idx1;
  int ri,rj,s,rk,rl,t;
  double complex tmp;
  int *myEleIdx, *myEleNum, *myEleCfg, *myProjCntNew, *myProjBFCntNew;
  double complex* mySltBFTmp;
  double complex* myBuffer;

  RequestWorkSpaceThreadInt(Nsize+2*Nsite2+NProj+16*Nsite*Nrange);
  RequestWorkSpaceThreadComplex(NQPFull+2*Nsize+NQPFull*Nsite2*Nsite2);
  /* GreenFunc1: NQPFull, GreenFunc2: NQPFull+2*Nsize */

#pragma omp parallel default(shared)\
  private(myEleIdx,myEleNum,myEleCfg,myProjCntNew,myProjBFCntNew,myBuffer,mySltBFTmp)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myEleCfg = GetWorkSpaceThreadInt(Nsite2);
    myProjCntNew   = GetWorkSpaceThreadInt(NProj);
    myProjBFCntNew = GetWorkSpaceThreadInt(16*Nsite*Nrange);
    myBuffer   = GetWorkSpaceThreadComplex(NQPFull+2*Nsize);
    mySltBFTmp = GetWorkSpaceThreadComplex(NQPFull*Nsite2*Nsite2);

#pragma loop noalias
    for(idx=0;idx<Nsize;idx++) myEleIdx[idx] = eleIdx[idx];
#pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleNum[idx] = eleNum[idx];
#pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleCfg[idx] = eleCfg[idx];

    StoreSlaterElmBF_fcmp(mySltBFTmp);
#pragma omp master
    {StartTimer(50);}

#pragma omp for private(idx,ri,rj,s,tmp) schedule(dynamic) nowait
    for(idx=0;idx<NCisAjs;idx++) {
      ri = CisAjsIdx[idx][0];
      rj = CisAjsIdx[idx][2];
      s  = CisAjsIdx[idx][3];
      tmp = GreenFunc1BF(ri,rj,s,ip,mySltBFTmp,myEleIdx,myEleCfg,myEleNum,eleProjCnt,myProjCntNew,eleProjBFCnt,myProjBFCntNew,myBuffer);
      LocalCisAjs[idx] = tmp;
    }

#pragma omp master
    {StopTimer(50);StartTimer(51);}

#pragma omp for private(idx,ri,rj,s,rk,rl,t,tmp) schedule(dynamic)
    for(idx=0;idx<NCisAjsCktAltDC;idx++) {
      ri = CisAjsCktAltDCIdx[idx][0];
      rj = CisAjsCktAltDCIdx[idx][2];
      s  = CisAjsCktAltDCIdx[idx][1];
      rk = CisAjsCktAltDCIdx[idx][4];
      rl = CisAjsCktAltDCIdx[idx][6];
      t  = CisAjsCktAltDCIdx[idx][5];
      tmp = GreenFunc2(ri,rj,rk,rl,s,t,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,
                       myProjCntNew,myBuffer);
      PhysCisAjsCktAltDC[idx] += w*tmp;
    }

#pragma omp master
    {StopTimer(51);StartTimer(52);}

#pragma omp for private(idx) nowait
    for(idx=0;idx<NCisAjs;idx++) {
      PhysCisAjs[idx] += w*LocalCisAjs[idx];
    }

#pragma omp master
    {StopTimer(52);StartTimer(53);}

#pragma omp for private(idx,idx0,idx1) nowait
    for(idx=0;idx<NCisAjsCktAlt;idx++) {
      idx0 = CisAjsCktAltIdx[idx][0];
      idx1 = CisAjsCktAltIdx[idx][1];
      PhysCisAjsCktAlt[idx] += w*LocalCisAjs[idx0]*LocalCisAjs[idx1];
    }

#pragma omp master
    {StopTimer(53);}
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadComplex();
  return;
}
#endif


==> anc/dvmc/src/mVMC/calgrn_fsz.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Cauculate Green Functions
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

void CalculateGreenFunc_fsz(const double w, const double complex ip, int *eleIdx, int *eleCfg,
                         int *eleNum, int *eleSpn, int *eleProjCnt);

void CalculateGreenFunc_fsz(const double w, const double complex ip, int *eleIdx, int *eleCfg,
                         int *eleNum, int *eleSpn,int *eleProjCnt) {

  int idx,idx0,idx1;
  int ri,rj,s,rk,rl,t,u,v;
  double complex tmp;
  int *myEleIdx, *myEleNum, *myProjCntNew,*myEleSpn;
  double complex *myBuffer;

  RequestWorkSpaceThreadInt(Nsize+Nsize+Nsite2+NProj);
  RequestWorkSpaceThreadComplex(NQPFull+2*Nsize);
  /* GreenFunc1: NQPFull, GreenFunc2: NQPFull+2*Nsize */

#pragma omp parallel default(shared)\
  private(myEleIdx,myEleNum,myEleSpn,myProjCntNew,myBuffer,idx)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleSpn = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myProjCntNew = GetWorkSpaceThreadInt(NProj);
    myBuffer = GetWorkSpaceThreadComplex(NQPFull+2*Nsize);

    #pragma loop noalias
    for(idx=0;idx<Nsize;idx++) myEleIdx[idx] = eleIdx[idx];
    #pragma loop noalias
    for(idx=0;idx<Nsize;idx++) myEleSpn[idx] = eleSpn[idx];
    #pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleNum[idx] = eleNum[idx];

    #pragma omp master
    {StartTimer(50);}

    #pragma omp for private(idx,ri,rj,s,tmp) schedule(dynamic) nowait
    for(idx=0;idx<NCisAjs;idx++) {
      ri = CisAjsIdx[idx][0];
      s  = CisAjsIdx[idx][1];
      rj = CisAjsIdx[idx][2];
      t  = CisAjsIdx[idx][3];
      if(s==t){
        tmp = GreenFunc1_fsz(ri,rj,s,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,
                       myProjCntNew,myBuffer);
      }else{
        tmp = GreenFunc1_fsz2(ri,rj,s,t,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,
                       myProjCntNew,myBuffer);
      }     
      LocalCisAjs[idx] = tmp;
    }

    #pragma omp master
    {StopTimer(50);StartTimer(51);}
    
    #pragma omp for private(idx,ri,rj,s,rk,rl,t,tmp) schedule(dynamic)
    for(idx=0;idx<NCisAjsCktAltDC;idx++) {
      /*
      ri = CisAjsCktAltDCIdx[idx][0];
      rj = CisAjsCktAltDCIdx[idx][1];
      s  = CisAjsCktAltDCIdx[idx][2];
      rk = CisAjsCktAltDCIdx[idx][3];
      rl = CisAjsCktAltDCIdx[idx][4];
      t  = CisAjsCktAltDCIdx[idx][5];
      */
      ri = CisAjsCktAltDCIdx[idx][0];
      s  = CisAjsCktAltDCIdx[idx][1];
      rj = CisAjsCktAltDCIdx[idx][2];
      t  = CisAjsCktAltDCIdx[idx][3];
//
      rk = CisAjsCktAltDCIdx[idx][4];
      u  = CisAjsCktAltDCIdx[idx][5];
      rl = CisAjsCktAltDCIdx[idx][6];
      v  = CisAjsCktAltDCIdx[idx][7];

      if(s==t && u==v){
        tmp = GreenFunc2_fsz(ri,rj,rk,rl,s,u,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,
                       myProjCntNew,myBuffer);
      }else{
        tmp = GreenFunc2_fsz2(ri,rj,rk,rl,s,t,u,v,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,
                       myProjCntNew,myBuffer);
      }
      PhysCisAjsCktAltDC[idx] += w*tmp;
    }
    
    #pragma omp master
    {StopTimer(51);StartTimer(52);}

    #pragma omp for private(idx) nowait
    for(idx=0;idx<NCisAjs;idx++) {
      PhysCisAjs[idx] += w*LocalCisAjs[idx];
    }
    
    #pragma omp master
    {StopTimer(52);StartTimer(53);}

    #pragma omp for private(idx,idx0,idx1) nowait
    for(idx=0;idx<NCisAjsCktAlt;idx++) {
      idx0 = CisAjsCktAltIdx[idx][0];
      idx1 = CisAjsCktAltIdx[idx][1];
      PhysCisAjsCktAlt[idx] += w*LocalCisAjs[idx0]*conj(LocalCisAjs[idx1]);// TBC conj ok?
    }

    #pragma omp master
    {StopTimer(53);}
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadComplex();
  return;
}


==> anc/dvmc/src/mVMC/calham.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * calculate Hamiltonian
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "calham.h"

#pragma once

double CalculateDoubleOccupation(int *eleIdx, const int *eleCfg,
                                 int *eleNum, const int *eleProjCnt) {
  const int *n0 = eleNum;
  const int *n1 = eleNum + Nsite;
  double db=0.0;
  int ri;

#pragma omp master
  {StartTimer(70);}

  /* CoulombIntra */
#pragma omp parallel for private(ri) reduction(+:db)
  for(ri=0;ri<Nsite;ri++) {
    db += (double)(n0[ri] * n1[ri]);
  }

#pragma omp master
  {StopTimer(70);}

  return db;
}

double complex CalculateHamiltonian(const double complex ip, int *eleIdx, const int *eleCfg,
                             int *eleNum, const int *eleProjCnt) {
  const int *n0 = eleNum;
  const int *n1 = eleNum + Nsite;
  double complex e=0.0, tmp;
  int idx;
  int ri,rj,s,rk,rl,t;
  int *myEleIdx, *myEleNum, *myProjCntNew;
  double complex *myBuffer;
  double complex myEnergy;

  RequestWorkSpaceThreadInt(Nsize+Nsite2+NProj);
  RequestWorkSpaceThreadComplex(NQPFull+2*Nsize);
  /* GreenFunc1: NQPFull, GreenFunc2: NQPFull+2*Nsize */

  /*
#pragma omp parallel default(shared)\
  private(myEleIdx,myEleNum,myProjCntNew,myBuffer,myEnergy,idx)  \
  reduction(+:e)
  */
#pragma omp parallel default(none)                                      \
  private(myEleIdx,myEleNum,myProjCntNew,myBuffer,myEnergy, idx, ri, rj, rk, rl, s, t) \
  firstprivate(Nsize, Nsite2, NProj, NQPFull, NCoulombIntra, CoulombIntra, ParaCoulombIntra, \
               NCoulombInter, CoulombInter, ParaCoulombInter, NHundCoupling, HundCoupling, ParaHundCoupling, \
               NTransfer, Transfer, ParaTransfer, NPairHopping, PairHopping, ParaPairHopping, \
               NExchangeCoupling, ExchangeCoupling, ParaExchangeCoupling, NInterAll, InterAll, ParaInterAll, n0, n1) \
  shared(eleCfg, eleProjCnt, eleIdx, eleNum) reduction(+:e)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myProjCntNew = GetWorkSpaceThreadInt(NProj);
    myBuffer = GetWorkSpaceThreadComplex(NQPFull+2*Nsize);

    #pragma loop noalias
    for(idx=0;idx<Nsize;idx++) myEleIdx[idx] = eleIdx[idx];
    #pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleNum[idx] = eleNum[idx];
    #pragma omp barrier
    
    myEnergy = 0.0;

    #pragma omp master
    {StartTimer(70);}

    /* CoulombIntra */
    #pragma omp for private(idx,ri) nowait
    for(idx=0;idx<NCoulombIntra;idx++) {
      ri = CoulombIntra[idx];
      myEnergy += ParaCoulombIntra[idx] * n0[ri] * n1[ri];
    }
  
    /* CoulombInter */
    #pragma omp for private(idx,ri,rj) nowait
    for(idx=0;idx<NCoulombInter;idx++) {
      ri = CoulombInter[idx][0];
      rj = CoulombInter[idx][1];
      myEnergy += ParaCoulombInter[idx] * (n0[ri]+n1[ri]) * (n0[rj]+n1[rj]);
    }

    /* HundCoupling */
    #pragma omp for private(idx,ri,rj) nowait
    for(idx=0;idx<NHundCoupling;idx++) {
      ri = HundCoupling[idx][0];
      rj = HundCoupling[idx][1];
      myEnergy -= ParaHundCoupling[idx] * (n0[ri]*n0[rj] + n1[ri]*n1[rj]);
      /* Caution: negative sign */
    }

    #pragma omp master
    {StopTimer(70);StartTimer(71);}

    /* Transfer */
    #pragma omp for private(idx,ri,rj,s) schedule(dynamic) nowait
    for(idx=0;idx<NTransfer;idx++) {
      ri = Transfer[idx][0];
      rj = Transfer[idx][2];
      s  = Transfer[idx][3];
      
      myEnergy -= ParaTransfer[idx]
        * GreenFunc1(ri,rj,s,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
      /* Caution: negative sign */
    }

    #pragma omp master
    {StopTimer(71);StartTimer(72);}

    /* Pair Hopping */
    #pragma omp for private(idx,ri,rj) schedule(dynamic) nowait
    for(idx=0;idx<NPairHopping;idx++) {
      ri = PairHopping[idx][0];
      rj = PairHopping[idx][1];
    
      myEnergy += ParaPairHopping[idx]
        * GreenFunc2(ri,rj,ri,rj,0,1,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
    }

    /* Exchange Coupling */
    #pragma omp for private(idx,ri,rj,tmp) schedule(dynamic) nowait
    for(idx=0;idx<NExchangeCoupling;idx++) {
      ri = ExchangeCoupling[idx][0];
      rj = ExchangeCoupling[idx][1];
    
      tmp =  GreenFunc2(ri,rj,rj,ri,0,1,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
      tmp += GreenFunc2(ri,rj,rj,ri,1,0,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
      myEnergy += ParaExchangeCoupling[idx] * tmp;
    }

    /* Inter All */
    #pragma omp for private(idx,ri,rj,s,rk,rl,t) schedule(dynamic) nowait
    for(idx=0;idx<NInterAll;idx++) {
      ri = InterAll[idx][0];
      rj = InterAll[idx][2];
      s  = InterAll[idx][3];
      rk = InterAll[idx][4];
      rl = InterAll[idx][6];
      t  = InterAll[idx][7];
      
      myEnergy += ParaInterAll[idx]
        * GreenFunc2(ri,rj,rk,rl,s,t,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
    }

    #pragma omp master
    {StopTimer(72);}

    e += myEnergy;
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadComplex();
  return e;
}

/* Calculate the CoulombIntra, CoulombInter, Hund terms, */
/* which can be calculated by number operators. */
/* This function will be used in the Lanczos mode */
double complex CalculateHamiltonian0(const int *eleNum) {
  const int *n0 = eleNum;
  const int *n1 = eleNum + Nsite;
  double complex e=0.0;
  int idx;
  int ri,rj;
  double complex myEnergy;

#pragma omp parallel default(shared)\
  private(myEnergy) reduction(+:e)
  {
    myEnergy = 0.0;

    /* CoulombIntra */
    #pragma omp for private(idx,ri)
    for(idx=0;idx<NCoulombIntra;idx++) {
      ri = CoulombIntra[idx];
      myEnergy += ParaCoulombIntra[idx] * n0[ri] * n1[ri];
    }
  
    /* CoulombInter */
    #pragma omp for private(idx,ri,rj)
    for(idx=0;idx<NCoulombInter;idx++) {
      ri = CoulombInter[idx][0];
      rj = CoulombInter[idx][1];
      myEnergy += ParaCoulombInter[idx] * (n0[ri]+n1[ri]) * (n0[rj]+n1[rj]);
    }

    /* HundCoupling */
    #pragma omp for private(idx,ri,rj)
    for(idx=0;idx<NHundCoupling;idx++) {
      ri = HundCoupling[idx][0];
      rj = HundCoupling[idx][1];
      myEnergy -= ParaHundCoupling[idx] * (n0[ri]*n0[rj] + n1[ri]*n1[rj]);
      /* Caution: negative sign */
    }

    e += myEnergy;
  }

  return e;
}

double complex CalculateHamiltonianBF_fcmp(const double complex ip, int *eleIdx, const int *eleCfg,
                              int *eleNum, const int *eleProjCnt, const int *eleProjBFCnt)
{
  const int *n0 = eleNum;
  const int *n1 = eleNum + Nsite;
  double complex e=0.0, tmp;
  int idx;
  int ri,rj,s,rk,rl,t;
  int *myEleIdx, *myEleNum, *myEleCfg, *myProjCntNew, *myProjBFCntNew;
  //double sltTmp[NThread*NQPFull*Nsite2*Nsite2];
  double complex *mySltBFTmp;
  double complex *myBuffer;
  double complex myEnergy;

  RequestWorkSpaceThreadInt(Nsize+2*Nsite2+NProj+16*Nsite*Nrange);
  RequestWorkSpaceThreadComplex(NQPFull+2*Nsize+NQPFull*Nsite2*Nsite2);
  /* GreenFunc1: NQPFull, GreenFunc2: NQPFull+2*Nsize */

#pragma omp parallel default(shared)\
  private(myEleIdx,myEleNum,myEleCfg,myProjCntNew,myProjBFCntNew,myBuffer,mySltBFTmp,myEnergy)\
  reduction(+:e)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myEleCfg = GetWorkSpaceThreadInt(Nsite2);
    myProjCntNew   = GetWorkSpaceThreadInt(NProj);
    myProjBFCntNew = GetWorkSpaceThreadInt(16*Nsite*Nrange);
    myBuffer   = GetWorkSpaceThreadComplex(NQPFull+2*Nsize);
    mySltBFTmp = GetWorkSpaceThreadComplex(NQPFull*Nsite2*Nsite2);

#pragma loop noalias
    for(idx=0;idx<Nsize;idx++) myEleIdx[idx] = eleIdx[idx];
#pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleNum[idx] = eleNum[idx];
#pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleCfg[idx] = eleCfg[idx];

    StoreSlaterElmBF_fcmp(mySltBFTmp);
#pragma omp barrier


    myEnergy = 0.0;

#pragma omp master
    {StartTimer(70);}

    /* CoulombIntra */
#pragma omp for private(idx,ri) nowait
    for(idx=0;idx<NCoulombIntra;idx++) {
      ri = CoulombIntra[idx];
      myEnergy += ParaCoulombIntra[idx] * n0[ri] * n1[ri];
    }

    /* CoulombInter */
#pragma omp for private(idx,ri,rj) nowait
    for(idx=0;idx<NCoulombInter;idx++) {
      ri = CoulombInter[idx][0];
      rj = CoulombInter[idx][1];
      myEnergy += ParaCoulombInter[idx] * (n0[ri]+n1[ri]) * (n0[rj]+n1[rj]);
    }

    /* HundCoupling */
#pragma omp for private(idx,ri,rj) nowait
    for(idx=0;idx<NHundCoupling;idx++) {
      ri = HundCoupling[idx][0];
      rj = HundCoupling[idx][1];
      myEnergy -= ParaHundCoupling[idx] * (n0[ri]*n0[rj] + n1[ri]*n1[rj]);
      /* Caution: negative sign */
    }

#pragma omp master
    {StopTimer(70);StartTimer(71);}

    /* Transfer */
#pragma omp for private(idx,ri,rj,s) schedule(dynamic) nowait
    for(idx=0;idx<NTransfer;idx++) {
      ri = Transfer[idx][0];
      rj = Transfer[idx][2];
      s  = Transfer[idx][3];

      myEnergy -= creal(ParaTransfer[idx])
                  //* GreenFunc1(ri,rj,s,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
                  *GreenFunc1BF(ri,rj,s,ip,mySltBFTmp,myEleIdx,myEleCfg,myEleNum,eleProjCnt,myProjCntNew,eleProjBFCnt,myProjBFCntNew,myBuffer);
      /* Caution: negative sign */
    }

#pragma omp master
    {StopTimer(71);StartTimer(72);}

    /* Pair Hopping */
#pragma omp for private(idx,ri,rj) schedule(dynamic) nowait
    for(idx=0;idx<NPairHopping;idx++) {
      ri = PairHopping[idx][0];
      rj = PairHopping[idx][1];

      myEnergy += ParaPairHopping[idx]
                  * GreenFunc2(ri,rj,ri,rj,0,1,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
    }

    /* Exchange Coupling */
#pragma omp for private(idx,ri,rj,tmp) schedule(dynamic) nowait
    for(idx=0;idx<NExchangeCoupling;idx++) {
      ri = ExchangeCoupling[idx][0];
      rj = ExchangeCoupling[idx][1];

      tmp =  GreenFunc2(ri,rj,rj,ri,0,1,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
      tmp += GreenFunc2(ri,rj,rj,ri,1,0,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
      myEnergy += ParaExchangeCoupling[idx] * tmp;
    }

    /* Inter All */
#pragma omp for private(idx,ri,rj,s,rk,rl,t) schedule(dynamic) nowait
    for(idx=0;idx<NInterAll;idx++) {
      ri = InterAll[idx][0];
      rj = InterAll[idx][2];
      s  = InterAll[idx][3];
      rk = InterAll[idx][4];
      rl = InterAll[idx][6];
      t  = InterAll[idx][7];
      myEnergy += ParaInterAll[idx]
                  * GreenFunc2(ri,rj,rk,rl,s,t,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
    }

#pragma omp master
    {StopTimer(72);}

    e += myEnergy;
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadComplex();
  return e;
}


==> anc/dvmc/src/mVMC/calham_fsz.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

his program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * calculate Hamiltonian
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

double CalculateSz_fsz(const double complex ip, int *eleIdx, const int *eleCfg,
                             int *eleNum,const int *eleProjCnt,int *eleSpn);
double complex CalculateHamiltonian_fsz(const double complex ip, int *eleIdx, const int *eleCfg,
                             int *eleNum,const int *eleProjCnt,int *eleSpn);

double CalculateSz_fsz(const double complex ip, int *eleIdx, const int *eleCfg,
                             int *eleNum, const int *eleProjCnt,int *eleSpn) {
  const int *n0 = eleNum;
  const int *n1 = eleNum + Nsite;
  double  Sz=0.0;
  int ri;
    
  Sz = 0.0;
//#pragma omp for default(none) firstprivate(Nsite,n0,n1) private(idx,ri) reduction(+:Sz)
  for(ri=0;ri<Nsite;ri++) {
    Sz += n0[ri]-n1[ri];
  }
  return Sz;
}



double complex CalculateHamiltonian_fsz(const double complex ip, int *eleIdx, const int *eleCfg,
                             int *eleNum, const int *eleProjCnt,int *eleSpn) {
  const int *n0 = eleNum;
  const int *n1 = eleNum + Nsite;
  double complex e=0.0, tmp;
  int idx;
  int ri,rj,s,rk,rl,t,u,v;
  int *myEleIdx, *myEleNum, *myProjCntNew,*myEleSpn;
  double complex *myBuffer;
  double complex myEnergy;

  RequestWorkSpaceThreadInt(Nsize+Nsize+Nsite2+NProj);
  RequestWorkSpaceThreadComplex(NQPFull+2*Nsize);
  /* GreenFunc1: NQPFull, GreenFunc2: NQPFull+2*Nsize */

  /*
#pragma omp parallel default(shared)\
  private(myEleIdx,myEleNum,myProjCntNew,myBuffer,myEnergy,idx)  \
  reduction(+:e)
  */
#pragma omp parallel default(none)                                      \
  private(myEleIdx,myEleSpn,myEleNum,myProjCntNew,myBuffer,myEnergy, idx, ri, rj, rk, rl, s, t,u,v) \
  firstprivate(Nsize, Nsite2, NProj, NQPFull, NCoulombIntra, CoulombIntra, ParaCoulombIntra, \
               NCoulombInter, CoulombInter, ParaCoulombInter, NHundCoupling, HundCoupling, ParaHundCoupling, \
               NTransfer, Transfer, ParaTransfer, NPairHopping, PairHopping, ParaPairHopping, \
               NExchangeCoupling, ExchangeCoupling, ParaExchangeCoupling, NInterAll, InterAll, ParaInterAll, n0, n1) \
  shared(eleCfg, eleProjCnt, eleIdx, eleNum,eleSpn) reduction(+:e)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleSpn = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myProjCntNew = GetWorkSpaceThreadInt(NProj);
    myBuffer = GetWorkSpaceThreadComplex(NQPFull+2*Nsize);

    #pragma loop noalias
    for(idx=0;idx<Nsize;idx++) myEleIdx[idx] = eleIdx[idx];
    #pragma loop noalias
    for(idx=0;idx<Nsize;idx++) myEleSpn[idx] = eleSpn[idx];
    #pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleNum[idx] = eleNum[idx];
    #pragma omp barrier
    
    myEnergy = 0.0;

    #pragma omp master
    {StartTimer(70);}

    /* CoulombIntra */
    #pragma omp for private(idx,ri) nowait
    for(idx=0;idx<NCoulombIntra;idx++) {
      ri = CoulombIntra[idx];
      myEnergy += ParaCoulombIntra[idx] * n0[ri] * n1[ri];
    }
  
    /* CoulombInter */
    #pragma omp for private(idx,ri,rj) nowait
    for(idx=0;idx<NCoulombInter;idx++) {
      ri = CoulombInter[idx][0];
      rj = CoulombInter[idx][1];
      myEnergy += ParaCoulombInter[idx] * (n0[ri]+n1[ri]) * (n0[rj]+n1[rj]);
    }

    /* HundCoupling */
    #pragma omp for private(idx,ri,rj) nowait
    for(idx=0;idx<NHundCoupling;idx++) {
      ri = HundCoupling[idx][0];
      rj = HundCoupling[idx][1];
      myEnergy -= ParaHundCoupling[idx] * (n0[ri]*n0[rj] + n1[ri]*n1[rj]);
      /* Caution: negative sign */
    }

    #pragma omp master
    {StopTimer(70);StartTimer(71);}

    /* Transfer */
    #pragma omp for private(idx,ri,rj,s,t) schedule(dynamic) nowait
    for(idx=0;idx<NTransfer;idx++) {
      ri = Transfer[idx][0];
      s  = Transfer[idx][1];
      rj = Transfer[idx][2];
      t  = Transfer[idx][3];
      if(s==t){
        myEnergy -= ParaTransfer[idx]
         * GreenFunc1_fsz(ri,rj,s,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,myProjCntNew,myBuffer);
      }else{ 
        myEnergy -= ParaTransfer[idx]
        * GreenFunc1_fsz2(ri,rj,s,t,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,myProjCntNew,myBuffer);
      }
      /* Caution: negative sign */
    }

    #pragma omp master
    {StopTimer(71);StartTimer(72);}

    /* Pair Hopping */
    #pragma omp for private(idx,ri,rj) schedule(dynamic) nowait
    for(idx=0;idx<NPairHopping;idx++) {
      ri = PairHopping[idx][0];
      rj = PairHopping[idx][1];
    
      myEnergy += ParaPairHopping[idx]
        * GreenFunc2_fsz(ri,rj,ri,rj,0,1,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,myProjCntNew,myBuffer);
    }

    /* Exchange Coupling */
    #pragma omp for private(idx,ri,rj,tmp) schedule(dynamic) nowait
    for(idx=0;idx<NExchangeCoupling;idx++) {
      ri = ExchangeCoupling[idx][0];
      rj = ExchangeCoupling[idx][1];
    
      tmp =  GreenFunc2_fsz(ri,rj,rj,ri,0,1,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,myProjCntNew,myBuffer);
      //printf("idx=%d ri=%d rj=%d:  tmp=%lf \n",idx,ri,rj,creal(tmp));
      tmp += GreenFunc2_fsz(ri,rj,rj,ri,1,0,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,myProjCntNew,myBuffer);
      //tmp =  GreenFunc2_fsz2(ri,rj,rj,ri,0,0,1,1,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,myProjCntNew,myBuffer);
      //tmp += GreenFunc2_fsz2(ri,rj,rj,ri,1,1,0,0,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,myProjCntNew,myBuffer);
      myEnergy += ParaExchangeCoupling[idx] * tmp;
    }

    /* Inter All */
    #pragma omp for private(idx,ri,rj,s,rk,rl,t) schedule(dynamic) nowait
    for(idx=0;idx<NInterAll;idx++) {
      ri = InterAll[idx][0];
      s  = InterAll[idx][1];
      rj = InterAll[idx][2];
      t  = InterAll[idx][3];
      rk = InterAll[idx][4];
      u  = InterAll[idx][5];
      rl = InterAll[idx][6];
      v  = InterAll[idx][7];
      
      if(s==t && u==v){
        myEnergy += ParaInterAll[idx]
          * GreenFunc2_fsz(ri,rj,rk,rl,s,u,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,myProjCntNew,myBuffer);
      }else{
        myEnergy += ParaInterAll[idx]
          * GreenFunc2_fsz2(ri,rj,rk,rl,s,t,u,v,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myEleSpn,myProjCntNew,myBuffer);
      } 
    }

    #pragma omp master
    {StopTimer(72);}

    e += myEnergy;
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadComplex();
  return e;
}





==> anc/dvmc/src/mVMC/calham_real.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * calculate Hamiltonian
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#ifndef _SRC_CALHAMREAL
#define _SRC_CALHAMREAL
#include "workspace.h"
#include "complex.h"
#include "slater.h"
#include "locgrn_real.h"
#include "calham_real.h"

///
/// \param ip
/// \param eleIdx
/// \param eleCfg
/// \param eleNum
/// \param eleProjCnt
/// \return myEnergy
double CalculateHamiltonian_real(const double ip, int *eleIdx, const int *eleCfg,
                             int *eleNum, const int *eleProjCnt) {
  const int *n0 = eleNum;
  const int *n1 = eleNum + Nsite;
  double e=0.0, tmp;
  int idx;
  int ri,rj,s,rk,rl,t;
  int *myEleIdx, *myEleNum, *myProjCntNew;
  double  *myBuffer;
  double  myEnergy;

  RequestWorkSpaceThreadInt(Nsize+Nsite2+NProj);
  RequestWorkSpaceThreadDouble(NQPFull+2*Nsize);
  /* GreenFunc1: NQPFull, GreenFunc2: NQPFull+2*Nsize */

  #pragma omp parallel default(none) \
    private(myEleIdx,myEleNum,myProjCntNew,myBuffer,myEnergy, idx, ri, rj, rk, rl, s, t) \
    firstprivate(Nsize, Nsite2, NProj, NQPFull, NCoulombIntra, CoulombIntra, ParaCoulombIntra,   \
    NCoulombInter, CoulombInter, ParaCoulombInter, NHundCoupling, HundCoupling, ParaHundCoupling,    \
    NTransfer, Transfer, ParaTransfer, NPairHopping, PairHopping, ParaPairHopping,    \
    NExchangeCoupling, ExchangeCoupling, ParaExchangeCoupling, NInterAll, InterAll, ParaInterAll, n0, n1)\
    shared(eleCfg, eleProjCnt, eleIdx, eleNum) reduction(+:e)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myProjCntNew = GetWorkSpaceThreadInt(NProj);
    myBuffer = GetWorkSpaceThreadDouble(NQPFull+2*Nsize);

    #pragma loop noalias
    for(idx=0;idx<Nsize;idx++) myEleIdx[idx] = eleIdx[idx];
    #pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleNum[idx] = eleNum[idx];
    #pragma omp barrier
    
    myEnergy = 0.0;

    #pragma omp master
    {StartTimer(70);}
#ifdef _DEBUG
#pragma omp master
    printf("    Debug: CoulombIntra\n");
#endif
    /* CoulombIntra */
    #pragma omp for private(idx,ri) nowait
    for(idx=0;idx<NCoulombIntra;idx++) {
      ri = CoulombIntra[idx];
      myEnergy += ParaCoulombIntra[idx] * n0[ri] * n1[ri];
    }

#ifdef _DEBUG
#pragma omp master
    printf("    Debug: CoulombInter\n");
#endif
    /* CoulombInter */
    #pragma omp for private(idx,ri,rj) nowait
    for(idx=0;idx<NCoulombInter;idx++) {
      ri = CoulombInter[idx][0];
      rj = CoulombInter[idx][1];
      myEnergy += ParaCoulombInter[idx] * (n0[ri]+n1[ri]) * (n0[rj]+n1[rj]);
    }

#ifdef _DEBUG
#pragma omp master
    printf("    Debug: HundCoupling\n");
#endif
    /* HundCoupling */
    #pragma omp for private(idx,ri,rj) nowait
    for(idx=0;idx<NHundCoupling;idx++) {
      ri = HundCoupling[idx][0];
      rj = HundCoupling[idx][1];
      myEnergy -= ParaHundCoupling[idx] * (n0[ri]*n0[rj] + n1[ri]*n1[rj]);
      /* Caution: negative sign */
    }

    #pragma omp master
    {StopTimer(70);StartTimer(71);}

#ifdef _DEBUG
#pragma omp master
    printf("    Debug: Transfer\n");
#endif
    /* Transfer */
#pragma omp for private(idx,ri,rj,s) schedule(dynamic) nowait
    for(idx=0;idx<NTransfer;idx++) {
      ri = Transfer[idx][0];
      rj = Transfer[idx][2];
      s  = Transfer[idx][3];
      
      myEnergy -= creal(ParaTransfer[idx])
        * GreenFunc1_real(ri,rj,s,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
      /* Caution: negative sign */
    }

    #pragma omp master
    {StopTimer(71);StartTimer(72);}

#ifdef _DEBUG
#pragma omp master
    printf("    Debug: PairHopping\n");
#endif
    /* Pair Hopping */
    #pragma omp for private(idx,ri,rj) schedule(dynamic) nowait
    for(idx=0;idx<NPairHopping;idx++) {
      ri = PairHopping[idx][0];
      rj = PairHopping[idx][1];
    
      myEnergy += ParaPairHopping[idx]
        * GreenFunc2_real(ri,rj,ri,rj,0,1,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
    }

#ifdef _DEBUG
//#pragma omp master
    //printf("    Debug: ExchangeCoupling, NExchangeCoupling=%d\n", NExchangeCoulpling);
#endif
    /* Exchange Coupling */
    #pragma omp for private(idx,ri,rj,tmp) schedule(dynamic) nowait
    for(idx=0;idx<NExchangeCoupling;idx++) {
      ri = ExchangeCoupling[idx][0];
      rj = ExchangeCoupling[idx][1];
    
      tmp =  GreenFunc2_real(ri,rj,rj,ri,0,1,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
      tmp += GreenFunc2_real(ri,rj,rj,ri,1,0,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
      myEnergy += ParaExchangeCoupling[idx] * tmp;
      //printf("XDEBUG: idx=%d tmp=%lf %lf\n",idx,tmp,ParaExchangeCoupling[idx]);
    }
    
#ifdef _DEBUG
#pragma omp master
    printf("    Debug: InterAll, NInterAll=%d\n", NInterAll);
#endif
    /* Inter All */
    #pragma omp for private(idx,ri,rj,s,rk,rl,t) schedule(dynamic) nowait
    for(idx=0;idx<NInterAll;idx++) {
      ri = InterAll[idx][0];
      rj = InterAll[idx][2];
      s  = InterAll[idx][3];
      rk = InterAll[idx][4];
      rl = InterAll[idx][6];
      t  = InterAll[idx][7];
      
      myEnergy += ParaInterAll[idx]
        * GreenFunc2_real(ri,rj,rk,rl,s,t,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
    }

    #pragma omp master
    {StopTimer(72);}
#ifdef _DEBUG    
    printf("    Debug: myEnergy=%lf\n", myEnergy);
#endif
    e += myEnergy;
  }
#ifdef _DEBUG
#pragma omp master
  printf("    Debug: Release\n");
#endif
  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadDouble();
#ifdef _DEBUG
#pragma omp master
  printf("    Debug: HamRealFinish\n", NInterAll);
#endif
  return e;
}

double CalculateHamiltonianBF_real(const double ip, int *eleIdx, const int *eleCfg,
                                   int *eleNum, const int *eleProjCnt, const int *eleProjBFCnt) {
  const int *n0 = eleNum;
  const int *n1 = eleNum + Nsite;
  double e=0.0, tmp;
  int idx;
  int ri,rj,s,rk,rl,t;
  int *myEleIdx, *myEleNum, *myEleCfg, *myProjCntNew, *myProjBFCntNew;
  //double sltTmp[NThread*NQPFull*Nsite2*Nsite2];
  double *mySltBFTmp;
  double *myBuffer;
  double myEnergy;

  RequestWorkSpaceThreadInt(Nsize+2*Nsite2+NProj+16*Nsite*Nrange);
  RequestWorkSpaceThreadDouble(NQPFull+2*Nsize+NQPFull*Nsite2*Nsite2);
  /* GreenFunc1: NQPFull, GreenFunc2: NQPFull+2*Nsize */

#pragma omp parallel default(shared)\
  private(myEleIdx,myEleNum,myEleCfg,myProjCntNew,myProjBFCntNew,myBuffer,mySltBFTmp,myEnergy)\
  reduction(+:e)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myEleCfg = GetWorkSpaceThreadInt(Nsite2);
    myProjCntNew   = GetWorkSpaceThreadInt(NProj);
    myProjBFCntNew = GetWorkSpaceThreadInt(16*Nsite*Nrange);
    myBuffer   = GetWorkSpaceThreadDouble(NQPFull+2*Nsize);
    mySltBFTmp = GetWorkSpaceThreadDouble(NQPFull*Nsite2*Nsite2);

#pragma loop noalias
    for(idx=0;idx<Nsize;idx++) myEleIdx[idx] = eleIdx[idx];
#pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleNum[idx] = eleNum[idx];
#pragma loop noalias
    for(idx=0;idx<Nsite2;idx++) myEleCfg[idx] = eleCfg[idx];

    StoreSlaterElmBF_real(mySltBFTmp);
#pragma omp barrier


    myEnergy = 0.0;

#pragma omp master
    {StartTimer(70);}

    /* CoulombIntra */
#pragma omp for private(idx,ri) nowait
    for(idx=0;idx<NCoulombIntra;idx++) {
      ri = CoulombIntra[idx];
      myEnergy += ParaCoulombIntra[idx] * n0[ri] * n1[ri];
    }

    /* CoulombInter */
#pragma omp for private(idx,ri,rj) nowait
    for(idx=0;idx<NCoulombInter;idx++) {
      ri = CoulombInter[idx][0];
      rj = CoulombInter[idx][1];
      myEnergy += ParaCoulombInter[idx] * (n0[ri]+n1[ri]) * (n0[rj]+n1[rj]);
    }

    /* HundCoupling */
#pragma omp for private(idx,ri,rj) nowait
    for(idx=0;idx<NHundCoupling;idx++) {
      ri = HundCoupling[idx][0];
      rj = HundCoupling[idx][1];
      myEnergy -= ParaHundCoupling[idx] * (n0[ri]*n0[rj] + n1[ri]*n1[rj]);
      /* Caution: negative sign */
    }

#pragma omp master
    {StopTimer(70);StartTimer(71);}

    /* Transfer */
#pragma omp for private(idx,ri,rj,s) schedule(dynamic) nowait
    for(idx=0;idx<NTransfer;idx++) {
      ri = Transfer[idx][0];
      rj = Transfer[idx][2];
      s  = Transfer[idx][3];

      myEnergy -= creal(ParaTransfer[idx])
        // * GreenFunc1(ri,rj,s,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
        * GreenFunc1BF_real(ri,rj,s,ip,mySltBFTmp,myEleIdx,myEleCfg,myEleNum,eleProjCnt,myProjCntNew,eleProjBFCnt,myProjBFCntNew,myBuffer);
      /* Caution: negative sign */
    }

#pragma omp master
    {StopTimer(71);StartTimer(72);}

    /* Pair Hopping */
#pragma omp for private(idx,ri,rj) schedule(dynamic) nowait
    for(idx=0;idx<NPairHopping;idx++) {
      ri = PairHopping[idx][0];
      rj = PairHopping[idx][1];

      myEnergy += ParaPairHopping[idx]
        * GreenFunc2_real(ri,rj,ri,rj,0,1,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
    }

    /* Exchange Coupling */
#pragma omp for private(idx,ri,rj,tmp) schedule(dynamic) nowait
    for(idx=0;idx<NExchangeCoupling;idx++) {
      ri = ExchangeCoupling[idx][0];
      rj = ExchangeCoupling[idx][1];

      tmp =  GreenFunc2_real(ri,rj,rj,ri,0,1,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
      tmp += GreenFunc2_real(ri,rj,rj,ri,1,0,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
      myEnergy += ParaExchangeCoupling[idx] * tmp;
    }

    /* Inter All */
#pragma omp for private(idx,ri,rj,s,rk,rl,t) schedule(dynamic) nowait
    for(idx=0;idx<NInterAll;idx++) {
      ri = InterAll[idx][0];
      rj = InterAll[idx][2];
      s  = InterAll[idx][3];
      rk = InterAll[idx][4];
      rl = InterAll[idx][6];
      t  = InterAll[idx][7];
      myEnergy += creal(ParaInterAll[idx])
        * GreenFunc2_real(ri,rj,rk,rl,s,t,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myProjCntNew,myBuffer);
    }

#pragma omp master
    {StopTimer(72);}

    e += myEnergy;
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadDouble();
  return e;
}

/* Calculate the CoulombIntra, CoulombInter, Hund terms, */
/* which can be calculated by number operators. */
///
/// \param eleNum [in]
/// \return myEnergy
/// \version 1.0
double CalculateHamiltonian0_real(const int *eleNum)
{
  const int *n0 = eleNum;
  const int *n1 = eleNum + Nsite;
  double e=0.0;
  int idx;
  int ri,rj;
  double myEnergy;

#pragma omp parallel default(shared)\
  private(myEnergy) reduction(+:e)
  {
    myEnergy = 0.0;

    /* CoulombIntra */
#pragma omp for private(idx,ri)
    for(idx=0;idx<NCoulombIntra;idx++) {
      ri = CoulombIntra[idx];
      myEnergy += ParaCoulombIntra[idx] * n0[ri] * n1[ri];
    }

    /* CoulombInter */
#pragma omp for private(idx,ri,rj)
    for(idx=0;idx<NCoulombInter;idx++) {
      ri = CoulombInter[idx][0];
      rj = CoulombInter[idx][1];
      myEnergy += ParaCoulombInter[idx] * (n0[ri]+n1[ri]) * (n0[rj]+n1[rj]);
    }

    /* HundCoupling */
#pragma omp for private(idx,ri,rj)
    for(idx=0;idx<NHundCoupling;idx++) {
      ri = HundCoupling[idx][0];
      rj = HundCoupling[idx][1];
      myEnergy -= ParaHundCoupling[idx] * (n0[ri]*n0[rj] + n1[ri]*n1[rj]);
      /* Caution: negative sign */
    }

    e += myEnergy;
  }

  return e;
}

#endif


==> anc/dvmc/src/mVMC/cmake_install.cmake <==
# Install script for directory: /Users/yoshimi/program/mVMC/src/main/src

# Set the install prefix
if(NOT DEFINED CMAKE_INSTALL_PREFIX)
  set(CMAKE_INSTALL_PREFIX "/usr/local")
endif()
string(REGEX REPLACE "/$" "" CMAKE_INSTALL_PREFIX "${CMAKE_INSTALL_PREFIX}")

# Set the install configuration name.
if(NOT DEFINED CMAKE_INSTALL_CONFIG_NAME)
  if(BUILD_TYPE)
    string(REGEX REPLACE "^[^A-Za-z0-9_]+" ""
           CMAKE_INSTALL_CONFIG_NAME "${BUILD_TYPE}")
  else()
    set(CMAKE_INSTALL_CONFIG_NAME "Release")
  endif()
  message(STATUS "Install configuration: \"${CMAKE_INSTALL_CONFIG_NAME}\"")
endif()

# Set the component getting installed.
if(NOT CMAKE_INSTALL_COMPONENT)
  if(COMPONENT)
    message(STATUS "Install component: \"${COMPONENT}\"")
    set(CMAKE_INSTALL_COMPONENT "${COMPONENT}")
  else()
    set(CMAKE_INSTALL_COMPONENT)
  endif()
endif()

if(CMAKE_INSTALL_COMPONENT)
  set(CMAKE_INSTALL_MANIFEST "install_manifest_${CMAKE_INSTALL_COMPONENT}.txt")
else()
  set(CMAKE_INSTALL_MANIFEST "install_manifest.txt")
endif()

string(REPLACE ";" "\n" CMAKE_INSTALL_MANIFEST_CONTENT
       "${CMAKE_INSTALL_MANIFEST_FILES}")
file(WRITE "/Users/yoshimi/program/mVMC/src/main/src/${CMAKE_INSTALL_MANIFEST}"
     "${CMAKE_INSTALL_MANIFEST_CONTENT}")


==> anc/dvmc/src/mVMC/gauleg.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Gauss-Legendre Quadrature
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "gauleg.h"
#pragma once
#define GaussLeg_EPS 5.0e-14
/* calculate n points x[] and weight w[] for integration from x1 to x2. */
void GaussLeg(const double x1, const double x2, double *x, double *w, const int n){
  int m,j,i;
  double z1,z,xm,xl,pp,p3,p2,p1;

  m =(n+1)/2;
  xm=0.5*(x2+x1);
  xl=0.5*(x2-x1);
  #pragma omp parallel for default(shared)        \
    private(i,j,z,p1,p2,p3,pp,z1)
  for(i=0;i<m;i++){
    z = cos( 3.14159265358979323846 * (i+0.75)/(n+0.5) );
    do{
      p1=1.0;
      p2=0.0;
      for(j=1;j<=n;j++){
        p3=p2;
        p2=p1;
        p1=((2.0*j-1.0)*z*p2-(j-1.0)*p3)/j;
      }
      pp=n*(z*p1-p2)/(z*z-1.0);
      z1=z;
      z=z1-p1/pp;
    } while(fabs(z-z1) > GaussLeg_EPS);
    x[i]=xm-xl*z;
    x[n-i-1]=xm+xl*z;
    w[i]=2.0*xl/((1.0-z*z)*pp*pp);
    w[n-i-1]=w[i];
  }

  return;
}


==> anc/dvmc/src/mVMC/include/average.h <==
#ifndef _AVERAGE
#define _AVERAGE
#include <mpi.h>
void WeightAverageWE(MPI_Comm comm);
void WeightAverageSROpt(MPI_Comm comm);
void WeightAverageSROpt_real(MPI_Comm comm);
void WeightAverageGreenFunc(MPI_Comm comm);
#endif


==> anc/dvmc/src/mVMC/include/avevar.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#pragma once
void StoreOptData(int sample);
void OutputOptData();


==> anc/dvmc/src/mVMC/include/blas_externs.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/

#ifndef _BLAS_EXTERNS_H
#define _BLAS_EXTERNS_H

// BLAS
#define M_DAXPY daxpy_
#define M_DGEMM  dgemm_
#define M_DGEMV  dgemv_
#define M_DGER  dger_
#define M_ZAXPY zaxpy_
#define M_ZGEMM zgemm_
#define M_ZGEMV zgemv_
#define M_ZGERC zgerc_

// LAPACK
#define M_DGETRF dgetrf_
#define M_DGETRI dgetri_
#define M_DPOSV  dposv_
#define M_ZGETRF zgetrf_
#define M_ZGETRI zgetri_
#define M_ZPOSV  zposv_

// pfaPACK
#define M_DSKPFA dskpfa_
#define M_ZSKPFA zskpfa_

// pBLAS
#define M_PDGEMV  pdgemv_

// ScaLAPACK
#define M_PDPOSV  pdposv_
#define M_PDSYEVD  pdsyevd_

// blacs
#define M_NUMROC   numroc_
#define M_DESCINIT descinit_

// BLAS

extern void M_DGEMV(const char *trans, const int *m, const int *n, const double *alpha,
                    const double *a, const int *lda, const double *x, const int *incx,
                    const double *beta, double *y, const int *incy);
extern void M_DGEMM(const char *transa, const char *transb, const int *m, const int *n, const int *k,
                    const double *alpha, const double *a, const int *lda, const double *b, const int *ldb,
                    const double *beta, double *c, const int *ldc);
extern void M_ZGEMM(const char *transa, const char *transb, const int *m, const int *n, const int *k,
                    const double complex *alpha, const double complex *a, const int *lda,
                    const double complex *b, const int *ldb, const double complex *beta,
                    double complex *c, const int *ldc);
extern void M_ZGEMV(const char *trans, const int *m, const int *n, const double complex *alpha,
                    const double complex *a, const int *lda, const double complex *x, const int *incx,
                    const double complex *beta, double complex *y, const int *incy);
extern void M_DGER(const int *m, const int *n, const double *alpha, const double *x, const int *incx,
                   const double *y, const int *incy, double *a, const int *lda);
extern void M_ZGERC(const int *m, const int *n, const double complex *alpha, const double complex *x, const int *incx,
                    const double complex *y, const int *incy, double complex *a, const int *lda);
extern void M_DAXPY(const int *n, const double *alpha, const double *x, const int *incx, double *y, const int *incy);
extern void M_ZAXPY(const int *n, const double complex *alpha, const double complex *x, const int *incx, double complex *y, const int *incy);

// LAPACK
extern void M_DPOSV(const char* uplo, const int* n, const int* nrhs, double* a,
                    const int* lda, double* b, const int* ldb, int* info );
extern void M_DGETRF(const int* m, const int* n, double* a, const int* lda,
                     int* ipiv, int* info );
extern void M_DGETRI(const int* n, double* a, const int* lda,
                     const int* ipiv, double* work, const int* lwork,
                     int* info );
extern void M_ZPOSV(const char* uplo, const int* n, const int* nrhs,
                    double complex* a, const int* lda, double complex* b,
                    const int* ldb, int* info );
extern void M_ZGETRF(const int* m, const int* n, double complex* a,
                     const int* lda, int* ipiv, int* info );
extern void M_ZGETRI(const int* n, double complex* a, const int* lda,
                     const int* ipiv, double complex* work, const int* lwork,
                     int* info );

// pfapack
extern int M_DSKPFA(const char *uplo, const char *mthd, const int *n,
                    double *a, const int *lda, double *pfaff, int *iwork,
                    double *work, const int *lwork, int *info);
extern int M_ZSKPFA(const char *uplo, const char *mthd, const int *n,
                    double complex *a, const int *lda, double complex *pfaff, int *iwork,
                    double complex *work, const int *lwork, double *rwork, int *info);

// pBLAS
extern void M_PDGEMV(const char *trans, const int *m, const int *n,
                     const double *alpha, const double *a, const int *ia, const int *ja, const int *desca,
                     const double *x, const int *ix, const int *jx, const int *descx, const int *incx,
                     const double *beta, double *y, const int *iy, const int *jy, const int *descy, const int *incy );

// ScaLAPACK
extern void	M_PDSYEVD(const char* jobz, const char* uplo,
                      const int* n, const double* a, const int* ia, const int* ja, const int* desca,
                      double* w, double* z, const int* iz, const int* jz, const int* descz,
                      double* work, const int* lwork, int* iwork, const int* liwork, int* info);
extern void	M_PDPOSV(const char* uplo, const int* n, const int* nrhs,
                     double* a, const int* ia, const int* ja, const int* desca,
                     double* b, const int* ib, const int* jb, const int* descb, int* info);


// blacs
extern int Csys2blacs_handle(MPI_Comm comm);
extern int Cblacs_gridinit(int *ictxt, char *order, int nprow, int npcol);
extern int Cblacs_gridexit(int ictxt);
extern int Cblacs_gridinfo(int ictxt, int *nprow, int *npcol, int *myprow, int *mypcol);
extern int M_NUMROC(int *n, int *nb, int *iproc, int *isrcproc, int *nprocs);
extern int M_DESCINIT(int *desc, int *m, int *n, int *mb, int *nb, int *irsrc,
                      int *icsrc, int *ictxt, int *lld, int *info);

#endif // _BLAS_EXTERNS_H


==> anc/dvmc/src/mVMC/include/calgrn.h <==
#ifndef _CALGRN
#define _CALGRN
#include <complex.h>

void CalculateGreenFunc(const double w, const double complex ip, int *eleIdx, int *eleCfg,
                         int *eleNum, int *eleProjCnt);

void CalculateGreenFuncMoments(const double w, const double complex ip, int *eleIdx, int *eleCfg,
                         int *eleNum, int *eleProjCnt);

void CalculateGreenFuncBF(const double w, const double ip, int *eleIdx, int *eleCfg,
                          int *eleNum, int *eleProjCnt, const int *eleProjBFCnt);
#endif


==> anc/dvmc/src/mVMC/include/calham.h <==
#ifndef _CALHAM
#define _CALHAM
#include <complex.h>

double complex CalculateHamiltonian(const double complex ip, int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt);

double complex CalculateHamiltonian0(const int *eleNum);

double CalculateDoubleOccupation(int *eleIdx, const int *eleCfg,
                                 int *eleNum, const int *eleProjCnt);

double complex CalculateHamiltonianBF_fcmp(const double complex ip, int *eleIdx, const int *eleCfg,
                                   int *eleNum, const int *eleProjCnt, const int *eleProjBFCnt);

#endif


==> anc/dvmc/src/mVMC/include/calham_real.h <==
#ifndef _CALHAM_REAL
#define _CALHAM_REAL

double CalculateHamiltonian_real(const double ip, int *eleIdx, const int *eleCfg,
                             int *eleNum, const int *eleProjCnt);

double CalculateHamiltonianBF_real(const double ip, int *eleIdx, const int *eleCfg,
                              int *eleNum, const int *eleProjCnt, const int *eleProjBFCnt);


double CalculateHamiltonian0_real(const int *eleNum);

#endif


==> anc/dvmc/src/mVMC/include/gauleg.h <==
#ifndef _GAULEG
#define _GAULEG

void GaussLeg(const double x1, const double x2, double *x, double *w, const int n);

#endif


==> anc/dvmc/src/mVMC/include/global.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * global variables
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

#ifndef _INCLUDE_GLOBAL
#define _INCLUDE_GLOBAL
#include <complex.h>
#include "stdio.h"
#include "assert.h"
#define D_FileNameMax 256

/***** definition *****/
char CDataFileHead[D_FileNameMax]; /* prefix of output files */
char CParaFileHead[D_FileNameMax]; /* prefix for optimized variational parameters */

int NVMCCalMode; /* calculation mode
                    0: optimization of variational paraneters,
                    1: calculation of expectation values */
int NLanczosMode; /* mode of the single Lanczos step
                     0: none, 1: only energy, 2: Green functions */

int NStoreO; /* choice of store O: 0-> normal other-> store  */
int NSRCG; /* choice of solver for Sx=g: 0-> (Sca)LAPACK other-> CG  */

int NDataIdxStart; /* starting value of the file index */
int NDataQtySmp; /* the number of output files */

int Nsite; /* the number of sites */
int Ne;    /* the number of electrons with up spin */
int Nup;   /* the number of electrons with up spin */
int Nsize; /* the number of electrons = 2*Ne */
int Nsite2; /* 2*Nsite */
int Nz; /* connecivity */
int TwoSz;

int NSPGaussLeg; /* the number of points for the Gauss-Legendre quadrature */
int NSPStot; /* S of Spin projection */
int NMPTrans; /* the number of quantum projection for translation and point group symmetry */
int NQPFull; /* the total number of quantum projection = NSPGaussLeg*NMPTrans*NQPTransOpt */
int NQPFix; /* for QPFixWeight NSPGaussLeg*NMPTranss */

int NSROptItrStep; /* the number of SR method steps */
int NSROptItrSmp; /* the number of SR method steps for calculation of average value */
int NSROptFixSmp; /* the number of SR method steps with fixed samples (1 is recommended) */

double DSROptRedCut; /* SR stabilizing factor for truncation of redundant directions */
double DSROptStaDel; /* SR stabiliaing factor for diagonal element modification */
double DSROptStepDt; /* step width of the SR method */

int NSROptCGMaxIter; /* the number of maximum iterations in SR-CG method */
double DSROptCGTol; /* the tolerance for SR-CG method */

int NVMCWarmUp; /* Monte Carlo steps for warming up */
int NVMCInterval; /* sampling interval [MCS] */ 
int NVMCSample; /* the number of samples */
int NExUpdatePath; /* update by exchange hopping  0: off, 1: on */

int RndSeed; /* seed for pseudorandom number generator */
int NSplitSize; /* the number of inner MPI processes */
 
/* total length of def array */
int NTotalDefInt, NTotalDefDouble;

/* zlocspin.def */
int NLocSpn; /* the number of local spin */
int *LocSpn; /* [Nsite] */
/* local spin flag  0: local spin, 1: itinerant electron */

/* for Hamiltonian */
int NTransfer;
int **Transfer; /* [NTransfer][4] */
double complex*ParaTransfer;

int NCoulombIntra;
int *CoulombIntra; /* [NCoulombIntra] */
double *ParaCoulombIntra;

int NCoulombInter;
int **CoulombInter; /* [NCoulombInter][2] */
double *ParaCoulombInter;

int NHundCoupling;
int **HundCoupling; /* [NHundCoupling][2] */
double *ParaHundCoupling;

int NPairHopping;
int **PairHopping; /* [NPairHopping][2] */
double *ParaPairHopping;

int NExchangeCoupling;
int **ExchangeCoupling; /* [NExchangeCoupling][2] */
double *ParaExchangeCoupling;

int NInterAll;
int **InterAll; /* [NInterAll][8] */
double complex*ParaInterAll;

/* for variational parameters */
int NGutzwillerIdx, *GutzwillerIdx; /* [Nsite] */
int NJastrowIdx, **JastrowIdx; /* [Nsite][Nsite] */
int NDoublonHolon2siteIdx, **DoublonHolon2siteIdx; /* DoublonHolon2siteIdx[idx][2*Nsite] */
int NDoublonHolon4siteIdx, **DoublonHolon4siteIdx; /* DoublonHolon4siteIdx[idx][4*Nsite] */
int NOrbitalIdx, **OrbitalIdx; /* [Nsite][Nsite] */
int **OrbitalSgn; /* OrbitalSgn[Nsite][Nsite] = +1 or -1 */
int iFlgOrbitalGeneral=0;
int iNOrbitalParallel=0;
int iNOrbitalAntiParallel=0;
int NDynamicalGIdx, **DynamicalGIdx; /* [Nsite][Nsite] */

/* zqptransidx.def */
int NQPTrans, **QPTrans, **QPTransInv; /* [NQPTrans][Nsite] */
int **QPTransSgn; /* QPTransSgn[NQPTrans][NSite] = +1 or -1 */
double complex *ParaQPTrans;

/* zqpopttrans.def */
int NQPOptTrans, **QPOptTrans; /* [NQPOptTrans][Nsite] */
int **QPOptTransSgn; /* QPOptTransSgn[NQPOptTrans][NSite] = +1 or -1 */
double *ParaQPOptTrans;

/* for Green functions */
int NCisAjs,         **CisAjsIdx;         /* [NCisAjs][3] */
int NCisAjsCktAlt,   **CisAjsCktAltIdx;   /* [NCisAjsCktAlt][8] */
int NCisAjsCktAltDC, **CisAjsCktAltDCIdx; /* [NCisAjsCktAltDC][6] */
//int NCisAjsCktAltCmuAnu, **CisAjsCktAltCmuAnuIdx; /* [NCisAjsCktAltCmuAnu][9] */ //Maxime
int NCisAjsLz, **CisAjsLzIdx, **iOneBodyGIdx; /* For Lanczos method only for rank 0*/
int NCisAjsCktAltLz, **CisAjsCktAltLzIdx;

/* Optimization flag */
int *OptFlag; /* [NPara]  1: optimized, 0 or 2: fixed */
int AllComplexFlag;/* 0 -> all real variables, !=0-> including complex variables*/

/* flag for anti-periodic boundry condition */
int APFlag; /* 0: periodic, 1: anti-periodic */

/* flag for shift of correlation factors */
/* 0: no shift, 1: shift. Set in ReadDefFileIdxPara(). */
int FlagShiftGJ=0;
int FlagShiftDH2=0;
int FlagShiftDH4=0;

/* flag for OptTrans mode */
int FlagOptTrans=0;
/* flag for Binary mode */
/* output zvo_var.dat (FileVar) as binary data */
int FlagBinary=0;

/* flag for file flush */
int NFileFlushInterval=1;

/***** Variational Parameters *****/
int NPara; /* the total number of variational prameters NPara= NProj + NSlater+ NOptTrans */ 
int NProj;    /* the number of correlation factor */
int NProjBF;    /* the number of correlation factor */
int NSlater;  /* the number of pair orbital (f_ij) = NOrbitalIdx */
int NOptTrans; /* the number of weights for OptTrans. This is used only for variatonal parameters */
               /* NOptTrans = 0 (not OptTrans mode) or NQPOptTrans (OptTrans mode) */
int **etaFlag;   /* Back Flow correlation factor (eta = 1.0 or ProjBF[0])*/
double complex *Para;   /* variatonal parameters */
double complex *Proj;   /* correlation factor (Proj    =Para) */
double complex *ProjBF; /* Back flow correlation factor (Proj    =Para) */
double complex *Slater; /* pair orbital       (Slater  =Para+NProj) */
double complex *OptTrans; /* weights          (OptTrans=Para+NProj+NSlater) */
double complex **eta;   /* Back Flow correlation factor (eta = 1.0 or ProjBF[0])*/

/***** Back Flow ******/
int NBackFlowIdx, **BackFlowIdx; /* [Nsite] */
int Nrange, **PosBF, **RangeIdx; /* [Nsite] */
int NBFIdxTotal,NrangeIdx;
int **BFSubIdx; /* [Nsite] */

/***** Electron Configuration ******/
int *EleIdx;     /* EleIdx[sample][mi+si*Ne] */
int *EleCfg;     /* EleCfg[sample][ri+si*Nsite] */
int *EleNum;     /* EleIdx[sample][ri+si*Nsite] */
int *EleProjCnt; /* EleProjCnt[sample][proj] */
//[s] MERGE BY TM
int *EleSpn;     /* EleIdx[sample][mi+si*Ne] */ //fsz
int *EleProjBFCnt; /* EleProjCnt[sample][proj] */
//[e] MERGE BY TM
double *logSqPfFullSlater; /* logSqPfFullSlater[sample] */
//double complex *SmpSltElmBF; /* logSqPfFullSlater[sample] */
double *SmpSltElmBF_real; /* logSqPfFullSlater[sample] */

int    *SmpEtaFlag; /* logSqPfFullSlater[sample] */
double *SmpEta; /* logSqPfFullSlater[sample] */

int *TmpEleIdx;
int *TmpEleCfg;
int *TmpEleNum;
int *TmpEleProjCnt;
//[s] MERGE BY TM
int *TmpEleSpn;
int *TmpEleProjBFCnt;
//[e] MERGE BY TM

int *BurnEleIdx;
int *BurnEleCfg;
int *BurnEleNum;
int *BurnEleProjCnt;
int *BurnEleSpn;
int BurnFlag=0; /* 0: off, 1: on */

/***** Slater Elements ******/
double complex *SlaterElm; /* SlaterElm[QPidx][ri+si*Nsite][rj+sj*Nsite] */
double complex *InvM; /* InvM[QPidx][mi+si*Ne][mj+sj*Ne] */
double complex *PfM; /* PfM[QPidx] */
// TBC only for real
double *SlaterElm_real; /* SlaterElm[QPidx][ri+si*Nsite][rj+sj*Nsite] */
double *InvM_real; /* InvM[QPidx][mi+si*Ne][mj+sj*Ne] */
double *PfM_real; /* PfM[QPidx] */
double complex *SlaterElmBF; /* SlaterElm[QPidx][ri+si*Nsite][rj+sj*Nsite] */
double complex *InvM; /* InvM[QPidx][mi+si*Ne][mj+sj*Ne] */
double complex *PfM; /* PfM[QPidx] */
// TBC only for real
double *SlaterElm_real; /* SlaterElm[QPidx][ri+si*Nsite][rj+sj*Nsite] */
double *SlaterElmBF_real;/* SlaterElm[QPidx][ri+si*Nsite][rj+sj*Nsite] */
double *InvM_real; /* InvM[QPidx][mi+si*Ne][mj+sj*Ne] */
double *PfM_real; /* PfM[QPidx] */
/***** Quantum Projection *****/
double complex *QPFullWeight; /* QPFullWeight[NQPFull] */
double complex *QPFixWeight; /* QPFixWeight[NQPFix] */
double complex *SPGLCos, *SPGLSin; /* [NSPGaussLeg]  cos(beta/2) and sin(beta/2) */
double complex *SPGLCosSin, *SPGLCosCos, *SPGLSinSin; /* [NSPGaussLeg] */

/***** Stocastic Reconfiguration *****/
int    SROptSize; /* 1+NPara */
double complex *SROptOO; /* [SROptSize*SROptSize] <O^\dagger O> */
double complex *SROptHO; /* [SROptSize]            < HO > */
double complex *SROptO;  /* [SROptSize] calculation buffar */
double complex *SROptO_Store;  /* [SROptSize*NVMCSample] calculation buffer */
//for real
double *SROptOO_real; /* [SROptSize*SROptSize] <O^\dagger O> */ //TBC
double *SROptHO_real; /* [SROptSize]            < HO > */       //TBC
double *SROptO_real;  /* [SROptSize] calculation buffar */      //TBC
double *SROptO_Store_real;  /* [SROptSize*NVMCSample] calculation buffer */

double complex *SROptData; /* [2+NPara] storage for energy and variational parameters */

/***** Physical Quantity *****/
double complex Wc; /* Weight for correlation sampling = <psi|x> */
double complex Etot; /* <H> */
double complex Etot2; /* <H^2> */
double complex Dbtot;
double complex Dbtot2;

double complex *PhysCisAjs; /* [NCisAjs] */
double complex *PhysCisAjsCktAlt; /* [NCisAjsCktAlt] */
double complex *PhysCisAjsCktAltDC; /* [NCisAjsCktAltDC] */
double complex *LocalCisAjs; /* [NCisAjs] */
//double complex *PhysCisAjsCktAltCmuAnu; /* [NCisAjsCktAltCmuAnu] */ //Maxime

//Maxime
#define ONE_SITE_PHYS_QTY 4
double *PhysN1; /* [Nsite * ONE_SITE_PHYS_QTY] */  
#define TWO_SITES_PHYS_QTY 4
double *PhysN2; /* [NCisAjs * TWO_SITES_PHYS_QTY] */


//#define PHYS_MOMENTS_QTY 2
//double complex *Phys_G_Moments; /* [NCisAjs * PHYS_MOMENTS_QTY] */
double complex Sztot,Sztot2; /* <Sz>,<Sz^2> */

//// MC /////

typedef enum {with_nothing, with_CisAjs, with_AisCjs,with_CisCmuAnuAjs,with_AisCmuAnuCjs} commuting_with; 

int NExcitation = 0, Excitation_W=1, Excitation_L=1;
//int ChargeExcitationIdx[1024][3];
int **ChargeExcitationIdx;
int sampleChunk = 10;
      
// following arrays has size [NCisAjs*NExcitation*NExcitation]
double *Phys_nCHAm, *Phys_nAHCm, *Phys_nCAm, *Phys_nACm;
double *Phys_nCAm_averaged, *Phys_nACm_averaged;
double *Phys_nCHAm_averaged, *Phys_nAHCm_averaged;
double *Phys_CA, *Local_CA, *Local_AC;
float *data_float_convert;

double *O_AC_vec1, *O_CA_vec1, AC_tmp, CA_tmp;
double *O_AC_vec2, *O_CA_vec2;
double *O0_vec1, *O0_vec2;
double *H_AC_vec1, *H_CA_vec1;
double *H_AC_vec2, *H_CA_vec2;

int StdFace_L=1;
int StdFace_W=1;
  
//int **ijst_to_idx; /*[2*Nsite][2*Nsite]*/
double *Local_CisAjsCmuAnu; /* [NCisAjs*NTransfer] */
//double **Local_AisCjsCmuAnu; /* [NCisAjs][NTransfer] */


//// MC end /////


const int NLSHam = 2; /* 0: I, 1: H */
double complex *QQQQ; /* QQQQ[NLSHam][NLSHam][NLSHam][NLSHam]*/  //TBC
double complex *LSLQ; /* [NLSHam][NLSHam]*/                      //TBC
double *QQQQ_real; /* QQQQ[NLSHam][NLSHam][NLSHam][NLSHam]*/  //TBC
double *LSLQ_real; /* [NLSHam][NLSHam]*/                      //TBC

double complex *QCisAjsQ; /* QCisAjsQ[NLSHam][NLSHam][NCisAjs]*/ //TBC
double complex *QCisAjsCktAltQ; /* QCisAjsCktAltQ[NLSHam][NLSHam][NCisAjsCktAlt]*/ //TBC
double complex *LSLCisAjs; /* [NLSHam][NCisAjs]*/                //TBC

double *QCisAjsQ_real; /* QCisAjsQ[NLSHam][NLSHam][NCisAjs]*/ //TBC
double *QCisAjsCktAltQ_real; /* QCisAjsCktAltQ[NLSHam][NLSHam][NCisAjsCktAlt]*/ //TBC
double *LSLCisAjs_real; /* [NLSHam][NCisAjs]*/                //TBC

/***** Output File *****/
/* FILE *FileCfg; */
FILE *FileOut;
FILE *FileVar;
FILE *FileTime;
FILE *FileSRinfo; /* zvo_SRinfo.dat */
FILE *FileCisAjs;
FILE *FileCisAjsCktAlt;
FILE *FileCisAjsCktAltDC;
FILE *FileLS;
FILE *FileLSQQQQ;
FILE *FileLSQCisAjsQ;
FILE *FileLSQCisAjsCktAltQ;
FILE *FileLSCisAjs;
FILE *FileLSCisAjsCktAlt;

FILE *FileN1;
FILE *FileN2;
//FILE *File_AC;
//FILE *File_ACN;
//FILE *File_NACN;

//FILE *File_nACm;
//FILE *File_nCAm;
//FILE *File_nAHCm;
FILE *File_nCHAm;
FILE *File_nCHAm_bin;


/* FILE *FileTimerList; */
/* FILE *FileOpt;    /\* zqp_opt *\/ */

/***** HitachiTimer *****/
const int NTimer=1000;
double Timer[1000], TimerStart[1000];

/* flag for  SROptimization*/
int SRFlag; /* 0: periodic, 1: Diagonalization */

/***** openMP *****/
int NThread;

/***** for DGETRI and DSKPFA in CalculateMAll *****/
int LapackLWork;

/***** counter for vmcMake *****/
int Counter[6] = {0,0,0,0,0,0};
int Counter_max = 6;
/* 0: hopping, 1: hopping accept, 2: exchange try, 3: exchange accept */
/* 4: local spin flip try, 5 local spin flip accept*/

#endif /*  _INCLUDE_GLOBAL */


==> anc/dvmc/src/mVMC/include/initfile.h <==
#ifndef _INITFILE
#define _INITFILE

void InitFile(char *xNameListFile, int rank);
void InitFilePhysCal(int i, int rank);
void CloseFile(int rank);
void CloseFilePhysCal(int rank);
void FlushFile(int step, int rank);
void writeConfig(char *xNameFile, char *fileName);
int fileCopyAdd(char *inputFileName, FILE *outputFile);

#endif


==> anc/dvmc/src/mVMC/include/legendrepoly.h <==
#ifndef _LEGENDREPOLY
#define _LEGENDREPOLY

double LegendrePoly(const double x, const int n);

#endif


==> anc/dvmc/src/mVMC/include/locgrn.h <==
#ifndef _LOCGRN_CMP
#define _LOCGRN_CMP

#include <complex.h>

double complex GreenFunc1(const int ri, const int rj, const int s, const double complex ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double complex *buffer);

double complex GreenFunc1_moments(const int ri, const int rj, const int s, const double complex ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double complex *buffer);

double complex GreenFunc2(const int ri, const int rj, const int rk, const int rl,
                  const int s, const int t, const double complex  ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double complex *buffer);

double complex GreenFuncN(const int n, int *rsi, int *rsj, const double complex  ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  double complex *buffer, int *bufferInt);

double complex GreenFunc1BF(const int ri, const int rj, const int s, const double complex ip, double complex* bufM,
                    int *eleIdx, int *eleCfg, int *eleNum, const int *eleProjCnt,
                    int *projCntNew, const int *eleProjBFCnt,int *projBFCntNew, double complex* buffer);
#endif


==> anc/dvmc/src/mVMC/include/locgrn_real.h <==
#ifndef _LOCGRN_REAL
#define _LOCGRN_REAL

double GreenFunc1_real(const int ri, const int rj, const int s, const double ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double *buffer);
double GreenFunc2_real(const int ri, const int rj, const int rk, const int rl,
                  const int s, const int t, const double  ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double *buffer);

double GreenFuncN_real(const int n, int *rsi, int *rsj, const double ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  double *buffer, int *bufferInt);

double GreenFunc1BF_real(const int ri, const int rj, const int s, const double ip, double *bufM,
                    int *eleIdx, int *eleCfg, int *eleNum, const int *eleProjCnt,
                    int *projCntNew, const int *eleProjBFCnt,int *projBFCntNew, double *buffer);

#endif


==> anc/dvmc/src/mVMC/include/lslocgrn.h <==
#ifndef _LSLOCGRN_CMP
#define _LSLOCGRN_CMP
#include <complex.h>
#include "global.h"

void LSLocalQ(const double complex h1, const double complex ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt, double complex* _LSLocalQ);

void LSLocalCisAjs(const double complex h1, const double complex ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt);


#endif


==> anc/dvmc/src/mVMC/include/lslocgrn_real.h <==
#ifndef _LSLOCGRN_REAL
#define _LSLOCGRN_REAL

void LSLocalQ_real(const double h1, const double ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt, double *_LSLQ_real);

double calculateHK_real(const double h1, const double ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt);

double calHCA_real(const int ri, const int rj, const int s,
                   const double h1, const double ip, int *eleIdx, int *eleCfg,
                   int *eleNum, int *eleProjCnt);

double checkGF1_real(const int ri, const int rj, const int s, const double ip,
                int *eleIdx, const int *eleCfg, int *eleNum);

double calHCA1_real(const int ri, const int rj, const int s,
               const double ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt);
double calHCA2_real(const int ri, const int rj, const int s,
                       const double ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt);

double calculateHW_real(const double h1, const double ip, int *eleIdx, int *eleCfg,
                           int *eleNum, int *eleProjCnt);

double calHCACA_real(const int ri, const int rj, const int rk, const int rl,
                        const int si,const int sk,
                        const double h1, const double ip, int *eleIdx, int *eleCfg,
                        int *eleNum, int *eleProjCnt);

double checkGF2_real(const int ri, const int rj, const int rk, const int rl,
                     const int s, const int t, const double ip,
                     int *eleIdx, const int *eleCfg, int *eleNum);

double calHCACA1_real(const int ri, const int rj, const int rk, const int rl,
                 const int si,const int sk,
                 const double ip, int *eleIdx, int *eleCfg,
                 int *eleNum, int *eleProjCnt);

double calHCACA2_real(const int ri, const int rj, const int rk, const int rl,
                      const int si,const int sk,
                      const double ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt);

void LSLocalCisAjs_real(const double h1, const double ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt);

void copyMAll_real(double *invM_from, double *pfM_from, double *invM_to, double *pfM_to);

#endif


==> anc/dvmc/src/mVMC/include/matrix.h <==
#ifndef _MATRIX
#define _MATRIX

int CalculateMAll_fcmp(const int *eleIdx, const int qpStart, const int qpEnd);

int CalculateMAll_real(const int *eleIdx, const int qpStart, const int qpEnd);

int CalculateMAll_BF_real(const int *eleIdx, const int qpStart, const int qpEnd);

int CalculateMAll_BF_fcmp(const int *eleIdx, const int qpStart, const int qpEnd);

#endif




==> anc/dvmc/src/mVMC/include/parameter.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#ifndef _VMC_INCLUDE_PARAMETER
#define _VMC_INCLUDE_PARAMETER

#include <complex.h>
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <time.h>
#include <string.h>
#include "global.h"

#ifdef _mpi_use
#include <mpi.h>
#else
typedef int MPI_Comm;
MPI_Comm MPI_COMM_WORLD=0;
inline void MPI_Init(int argc, char* argv[]) {return;}
inline void MPI_Finalize() {return;}
inline void MPI_Abort(MPI_Comm comm, int errorcode) {exit(errorcode); return;}
inline void MPI_Barrier(MPI_Comm comm) {return;}
inline void MPI_Comm_size(MPI_Comm comm, int *size) {*size = 1; return;}
inline void MPI_Comm_rank(MPI_Comm comm, int *rank) {*rank = 0; return;}
#endif /* _mpi_use */

void InitParameter();
int ReadInitParameter(char *initFile);
void SyncModifiedParameter(MPI_Comm comm);
void SetFlagShift();

void shiftGJ();
double shiftDH2();
double shiftDH4();

#endif


==> anc/dvmc/src/mVMC/include/pfupdate.h <==
#ifndef _PFUPDATE
#define _PFUPDATE
#include <complex.h>
void CalculateNewPfM(const int mi, const int s, double complex *pfMNew, const int *eleIdx,
                     const int qpStart, const int qpEnd);
void CalculateNewPfM2(const int mi, const int s, double complex *pfMNew, const int *eleIdx,
                     const int qpStart, const int qpEnd);
void UpdateMAll(const int mi, const int s, const int *eleIdx,
                const int qpStart, const int qpEnd);
void updateMAll_child(const int ma, const int s, const int *eleIdx,
                      const int qpStart, const int qpEnd, const int qpidx,
                      double complex *vec1, double complex *vec2);

void CalculateNewPfMBF(const int *icount, const int *msaTmp,double complex*pfMNew, const int *eleIdx,
                       const int qpStart, const int qpEnd, const double complex*bufM) ;

double complex calculateNewPfMBFN4_child(const int qpidx, const int n, const int *msa,
                                 const int *eleIdx, const double complex* bufM);

void UpdateMAll_BF_fcmp(const int *icount, const int *msaTmp,
                        double complex* pfMNew, const int *eleIdx,
                        const int qpStart, const int qpEnd) ;

#endif




==> anc/dvmc/src/mVMC/include/pfupdate_real.h <==
#ifndef _PFUPDATE_REAL
#define _PFUPDATE_REAL
void CalculateNewPfM_real(const int mi, const int s, double *pfMNew_real, const int *eleIdx,
                     const int qpStart, const int qpEnd);
void CalculateNewPfM2_real(const int mi, const int s, double *pfMNew_real, const int *eleIdx,
                     const int qpStart, const int qpEnd);
void UpdateMAll_real(const int mi, const int s, const int *eleIdx,
                const int qpStart, const int qpEnd);

void CalculateNewPfMBF_real(const int *icount, const int *msaTmp,
                            double *pfMNew, const int *eleIdx,
                            const int qpStart, const int qpEnd, const double *bufM);

void UpdateMAll_BF_real(const int *icount, const int *msaTmp,
                  double *pfMNew, const int *eleIdx,
                  const int qpStart, const int qpEnd) ;

#endif




==> anc/dvmc/src/mVMC/include/pfupdate_two_fcmp.h <==
#ifndef _PFUPDATE_TWO_FCMP
#define _PFUPDATE_TWO_FCMP
#include <complex.h>

void CalculateNewPfMTwo_fcmp(const int mk, const int t, const int mi, const int s, 
                        double complex *pfMNew, const int *eleIdx,
                        const int qpStart, const int qpEnd, double complex *buffer);
void CalculateNewPfMTwo2_fcmp(const int ma, const int s, const int mb, const int t,
                         double complex *pfMNew, const int *eleIdx,
                         const int qpStart, const int qpEnd);
void UpdateMAllTwo_fcmp(const int ma, const int s, const int mb, const int t,
                   const int raOld, const int rbOld,
                   const int *eleIdx, const int qpStart, const int qpEnd);

#endif


==> anc/dvmc/src/mVMC/include/pfupdate_two_real.h <==
#ifndef _PFUPDATE_TWO_REAL
#define _PFUPDATE_TWO_REAL

void CalculateNewPfMTwo_real(const int mk, const int t, const int mi, const int s, 
                        double *pfMNew_real, const int *eleIdx,
                        const int qpStart, const int qpEnd, double *buffer);
void CalculateNewPfMTwo2_real(const int ma, const int s, const int mb, const int t,
                         double *pfMNew_real, const int *eleIdx,
                         const int qpStart, const int qpEnd);
void UpdateMAllTwo_real(const int ma, const int s, const int mb, const int t,
                   const int raOld, const int rbOld,
                   const int *eleIdx, const int qpStart, const int qpEnd);
#endif


==> anc/dvmc/src/mVMC/include/physcal_lanczos.h <==
#ifndef _PHYSCAL_LANCZOS
#define _PHYSCAL_LANCZOS
#include <complex.h>
#include <stdio.h>

int PhysCalLanczos_real(
 double *_QQQQ_real,
 double *_QCisAjsQ_real,
 double *_QCisAjsCktAltQ_real,
 const int _nLSHam,
 const int _Ns,
 const int _nCisAjs,
 const int _nCisAjsLz,
 int **_iOneBodyGIdx,
 int **_CisAjsLzIdx,
 const int _nCisAjsCktAlt,
 int **_CisAjsCktAlt,
 const int _NLanczosmode,
 FILE *_FileLS,
 FILE *_FileLSQQQQ,
 FILE *_FileLSQCisAjsQ,
 FILE *_FileLSQCisAjsCktAltQ,
 FILE *_FileLSCisAjs,
 FILE *_FileLSCisAjsCktAlt
);

int PhysCalLanczos_fcmp(
 double complex* _QQQQ,
 double complex* _QCisAjsQ,
 double complex* _QCisAjsCktAltQ,
 const int _nLSHam,
 const int _Ns,
 const int _nCisAjs,
 const int _nCisAjsLz,
 int **_iOneBodyGIdx,
 int **_CisAjsLzIdx,
 const int _nCisAjsCktAlt,
 int **_CisAjsCktAlt,
 const int _NLanczosmode,
 FILE *_FileLS,
 FILE *_FileLSQQQQ,
 FILE *_FileLSQCisAjsQ,
 FILE *_FileLSQCisAjsCktAltQ,
 FILE *_FileLSCisAjs,
 FILE *_FileLSCisAjsCktAlt
);
#endif




==> anc/dvmc/src/mVMC/include/projection.h <==
#ifndef _PROJECTION_
#define _PROJECTION_

extern inline double LogProjVal(const int *projCnt);
extern inline double LogProjRatio(const int *projCntNew, const int *projCntOld);
extern inline double ProjRatio(const int *projCntNew, const int *projCntOld);
void MakeProjCnt(int *projCnt, const int *eleNum);
void UpdateProjCnt(const int ri, const int rj, const int s,
				   int *projCntNew, const int *projCntOld,
				   const int *eleNum);

void MakeProjBFCnt(int *projCnt, const int *eleNum);

#endif


==> anc/dvmc/src/mVMC/include/qp.h <==
#ifndef _QP
#define _QP

void InitQPWeight();

double complex CalculateLogIP_fcmp(double complex * const pfM, const int qpStart, const int qpEnd, MPI_Comm comm);
double complex CalculateIP_fcmp(double complex * const pfM, const int qpStart, const int qpEnd, MPI_Comm comm);
void UpdateQPWeight();

#endif


==> anc/dvmc/src/mVMC/include/qp_real.h <==
#ifndef _QP_REAL
#define _QP_REAL

double CalculateLogIP_real(double* const pfM, const int qpStart, const int qpEnd, MPI_Comm comm);
double CalculateIP_real(double* const pfM, const int qpStart, const int qpEnd, MPI_Comm comm);

#endif


==> anc/dvmc/src/mVMC/include/readdef.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#pragma once
#define D_FileNameMaxReadDef 256 /*!<  Max length of words for file name*/
#define D_CharTmpReadDef     200 /*!<  Max length of reading words from input files*/
#define D_CharKWDMAX     200 /*!<  Max length of words for keyword*/

/*!< Number of ignore lines in def files */
#define IgnoreLinesInDef 5

/**
 * Keyword List in NameListFile.
 **/
static char cKWListOfFileNameList[][D_CharTmpReadDef]={
  "ModPara", "LocSpin",
  "Trans", "CoulombIntra", "CoulombInter",
  "Hund", "PairHop", "Exchange",
  "Gutzwiller", "Jastrow",
  "DH2", "DH4", "Orbital", "OrbitalAntiParallel",
  "OrbitalParallel", "OrbitalGeneral",
  "TransSym", "InGutzwiller", "InJastrow",
  "InDH2", "InDH4", "InOrbital", "InOrbitalAntiParallel",
	"InOrbitalParallel", "InOrbitalGeneral",
  "OneBodyG", "TwoBodyG", "TwoBodyGEx",
  "InterAll", "OptTrans", "InOptTrans",
  "BF", "BFRange",
  "Excitation",
  "DynamicalG"
};

/**
 * Number of Keyword List in NameListFile for this program.  
 **/
enum KWIdxInt{
  KWModPara, KWLocSpin,
  KWTrans, KWCoulombIntra,KWCoulombInter,
  KWHund, KWPairHop, KWExchange,
  KWGutzwiller, KWJastrow,
  KWDH2, KWDH4, KWOrbital, KWOrbitalAntiParallel,
	KWOrbitalParallel, KWOrbitalGeneral,
  KWTransSym, KWInGutzwiller, KWInJastrow,
  KWInDH2, KWInDH4, KWInOrbital,KWInOrbitalAntiParallel,
	KWInOrbitalParallel, KWInorbitalGeneral,
  KWOneBodyG, KWTwoBodyG, KWTwoBodyGEx,
  KWInterAll, KWOptTrans, KWInOptTrans,
  KWBF, KWBFRange,
  KWExcitation,
//  KWDynamicalG,
  KWIdxInt_end
};

/**
 * File Name List in NameListFile.
 **/
static char (*cFileNameListFile)[D_CharTmpReadDef];


enum ParamIdxInt{
  IdxVMCCalcMode, IdxLanczosMode, IdxDataIdxStart, 
  IdxDataQtySmp, IdxNsite, IdxNe, 
  IdxSPGaussLeg, IdxSPStot, IdxMPTrans,
  IdxSROptItrStep, IdxSROptItrSmp, IdxSROptFixSmp,
  IdxVMCWarmUp, IdxVMCInterval, IdxVMCSample,
  IdxExUpdatePath, IdxRndSeed, IdxSplitSize,
  IdxNLocSpin,IdxNTrans,IdxNCoulombIntra,
  IdxNCoulombInter, IdxNHund, IdxNPairHop, 
  IdxNExchange, IdxNGutz, IdxNJast,
  IdxNDH2, IdxNDH4, IdxNOrbit, IdxNOrbitGeneral,
	IdxNQPTrans, IdxNOneBodyG, IdxNTwoBodyG,
  IdxNTwoBodyGEx, IdxNInterAll, IdxNQPOptTrans,
  IdxSROptCGMaxIter,
  IdxNBF,IdxNrange, IdxNNz, Idx2Sz, IdxNCond,
  IdxNExcitation,IdxExcitation_L,IdxExcitation_W,
//  IdxNDynamicalG,
  ParamIdxInt_End
};

enum ParamIdxDouble{
  IdxSROptRedCut, IdxSROptStaDel, IdxSROptStepDt,
  IdxSROptCGTol,
  ParamIdxDouble_End
};


int CheckWords( const char* ctmp, const char* cKeyWord);
int CheckKW(const char* cKW, char  cKWList[][D_CharTmpReadDef], int iSizeOfKWidx, int* iKWidx);
int GetKWWithIdx(char *ctmpLine, char *ctmp, int *itmp);
int ValidateValue(const int icheckValue, const int ilowestValue, const int iHighestValue);
int GetFileName(const char* cFileListNameFile, char cFileNameList[][D_CharTmpReadDef]);

int ReadInputParameters(char *xNameListFile, MPI_Comm comm);

// Flag for giving type of optimized parameters
// 0: real, 1: complex
int iComplexFlgGutzwiller=0;
int iComplexFlgJastrow=0;
int iComplexFlgDH2=0;
int iComplexFlgDH4=0;
int iComplexFlgOrbital=0;


==> anc/dvmc/src/mVMC/include/setmemory.h <==
#ifndef _SETMEMORY
#define _SETMEMORY

void SetMemoryDef();
void FreeMemoryDef();
void SetMemory();
void FreeMemory();

#endif


==> anc/dvmc/src/mVMC/include/slater.h <==
#ifndef _SLATER
#define _SLATER
void UpdateSlaterElm_fcmp();
void SlaterElmDiff_fcmp(double complex *srOptO, const double complex ip, int *eleIdx);

void SlaterElmBFDiff_fcmp(double complex*srOptO, const double complex ip, int *eleIdx, int *eleNum, int *eleCfg, int *eleProjConst,const int * eleProjBFCnt);

void BackFlowDiff_fcmp(complex double *srOptO, const double complex ip, int *eleIdx, const int *eleNum, int *eleProjConst,
                       const int *eleProjBFCnt);

void MakeSlaterElmBF_fcmp(const int *eleNum, const int *eleProjBFCnt);
void UpdateSlaterElmBF_fcmp(const int ma, const int ra, const int rb, const int u,
                       const int *eleCfg, const int *eleNum, const int *eleProjBFCnt, int *msa, int *hopNum, double complex*sltElmTmp);
void UpdateSlaterElmBFGrn(const int ma, const int ra, const int rb, const int u,
                          const int *eleCfg, const int *eleNum, const int *eleProjBFCnt, int *msa, int *hopNum, double complex*sltElmTmp);

void UpdateSlaterElmBFGrn_real(const int ma, const int ra, const int rb, const int u,
                          const int *eleCfg, const int *eleNum, const int *eleProjBFCnt, int *msa, int *hopNum, double *sltElmTmp);

void StoreSlaterElmBF_fcmp(complex double *bufM);

void StoreSlaterElmBF_real(double *bufM_real);

#endif




==> anc/dvmc/src/mVMC/include/splitloop.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * split loop
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#ifndef _SPLITLOOP
#define _SPLITLOOP
void SplitLoop(int *start, int *end,
                      const int loopLength, 
                      const int mpiRank, const int mpiSize);
#endif



==> anc/dvmc/src/mVMC/include/stcopt.h <==
#ifndef _STCOPT_HEADER
#define _STCOPT_HEADER
#include <mpi.h>

int StochasticOpt(MPI_Comm comm);
void stcOptInit(double *const s, double *const g, const int nSmat, const int *const smatToParaIdx);
int stcOptMain(double *g, const int nSmat, const int *smatToParaIdx, MPI_Comm);

#endif


==> anc/dvmc/src/mVMC/include/stcopt_dposv.h <==
#ifndef _STCOPT_PDPOSV
#ifndef _STCOPT_DPOSV
#define _STCOPT_DPOSV
#include <mpi.h>

void stcOptInit(double *const s, double *const g, const int nSmat, const int *const smatToParaIdx);

#endif
#endif


==> anc/dvmc/src/mVMC/include/stcopt_pdposv.h <==
#ifndef _STCOPT_DPOSV
#ifndef _STCOPT_PDPOSV
#define _STCOPT_PDPOSV

int StochasticOptDiag(MPI_Comm comm);
int stcOptMainDiag(double *const r, int const nSmat, int *const smatToParaIdx,
               MPI_Comm comm, int const optNum);

#endif
#endif



==> anc/dvmc/src/mVMC/include/version.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#ifndef _INCLUDE_VERSION
#define _INCLUDE_VERSION

#include <stdio.h>
#include <string.h>

/* Semantic Versioning http://semver.org */
/* <major>.<minor>.<patch>-<prerelease> */
#define VERSION_MAJOR  1
#define VERSION_MINOR  0
#define VERSION_PATCH  3
#define VERSION_PRERELEASE  "" /* "alpha", "beta.1", etc. */


void printVersion() {
  printf("mVMC version %d.%d.%d",VERSION_MAJOR,VERSION_MINOR,VERSION_PATCH);
  if(strlen(VERSION_PRERELEASE)>0) {
    printf("-%s",VERSION_PRERELEASE);
  }
  printf("\n");
  return;
};

#endif /* _INCLUDE_VERSIN */


==> anc/dvmc/src/mVMC/include/vmccal.h <==
#ifndef _VMCCAL
#define _VMCCAL
#include <complex.h>
void VMCMainCal(MPI_Comm comm);
void VMC_BF_MainCal(MPI_Comm comm);
#endif




==> anc/dvmc/src/mVMC/include/vmcmain.h <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * main program header
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

#ifndef _VMC_INCLUDE_FILES
#define _VMC_INCLUDE_FILES

#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <time.h>
#include <unistd.h>
#include <errno.h>
#include <limits.h>
#include <string.h>
#include <complex.h>

#ifdef _mpi_use
  #include <mpi.h>
#else
typedef int MPI_Comm;
MPI_Comm MPI_COMM_WORLD=0;
inline void MPI_Init(int argc, char* argv[]) {return;}
inline void MPI_Finalize() {return;}
inline void MPI_Abort(MPI_Comm comm, int errorcode) {exit(errorcode); return;}
inline void MPI_Barrier(MPI_Comm comm) {return;}
inline void MPI_Comm_size(MPI_Comm comm, int *size) {*size = 1; return;}
inline void MPI_Comm_rank(MPI_Comm comm, int *rank) {*rank = 0; return;}
#endif /* _mpi_use */

extern int omp_get_max_threads(void);
extern int omp_get_thread_num(void);

#include "../../sfmt/SFMT.h"
#include "version.h"
#include "global.h"
#include "blas_externs.h"

#include "../safempi.c"
#include "../safempi_fcmp.c"
#include "../vmcclock.c"
#include "../workspace.c"

#include "../stcopt.c"

#ifdef _lapack
 #include "../stcopt_dposv.c"
#else
 #include "../stcopt_pdposv.c"
#endif

#include "../stcopt_cg.c"

#include "../gauleg.c"
#include "../legendrepoly.c"
#include "../avevar.c"
#include "../average.c"
#include "../parameter.c"
#include "../projection.c"
#include "../slater.c"
#include "../slater_fsz.c"
#include "../qp.c"
#include "../qp_real.c"
#include "../matrix.c"
#include "../pfupdate.c"
#include "../pfupdate_real.c"
#include "../pfupdate_fsz.c"
#include "../pfupdate_two_fcmp.c"
#include "../pfupdate_two_real.c"
#include "../pfupdate_two_fsz.c"
#include "../locgrn.c"
#include "../locgrn_real.c"
#include "../locgrn_fsz.c"
#include "../calham.c"
#include "../calham_real.c"
#include "../calham_fsz.c"
#include "../calgrn.c"
#include "../calgrn_fsz.c"
#include "../setmemory.c"
#include "../readdef.c"
#include "../initfile.c"

#include "../vmcmake.c"
#include "../vmcmake_real.c"
#include "../vmcmake_fsz.c"
#include "../vmccal.c"
#include "../vmccal_fsz.c"

#endif /* _VMC_INCLUDE_FILES */


==> anc/dvmc/src/mVMC/include/vmcmake.h <==
#ifndef _VMCMAKE
#define _VMCMAKE
#include <complex.h>
#include <mpi.h>

void VMCMakeSample(MPI_Comm comm);
int makeInitialSample(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt,
                      const int qpStart, const int qpEnd, MPI_Comm comm);
void copyFromBurnSample(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt);
void copyToBurnSample(const int *eleIdx, const int *eleCfg, const int *eleNum, const int *eleProjCnt);
void saveEleConfig(const int sample, const double complex logIp,
                   const int *eleIdx, const int *eleCfg, const int *eleNum, const int *eleProjCnt);
void sortEleConfig(int *eleIdx, int *eleCfg, const int *eleNum);
void ReduceCounter(MPI_Comm comm);
void makeCandidate_hopping(int *mi_, int *ri_, int *rj_, int *s_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg);
void makeCandidate_exchange(int *mi_, int *ri_, int *rj_, int *s_, int *rejectFlag_,
                            const int *eleIdx, const int *eleCfg, const int *eleNum);
void updateEleConfig(int mi, int ri, int rj, int s,
                     int *eleIdx, int *eleCfg, int *eleNum);
void revertEleConfig(int mi, int ri, int rj, int s,
                     int *eleIdx, int *eleCfg, int *eleNum);


/*[s] BackFlow */
void VMC_BF_MakeSample(MPI_Comm comm);
int makeInitialSampleBF(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt, int *eleProjBFCnt,
                        const int qpStart, const int qpEnd, MPI_Comm comm);
void copyFromBurnSampleBF(int *eleIdx);
void copyToBurnSampleBF(const int *eleIdx);
void saveEleConfigBF(const int sample, const double logIp,
                     const int *eleIdx, const int *eleCfg, const int *eleNum, const int *eleProjCnt, const int *eleProjBFCnt);
/*[e] BackFlow */

typedef enum {HOPPING,HOPPING_FSZ,EXCHANGE,LOCALSPINFLIP, NONE} UpdateType;
UpdateType getUpdateType(int path);

#endif




==> anc/dvmc/src/mVMC/include/vmcmake_real.h <==
#ifndef _VMCMAKE_REAL
#define _VMCMAKE_REAL
#include <complex.h>
#include <mpi.h>

void VMCMakeSample_real(MPI_Comm comm);
void VMC_BF_MakeSample_real(MPI_Comm comm);

int makeInitialSample_real(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt,
                           const int qpStart, const int qpEnd, MPI_Comm comm);

int makeInitialSampleBF_real(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt, int *eleProjBFCnt,
                             const int qpStart, const int qpEnd, MPI_Comm comm);

#endif




==> anc/dvmc/src/mVMC/include/workspace.h <==
#ifndef _WORKSPACE
#define _WORKSPACE
#include <complex.h>
int NumWorkSpaceInt;
int *WorkSpaceInt;
int *WorkSpaceIntNow;

int NumWorkSpaceDouble;
double *WorkSpaceDouble;
double *WorkSpaceDoubleNow;

int NumWorkSpaceComplex;
double complex *WorkSpaceComplex;
double complex *WorkSpaceComplexNow;

int NumWorkSpaceThreadInt;
int **WorkSpaceThreadInt;
int **WorkSpaceThreadIntNow;

int NumWorkSpaceThreadDouble;
double **WorkSpaceThreadDouble;
double **WorkSpaceThreadDoubleNow;

int NumWorkSpaceThreadComplex;
double complex **WorkSpaceThreadComplex;
double complex **WorkSpaceThreadComplexNow;

void initializeWorkSpaceAll();
void FreeWorkSpaceAll();

void RequestWorkSpaceInt(int n);
int* GetWorkSpaceInt(int n);
void ReleaseWorkSpaceInt();

void RequestWorkSpaceDouble(int n);
double* GetWorkSpaceDouble(int n);
void ReleaseWorkSpaceDouble();

void RequestWorkSpaceComplex(int n);
double complex* GetWorkSpaceComplex(int n);
void ReleaseWorkSpaceComplex();

void RequestWorkSpaceThreadInt(int n);
int* GetWorkSpaceThreadInt(int n);
void ReleaseWorkSpaceThreadInt();

void RequestWorkSpaceThreadDouble(int n);
double* GetWorkSpaceThreadDouble(int n);
void ReleaseWorkSpaceThreadDouble();

void requestWorkSpaceThreadComplex(int n);
double complex* GetWorkSpaceThreadComplex(int n);
void ReleaseWorkSpaceThreadComplex();

#endif


==> anc/dvmc/src/mVMC/initfile.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * initialization of files
 *-------------------------------------------------------------
 * by Satoshi Morita 
 *-------------------------------------------------------------*/
#include "initfile.h"

#ifndef _INITFILE_SRC
#define _INITFILE_SRC

void InitFile(char *xNameListFile, int rank) {
  char fileName[D_FileNameMax];

  if(rank!=0) return;

  //sprintf(fileName, "%s_cfg_%03d.dat", CDataFileHead, NDataIdxStart);
  //writeConfig(xNameListFile, fileName);

  sprintf(fileName, "%s_time_%03d.dat", CDataFileHead, NDataIdxStart);
  FileTime = fopen(fileName, "w");

  if(NVMCCalMode==0) {
    sprintf(fileName, "%s_SRinfo.dat", CDataFileHead);
    FileSRinfo = fopen(fileName, "w");
    if(SRFlag == 0){
      fprintf(FileSRinfo,
            "#Npara Msize optCut diagCut sDiagMax  sDiagMin    absRmax       imax\n");
    }else{
      fprintf(FileSRinfo,
            "#Npara Msize optCut diagCut sEigenMax  sEigenMin    absRmax       imax\n");
    }

    sprintf(fileName, "%s_out_%03d.dat", CDataFileHead, NDataIdxStart);
    FileOut = fopen(fileName, "w");

    if(FlagBinary==0) {
      sprintf(fileName, "%s_var_%03d.dat", CDataFileHead, NDataIdxStart);
      FileVar = fopen(fileName, "w");
    } else {
      sprintf(fileName, "%s_varbin_%03d.dat", CDataFileHead, NDataIdxStart);
      FileVar = fopen(fileName, "wb");
      fwrite(&NPara,sizeof(int),1,FileVar);
      fwrite(&NSROptItrStep,sizeof(int),1,FileVar);
    }
  }

  return;
}

void InitFilePhysCal(int i, int rank) {
  char fileName[D_FileNameMax];
  int idx = i+NDataIdxStart;
  int one = 1;

  if(rank!=0) return;

  if(NVMCCalMode<2){
    sprintf(fileName, "%s_out_%03d.dat", CDataFileHead, idx);
    FileOut = fopen(fileName, "w");
   
    if(FlagBinary==0) {
      sprintf(fileName, "%s_var_%03d.dat", CDataFileHead, idx);
      FileVar = fopen(fileName, "w");
    } else {
      sprintf(fileName, "%s_varbin_%03d.dat", CDataFileHead, idx);
      FileVar = fopen(fileName, "wb");
      fwrite(&NPara,sizeof(int),1,FileVar);
      fwrite(&one,sizeof(int),1,FileVar);
    }
  }

  if(NVMCCalMode==1){
  /* Green function */
    if(NCisAjs>0){
      sprintf(fileName, "%s_cisajs_%03d.dat", CDataFileHead, idx);
      FileCisAjs = fopen(fileName, "w");
    }
   

    if(NCisAjsCktAlt>0){
      sprintf(fileName, "%s_cisajscktaltex_%03d.dat", CDataFileHead, idx);
      FileCisAjsCktAlt = fopen(fileName, "w");
    }

    if(NCisAjsCktAltDC>0){
      sprintf(fileName, "%s_cisajscktalt_%03d.dat", CDataFileHead, idx);
      FileCisAjsCktAltDC = fopen(fileName, "w");
    }
    
    if(NLanczosMode>0){
      sprintf(fileName, "%s_ls_out_%03d.dat", CDataFileHead, idx);
      FileLS = fopen(fileName, "w");

      sprintf(fileName, "%s_ls_qqqq_%03d.dat", CDataFileHead, idx);
      FileLSQQQQ = fopen(fileName, "w");
      
      if(NLanczosMode>1){
  #ifdef _DEBUG
        sprintf(fileName, "%s_ls_qcisajsq_%03d.dat",
                CDataFileHead, idx);
        FileLSQCisAjsQ = fopen(fileName, "w");
        sprintf(fileName, "%s_ls_qcisajscktaltq_%03d.dat",
                CDataFileHead, idx);
        FileLSQCisAjsCktAltQ = fopen(fileName, "w");

   #endif
        sprintf(fileName, "%s_ls_cisajs_%03d.dat",
                CDataFileHead, idx);
        FileLSCisAjs = fopen(fileName, "w");

        sprintf(fileName, "%s_ls_cisajscktalt_%03d.dat",
                CDataFileHead, idx);
        FileLSCisAjsCktAlt = fopen(fileName, "w");
      }
    }
  
  }
  else if(NVMCCalMode==2){
    //if(NCisAjs>0){
    //  sprintf(fileName, "%s_cisajs_%03d.dat", CDataFileHead, idx);
    //  FileCisAjs = fopen(fileName, "w");
    //}
    
    sprintf(fileName, "%s_physN1_%03d.dat", CDataFileHead, idx);
    FileN1 = fopen(fileName, "w");
    
    sprintf(fileName, "%s_physN2_%03d.dat", CDataFileHead, idx);
    FileN2 = fopen(fileName, "w");
/*
    sprintf(fileName, "%s_physAC_%03d.dat", CDataFileHead, idx);
    File_AC = fopen(fileName, "w");
    
    sprintf(fileName, "%s_physACN_%03d.dat", CDataFileHead, idx);
    File_ACN = fopen(fileName, "w");
    
    sprintf(fileName, "%s_physNACN_%03d.dat", CDataFileHead, idx);
    File_NACN = fopen(fileName, "w");

    sprintf(fileName, "%s_phys_nCHAm_%03d.dat", CDataFileHead, idx);
    File_nCHAm = fopen(fileName, "w");*/
  }
  else if(NVMCCalMode==3){
    //if(NCisAjs>0){
    //  sprintf(fileName, "%s_cisajs_%03d.dat", CDataFileHead, idx);
    //  FileCisAjs = fopen(fileName, "w");
    //}

    //sprintf(fileName, "%s_nCHAm_nAHCm_%03d.dat", CDataFileHead, idx);
    //File_nCHAm = fopen(fileName, "w");

    sprintf(fileName, "%s_nCHAm_nAHCm_%03d.bin", CDataFileHead, idx);
    File_nCHAm_bin = fopen(fileName, "wb");

    //sprintf(fileName, "%s_nCAm_nACm_nCHAm_nAHCm_%03d.dat", CDataFileHead, idx);
    //File_nCHAm_compact = fopen(fileName, "w");
  }
  return;
}

void CloseFile(int rank) {
  if(rank!=0) return;

  fclose(FileTime);

  if(NVMCCalMode==0) {
    fclose(FileSRinfo);
    fclose(FileOut);
    fclose(FileVar);
  }

  return;
}

void CloseFilePhysCal(int rank) {
  if(rank!=0) return;

  if(NVMCCalMode<2) {
    fclose(FileOut);
    fclose(FileVar);
  }

  if(NCisAjs>0){
    fclose(FileCisAjs);
  }
  if(NCisAjsCktAlt>0){
    fclose(FileCisAjsCktAlt);
  }
  if(NCisAjsCktAltDC>0){
    fclose(FileCisAjsCktAltDC);
  }
  
  if(NLanczosMode>0){
    fclose(FileLS);
    fclose(FileLSQQQQ);
    
    if(NLanczosMode>1){
#ifdef _DEBUG
      fclose(FileLSQCisAjsQ);
      fclose(FileLSQCisAjsCktAltQ);
#endif
      fclose(FileLSCisAjs);
      fclose(FileLSCisAjsCktAlt);
    }
  }

  return;
}

void FlushFile(int step, int rank) {
  if(rank!=0) return;

  if(step%NFileFlushInterval==0) {
    fflush(FileTime);
    if(NVMCCalMode==0) {
      fflush(FileSRinfo);
      fflush(FileOut);
      fflush(FileVar);
    }
  }
  return;
}


#endif


==> anc/dvmc/src/mVMC/legendrepoly.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Legendre Polynomial
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "legendrepoly.h"
#ifndef _LEGENDREPOLY_SRC
#define _LEGENDREPOLY_SRC

double LegendrePoly(const double x, const int n){
  double P01, P02, P03;
  int i;
  if(n<=0) return 1.0;
  else if(n==1) return x;
  else{
    P01 = 1.0;
    P02 = x;
    for(i=2;i<=n;i++){ /* recurrence relation */
      P03 = 1.0/(1.0*i) * ( (2.0*i-1.0)*x*P02 - (1.0*i-1.0)*P01 );
      P01 = P02;
      P02 = P03;
    }
    return P03;
  };
}

#endif



==> anc/dvmc/src/mVMC/locgrn.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * local Green Functions
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#pragma once
#include "locgrn.h"
#include "projection.h"
#include "pfupdate.h"
#include "pfupdate_two_fcmp.h"
#include "qp.h"

double complex calculateNewPfMN_child(const int qpidx, const int n, const int *msa, const int *rsa,
                              const int *eleIdx, double complex *buffer);

/* Calculate 1-body Green function <CisAjs> */
/* buffer size = NQPFull */
double complex GreenFunc1(const int ri, const int rj, const int s, const double complex  ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double complex *buffer) {
  double complex z;
  int mj,msj,rsi,rsj;
  double complex *pfMNew = buffer; /* NQPFull */

  if(ri==rj) return eleNum[ri+s*Nsite];
  if(eleNum[ri+s*Nsite]==1 || eleNum[rj+s*Nsite]==0) return 0.0;

  mj = eleCfg[rj+s*Nsite];
  msj = mj + s*Ne;
  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;

  /* hopping */
  eleIdx[msj] = ri;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;
  UpdateProjCnt(rj, ri, s, projCntNew, eleProjCnt, eleNum);
  z = ProjRatio(projCntNew,eleProjCnt);

  /* calculate Pfaffian */
  CalculateNewPfM(mj, s, pfMNew, eleIdx, 0, NQPFull);
  z *= CalculateIP_fcmp(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[msj] = rj;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  return conj(z/ip);//TBC
}

/* Calculate 2-body Green function <psi|CisAjsCktAlt|x>/<psi|x> */
/* buffer size = NQPFull+2*Nsize */
double complex GreenFunc2(const int ri, const int rj, const int rk, const int rl,
                  const int s, const int t, const double complex ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double complex *buffer) {
  double complex z;
  int mj,msj,ml,mtl;
  int rsi,rsj,rtk,rtl;
  double complex *pfMNew = buffer; /* [NQPFull] */
  double complex *bufV   = buffer+NQPFull; /* 2*Nsize */

  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;
  rtk = rk + t*Nsite;
  rtl = rl + t*Nsite;

  if(s==t) {
    if(rk==rl) { /* CisAjsNks */
      if(eleNum[rtk]==0) return 0.0;
      else return GreenFunc1(ri,rj,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,projCntNew,buffer); /* CisAjs */
    }else if(rj==rl) {
      return 0.0; /* CisAjsCksAjs (j!=k) */
    }else if(ri==rl) { /* AjsCksNis */
      if(eleNum[rsi]==0) return 0.0;
      else if(rj==rk) return 1.0-eleNum[rsj];
      else return -GreenFunc1(rk,rj,s,ip,eleIdx,eleCfg,eleNum,
                              eleProjCnt,projCntNew,buffer); /* -CksAjs */
    }else if(rj==rk) { /* CisAls(1-Njs) */
      if(eleNum[rsj]==1) return 0.0;
      else if(ri==rl) return eleNum[rsi];
      else return GreenFunc1(ri,rl,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,projCntNew,buffer); /* CisAls */
    }else if(ri==rk) {
      return 0.0; /* CisAjsCisAls (i!=j) */
    }else if(ri==rj) { /* NisCksAls (i!=k,l) */
      if(eleNum[rsi]==0) return 0.0;
      else return GreenFunc1(rk,rl,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,projCntNew,buffer); /* CksAls */
    }
  }else{
    if(rk==rl) { /* CisAjsNkt */
      if(eleNum[rtk]==0) return 0.0;
      else if(ri==rj) return eleNum[rsi];
      else return GreenFunc1(ri,rj,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,projCntNew,buffer); /* CisAjs */
    }else if(ri==rj) { /* NisCktAlt */
      if(eleNum[rsi]==0) return 0.0;
      else return GreenFunc1(rk,rl,t,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,projCntNew,buffer); /* CktAlt */
    }
  }

  if(eleNum[rsi]==1 || eleNum[rsj]==0 || eleNum[rtk]==1 || eleNum[rtl]==0) return 0.0;

  mj = eleCfg[rj+s*Nsite];
  ml = eleCfg[rl+t*Nsite];
  msj = mj + s*Ne;
  mtl = ml + t*Ne;

  /* hopping */
  eleIdx[mtl] = rk;
  eleNum[rtl] = 0;
  eleNum[rtk] = 1;
  UpdateProjCnt(rl, rk, t, projCntNew, eleProjCnt, eleNum);
  eleIdx[msj] = ri;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;
  UpdateProjCnt(rj, ri, s, projCntNew, projCntNew, eleNum);

  z = ProjRatio(projCntNew,eleProjCnt);

  /* calculate Pfaffian */
  CalculateNewPfMTwo_fcmp(ml, t, mj, s, pfMNew, eleIdx, 0, NQPFull, bufV);
  z *= CalculateIP_fcmp(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[mtl] = rl;
  eleNum[rtl] = 1;
  eleNum[rtk] = 0;
  eleIdx[msj] = rj;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  return conj(z/ip);//TBC
}


// ignore GreenFuncN: to be added

/* Calculate n-body Green function */
/* <phi| c1 a1 c2 a2 ... cn an |x> */
/* c_k = c_rsi[k], a_k = a_rsj[k] */
/* rsi is the array of indices of creation operators */
/* rsj is the array of indices of annihilation operators */
/* buffer size    = NQPFull + n*Nsize */
/* bufferInt size = NProj */

double complex GreenFuncN(const int n, int *rsi, int *rsj, const double complex ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  double complex *buffer, int *bufferInt){
  int ri,rj,rk,rl,si,sj,sk,mj;
  int k,l,m,rsk;
  double complex z,x;
  int qpidx;

  int *projCntNew = bufferInt; /* [NProj] */

  int msj[n];
  double complex *pfMNew = buffer; /* [NQPFull] */
  double complex *bufV = buffer+NQPFull; /* [n*Nsize] */

  for(k=0;k<n;k++) {
    si = rsi[k]/Nsite;
    sj = rsj[k]/Nsite;
    if(si!=sj) return 0;
  }

  if(n<=0) return 0;
  else if(n==1) {
    ri = rsi[0]%Nsite;
    rj = rsj[0]%Nsite;
    si = rsi[0]/Nsite;
    return GreenFunc1(ri,rj,si,ip,eleIdx,eleCfg,eleNum,eleProjCnt,projCntNew,buffer);
  } else if(n==2) {
    ri = rsi[0]%Nsite;
    rj = rsj[0]%Nsite;
    si = rsi[0]/Nsite;
    rk = rsi[1]%Nsite;
    rl = rsj[1]%Nsite;
    sk = rsi[1]/Nsite;
    return GreenFunc2(ri,rj,rk,rl,si,sk,ip,eleIdx,eleCfg,eleNum,eleProjCnt,projCntNew,buffer);
  }

  /* reduction */
  for(k=n-1;k>=0;k--) {
    /* ** check for an annihilation operator at rsj[k] ** */
    rsk = rsj[k];
    for(l=k+1;l<n;l++) {
      /* rsj[k] == rsi[l] */
      if(rsk==rsi[l]) {
        rsj[k] = rsj[l];
        for(m=l;m<n-1;m++) { /* shift */
          rsi[m] = rsi[m+1];
          rsj[m] = rsj[m+1];
        }
        return GreenFuncN(n-1,rsi,rsj,ip,eleIdx,eleCfg,eleNum,eleProjCnt,buffer,bufferInt);
      }
      /* rsj[k] == rsj[l] */
      if(rsk==rsj[l]) return 0;
    }
    /* check electron number */
    if(eleNum[rsk]==0) return 0;

    /* ** check for a creation operator at rsi[k] ** */
    rsk = rsi[k];
    /* rsi[k] == rsj[k] */
    if(rsk==rsj[k]) {
      for(m=k;m<n-1;m++) { /* shift */
        rsi[m] = rsi[m+1];
        rsj[m] = rsj[m+1];
      }
      return GreenFuncN(n-1,rsi,rsj,ip,eleIdx,eleCfg,eleNum,eleProjCnt,buffer,bufferInt);
    }
    for(l=k+1;l<n;l++) {
      /* rsi[k] == rsi[l] */
      if(rsk==rsi[l]) return 0;
      /* rsi[k] == rsj[l] (k<l) */
      if(rsk==rsj[l]) {
        rsi[k] = rsi[l];
        for(m=l;m<n-1;m++) { /* shift */
          rsi[m] = rsi[m+1];
          rsj[m] = rsj[m+1];
        }
        return (-1.0)*GreenFuncN(n-1,rsi,rsj,ip,eleIdx,eleCfg,eleNum,eleProjCnt,buffer,bufferInt);
      }
    }
    /* check electron number */
    if(eleNum[rsk]==1) return 0;
  }

  /* hopping */
  #pragma loop noalias
  for(k=0;k<n;k++) {
    ri = rsi[k]%Nsite;
    rj = rsj[k]%Nsite;
    sj = rsj[k]/Nsite;
    mj = eleCfg[rsj[k]];
    msj[k] = mj + sj*Ne;

    eleIdx[msj[k]] = ri;
    eleNum[rsj[k]] = 0;
    eleNum[rsi[k]] = 1;
  }

  MakeProjCnt(projCntNew,eleNum);
  x = ProjRatio(projCntNew,eleProjCnt);

  /* calculateNewPfM */
  for(qpidx=0;qpidx<NQPFull;qpidx++) {
    pfMNew[qpidx] = calculateNewPfMN_child(qpidx,n,msj,rsj,eleIdx,bufV);
  }
  z = CalculateIP_fcmp(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hoppint */
  #pragma loop noalias
  for(k=0;k<n;k++) {
    rj = rsj[k]%Nsite;
    eleIdx[msj[k]] = rj;
    eleNum[rsj[k]] = 1;
    eleNum[rsi[k]] = 0;
  }

  return x*z/ip;
}

//
///* msa[k]-th electron hops from rsa[k] to eleIdx[msa[k]] */
///* buffer size = n*Nsize */
double complex calculateNewPfMN_child(const int qpidx, const int n, const int *msa, const int *rsa,
                              const int *eleIdx, double complex *buffer) {
  const int nsize = Nsize;
  const int n2 = 2*n;
  const double complex *sltE;
  const double complex *sltE_k;
  const double complex *invM;
  const double complex *invM_i, *invM_k, *invM_l;

  double complex *vec; /* vec[n][nsize] */
  double complex *vec_k, *vec_l;
  double complex mat[n2*n2]; /* mat[n2][n2] */
  double complex *mat_k;
  double sgn;

  int rsi,rsk,msi,msj,k,l;
  double complex val,tmp;

  /* for DSKPFA */
  char uplo='U', mthd='P';
  int lda,info=0;
  double complex pfaff;
  int iwork[n2];
  double complex work[n2*n2]; /* [n2][n2] */
  int lwork = n2*n2;
  double *rwork = GetWorkSpaceThreadDouble(LapackLWork); //TBC for rwork

  //int nn;
  //nn=lda=n2;

  sltE = SlaterElm + qpidx*Nsite2*Nsite2;
  invM = InvM + qpidx*Nsize*Nsize;

  vec = buffer; /* n*nsize */

  #pragma loop noalias
  for(k=0;k<n;k++) {
    rsk = eleIdx[msa[k]] + (msa[k]/Ne)*Nsite;
    sltE_k = sltE + rsk*Nsite2;
    vec_k = vec + k*nsize;
    #pragma loop norecurrence
    for(msi=0;msi<nsize;msi++) {
      rsi = eleIdx[msi] + (msi/Ne)*Nsite;
      vec_k[msi] = sltE_k[rsi];
    }
  }

  /* X_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k;
    vec_k = vec + k*nsize;
    for(l=k+1;l<n;l++) {
      vec_l = vec + l*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        invM_i = invM + msi*nsize;
        tmp = 0.0;
        for(msj=0;msj<nsize;msj++) {
          tmp += invM_i[msj] * vec_l[msj];
        }
        val += tmp * vec_k[msi];
      }
      mat_k[l] = val + vec_k[msa[l]];
    }
  }

  /* Y_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k + n;
    vec_k = vec + k*nsize;
    for(l=0;l<n;l++) {
      invM_l = invM + msa[l]*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        val += vec_k[msi] * invM_l[msi];
      }
      mat_k[l] = val;
    }
  }

  /* Z_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*(k+n) + n;
    invM_k = invM + msa[k]*nsize;
    for(l=k+1;l<n;l++) {
      mat_k[l] = invM_k[msa[l]];
    }
  }

  #pragma loop noalias
  for(k=0;k<n2;k++) {
    #pragma loop norecurrence
    for(l=0;l<k;l++) {
      mat[n2*k + l] = -mat[n2*l + k]; /* transpose */
    }
    mat[n2*k + k] = 0.0; /* diagonal elements */
  }

  /* calculate Pf M */
  //M_DSKPFA(&uplo, &mthd, &nn, mat, &lda, &pfaff, iwork, work, &lwork, &info);
  //M_ZSKPFA(&uplo, &mthd, &n, mat, &lda, &pfaff, iwork, work, &lwork, rwork, &info); //TBC
  M_ZSKPFA(&uplo, &mthd, &n, mat, &lda, &pfaff, iwork, work, &lwork, rwork, &info); //TBC
  sgn = ( (n*(n-1)/2)%2==0 ) ? 1.0 : -1.0;

  return sgn * pfaff * PfM[qpidx];
}

/* Calculate 1-body Green function <CisAjs> */
/* buffer size = NQPFull */
double complex GreenFunc1BF(const int ri, const int rj, const int s, const double complex ip, double complex *bufM,
                    int *eleIdx, int *eleCfg, int *eleNum, const int *eleProjCnt,
                    int *projCntNew, const int *eleProjBFCnt,int *projBFCntNew, double complex *buffer) {
  double complex z;
  int mj,msj,rsi,rsj;
  //double complex bufM[NQPFull*Nsize*Nsize];
  double complex* pfMNew = buffer; /* NQPFull */
  int msaTmp[NQPFull*Nsite],icount[NQPFull];

  if(ri==rj) return eleNum[ri+s*Nsite];
  if(eleNum[ri+s*Nsite]==1 || eleNum[rj+s*Nsite]==0) return 0.0;

  /* store SlaterElmBF before hopping */
  mj = eleCfg[rj+s*Nsite];
  msj = mj + s*Ne;
  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;

  /* hopping */
  eleCfg[rsj] = -1;
  eleCfg[rsi] = mj;
  eleIdx[msj] = ri;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;
  UpdateProjCnt(rj, ri, s, projCntNew, eleProjCnt, eleNum);
  z = ProjRatio(projCntNew,eleProjCnt);

  /* calculate Pfaffian */
  //printf("1");
  StartTimer(81);
  MakeProjBFCnt(projBFCntNew, eleNum);
  StopTimer(81);
  StartTimer(82);
  UpdateSlaterElmBFGrn(mj, rj, ri, s, eleCfg, eleNum, projBFCntNew, msaTmp, icount, bufM);
  StopTimer(82);
  StartTimer(83);
  CalculateNewPfMBF(icount, msaTmp, pfMNew, eleIdx, 0, NQPFull, bufM);
  StopTimer(83);
  z *= CalculateIP_fcmp(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleCfg[rsj] = mj;
  eleCfg[rsi] = -1;
  eleIdx[msj] = rj;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  StoreSlaterElmBF_fcmp(bufM);

  return z/ip;
}


==> anc/dvmc/src/mVMC/locgrn_fsz.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

his program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * local Green Functions
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

double complex GreenFunc1_fsz(const int ri, const int rj, const int s, const double complex ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,int *eleSpn,
                  int *projCntNew, double complex *buffer);

double complex GreenFunc1_fsz2(const int ri, const int rj, const int s,const int t, const double complex ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,int *eleSpn,
                  int *projCntNew, double complex *buffer);

double complex GreenFunc2_fsz(const int ri, const int rj, const int rk, const int rl,
                  const int s, const int t, const double complex  ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,int *eleSpn,
                  int *projCntNew, double complex *buffer);
/*
double complex GreenFuncN(const int n, int *rsi, int *rsj, const double complex  ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  double complex *buffer, int *bufferInt);
double complex calculateNewPfMN_child(const int qpidx, const int n, const int *msa, const int *rsa,
                              const int *eleIdx, double complex *buffer);
*/
/* Calculate 1-body Green function <CisAjs> */
/* buffer size = NQPFull */
double complex GreenFunc1_fsz(const int ri, const int rj, const int s, const double complex  ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,int *eleSpn,
                  int *projCntNew, complex double *buffer) {
  double complex z;
  int mj,msj,rsi,rsj;
  double complex *pfMNew = buffer; /* NQPFull */

  if(ri==rj) return eleNum[ri+s*Nsite];
  if(eleNum[ri+s*Nsite]==1 || eleNum[rj+s*Nsite]==0) return 0.0;

  mj  = eleCfg[rj+s*Nsite];
  msj = mj;// + s*Ne;
  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;

  /* hopping */
  eleIdx[msj] = ri;
  eleSpn[msj] = s;//fsz
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;
  UpdateProjCnt(rj, ri, s, projCntNew, eleProjCnt, eleNum);
  z = ProjRatio(projCntNew,eleProjCnt);

  /* calculate Pfaffian */
  CalculateNewPfM_fsz(mj, s, pfMNew, eleIdx,eleSpn, 0, NQPFull);//fsz
  z *= CalculateIP_fcmp(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[msj] = rj;
  eleSpn[msj] = s; //fsz
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  return conj(z/ip);//TBC
}

/* Calculate 1-body Green function <CisAjt> */ // s!=t
/* buffer size = NQPFull */
double complex GreenFunc1_fsz2(const int ri, const int rj, const int s,const int t, const double complex  ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,int *eleSpn,
                  int *projCntNew, complex double *buffer) {
  double complex z;
  int mj,rsi,rtj;//msj
  double complex *pfMNew = buffer; /* NQPFull */

  //if(ri==rj) return eleNum[ri+s*Nsite]; //fsz
  if(eleNum[ri+s*Nsite]==1 || eleNum[rj+t*Nsite]==0) return 0.0;

  mj  = eleCfg[rj+t*Nsite];
  //mtj = mj;// + s*Ne;
  rsi = ri + s*Nsite;
  rtj = rj + t*Nsite;

  /* hopping */
  // (j,t) -> (i,s)
  eleIdx[mj] = ri;
  eleSpn[mj] = s;//fsz
  eleNum[rtj] = 0;
  eleNum[rsi] = 1;
  UpdateProjCnt_fsz(rj, ri, t,s, projCntNew, eleProjCnt, eleNum);
  z = ProjRatio(projCntNew,eleProjCnt);

  /* calculate Pfaffian */
  CalculateNewPfM_fsz(mj, s, pfMNew, eleIdx,eleSpn, 0, NQPFull);//fsz: note EleSpn[mj]=s
  z *= CalculateIP_fcmp(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[mj] = rj;
  eleSpn[mj] = t; //fsz
  eleNum[rtj] = 1;
  eleNum[rsi] = 0;

  return conj(z/ip);//TBC
}


/* Calculate 2-body Green function <psi|CisAjsCktAlt|x>/<psi|x> */
/* buffer size = NQPFull+2*Nsize */
double complex GreenFunc2_fsz(const int ri, const int rj, const int rk, const int rl,
                  const int s, const int t, const double complex ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,int *eleSpn,
                  int *projCntNew, double complex *buffer) {
  double complex z;
  int mj,msj,ml,mtl;
  int rsi,rsj,rtk,rtl;
  double complex *pfMNew = buffer; /* [NQPFull] */
  double complex *bufV   = buffer+NQPFull; /* 2*Nsize */

  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;
  rtk = rk + t*Nsite;
  rtl = rl + t*Nsite;

  if(s==t) {
    if(rk==rl) { /* CisAjsNks */
      if(eleNum[rtk]==0) return 0.0;
      else return GreenFunc1_fsz(ri,rj,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,eleSpn,projCntNew,buffer); /* CisAjs */
    }else if(rj==rl) {
      return 0.0; /* CisAjsCksAjs (j!=k) */
    }else if(ri==rl) { /* AjsCksNis */
      if(eleNum[rsi]==0) return 0.0;
      else if(rj==rk) return 1.0-eleNum[rsj];
      else return -GreenFunc1_fsz(rk,rj,s,ip,eleIdx,eleCfg,eleNum,
                              eleProjCnt,eleSpn,projCntNew,buffer); /* -CksAjs */
    }else if(rj==rk) { /* CisAls(1-Njs) */
      if(eleNum[rsj]==1) return 0.0;
      else if(ri==rl) return eleNum[rsi];
      else return GreenFunc1_fsz(ri,rl,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,eleSpn,projCntNew,buffer); /* CisAls */
    }else if(ri==rk) {
      return 0.0; /* CisAjsCisAls (i!=j) */
    }else if(ri==rj) { /* NisCksAls (i!=k,l) */
      if(eleNum[rsi]==0) return 0.0;
      else return GreenFunc1_fsz(rk,rl,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,eleSpn,projCntNew,buffer); /* CksAls */
    }
  }else{
    if(rk==rl) { /* CisAjsNkt */
      if(eleNum[rtk]==0) return 0.0;
      else if(ri==rj) return eleNum[rsi];
      else return GreenFunc1_fsz(ri,rj,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,eleSpn,projCntNew,buffer); /* CisAjs */
    }else if(ri==rj) { /* NisCktAlt */
      if(eleNum[rsi]==0) return 0.0;
      else return GreenFunc1_fsz(rk,rl,t,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,eleSpn,projCntNew,buffer); /* CktAlt */
    }
  }

  if(eleNum[rsi]==1 || eleNum[rsj]==0 || eleNum[rtk]==1 || eleNum[rtl]==0) return 0.0;

  mj = eleCfg[rj+s*Nsite];
  ml = eleCfg[rl+t*Nsite];
  msj = mj;// + s*Ne;
  mtl = ml;// + t*Ne;

  /* hopping */
  eleIdx[mtl] = rk;
  eleSpn[mtl] = t;
  eleNum[rtl] = 0;
  eleNum[rtk] = 1;
  UpdateProjCnt(rl, rk, t, projCntNew, eleProjCnt, eleNum);
  eleIdx[msj] = ri;
  eleSpn[msj] = s;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;
  UpdateProjCnt(rj, ri, s, projCntNew, projCntNew, eleNum);

  z = ProjRatio(projCntNew,eleProjCnt);

  /* calculate Pfaffian */
  CalculateNewPfMTwo_fsz(ml, t, mj, s, pfMNew, eleIdx,eleSpn, 0, NQPFull, bufV);
  z *= CalculateIP_fcmp(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[mtl] = rl;
  eleSpn[mtl] = t;
  eleNum[rtl] = 1;
  eleNum[rtk] = 0;
  eleIdx[msj] = rj;
  eleSpn[msj] = s;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  return conj(z/ip);//TBC
}

/* Calculate 2-body Green function <psi|CisAjtCkuAlv|x>/<psi|x> */
/* buffer size = NQPFull+2*Nsize */
double complex GreenFunc2_fsz2(const int ri, const int rj, const int rk, const int rl,
                  const int s, const int t,const int u,const int v, const double complex ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,int *eleSpn,
                  int *projCntNew, double complex *buffer) {
  double complex z;
  //int mj,msj,ml,mtl;
  int mj,ml; // mj: (rj,t) -> (ri,s) ml:(rl,v) -> (rk,u)
  //int rsi,rtj,ruk,rvl;
  int XI,XJ,XK,XL; //fsz
  double complex *pfMNew = buffer; /* [NQPFull] */
  double complex *bufV   = buffer+NQPFull; /* 2*Nsize */

  XI = ri + s*Nsite;
  XJ = rj + t*Nsite;
  XK = rk + u*Nsite;
  XL = rl + v*Nsite;


  if(XI == XJ) {
    if(XJ == XK) {
      if(XK == XL) {
        // I=J=K=L #1
        return eleNum[XI];
      }else{
        // I=J=K !=L #2
        if(eleNum[XI]==1) return 0.0; // 
        else return GreenFunc1_fsz2(rk,rl,u,v,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,eleSpn,projCntNew,buffer); /* CkuAlv */
      }      
    }else if(XJ == XL){
      // I=J=L !=K #3
      return 0.0;
    }else if(XK == XL){
      // I=J ! K=L #4
      return eleNum[XI]*eleNum[XK];
    }else {
      // I=J   K!=L #5
      if(eleNum[XI]==0) return 0.0; // 
      else return GreenFunc1_fsz2(rk,rl,u,v,ip,eleIdx,eleCfg,eleNum,
                            eleProjCnt,eleSpn,projCntNew,buffer); /* CkuAlv */
    } 
  }else if(XI == XK){
    if(XJ == XL){
      // I=K != J=L  #6
      return 0.0;
    }else if(XK == XL){
      // I=K=L !=J #7
      return 0.0;
    }else{
      // I=K != L!=J #8
      return 0.0;
    }
  }else if(XI == XL){
    if(XJ == XK){
      // I=L != J==K #9
      return eleNum[XI]*(1-eleNum[XJ]);
    }else{
      // I=L != J!=K #10
      if(eleNum[XI]==0) return 0.0; // 
      else return -1.0*GreenFunc1_fsz2(rk,rj,u,t,ip,eleIdx,eleCfg,eleNum,
                            eleProjCnt,eleSpn,projCntNew,buffer); /* CkuAjt */
    }
  }else if(XJ == XK){
   if(XK == XL){
     // I != J=K=L  #11
     if(eleNum[XJ]==0) return 0.0; // 
     else return GreenFunc1_fsz2(ri,rj,s,t,ip,eleIdx,eleCfg,eleNum,
                            eleProjCnt,eleSpn,projCntNew,buffer); /* CisAjt */
   }else{
     // I != J=K !=L  #12
     if(eleNum[XJ]==1) return 0.0; // 
     else return GreenFunc1_fsz2(ri,rl,s,v,ip,eleIdx,eleCfg,eleNum,
                            eleProjCnt,eleSpn,projCntNew,buffer); /* CisAlv */
   } 
  }else if(XJ == XL){
    // I != J=L !=K  #13
    return 0.0; // 
  }else if(XK == XL){
    // I != J != K =L  #14
    if(eleNum[XK]==0) return 0.0; // 
    else return GreenFunc1_fsz2(ri,rj,s,t,ip,eleIdx,eleCfg,eleNum,
                            eleProjCnt,eleSpn,projCntNew,buffer); /* CisAjt */
  }
     
  // from here, no pair exists 
  if(eleNum[XI]==1 || eleNum[XJ]==0 || eleNum[XK]==1 || eleNum[XL]==0) return 0.0;


  mj = eleCfg[XJ]; // electron exists
  ml = eleCfg[XL]; // electron exists
  //msj = mj;// + s*Ne;
  //mtl = ml;// + t*Ne;

  /* hopping */
  eleIdx[ml] = rk; // ml : (rk,u)
  eleSpn[ml] = u;
  eleNum[XL] = 0;
  eleNum[XK] = 1;
  UpdateProjCnt_fsz(rl, rk, v,u, projCntNew, eleProjCnt, eleNum); // (rl,v) -> (rk,u) v!=u
  eleIdx[mj]  = ri; // mj : (ri,s)
  eleSpn[mj]  = s;
  eleNum[XJ] = 0;
  eleNum[XI] = 1;
  UpdateProjCnt_fsz(rj,ri, t,s, projCntNew, projCntNew, eleNum); // (rj,t) -> (ri,s) t!=s

  z = ProjRatio(projCntNew,eleProjCnt);

  /* calculate Pfaffian */
  CalculateNewPfMTwo_fsz(ml, u, mj, s, pfMNew, eleIdx,eleSpn, 0, NQPFull, bufV); // ml -> rk,u; mj -> ri,s
  z *= CalculateIP_fcmp(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[ml]  = rl;  // ml : (rl,v)
  eleSpn[ml]  = v;
  eleNum[XL] = 1;
  eleNum[XK] = 0;
  eleIdx[mj]  = rj;  // mj : (rj,t)
  eleSpn[mj]  = t;
  eleNum[XJ] = 1;
  eleNum[XI] = 0;

  return conj(z/ip);//TBC
}



// ignore GreenFuncN: to be added

/* Calculate n-body Green function */
/* <phi| c1 a1 c2 a2 ... cn an |x> */
/* c_k = c_rsi[k], a_k = a_rsj[k] */
/* rsi is the array of indices of creation operators */
/* rsj is the array of indices of annihilation operators */
/* buffer size    = NQPFull + n*Nsize */
/* bufferInt size = NProj */

//double complex GreenFuncN(const int n, int *rsi, int *rsj, const double complex ip,
//                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
//                  double complex *buffer, int *bufferInt){
//  int ri,rj,rk,rl,si,sj,sk,mj;
//  int k,l,m,rsk;
//  double complex z,x;
//  int qpidx;
//
//  int *projCntNew = bufferInt; /* [NProj] */
//
//  int msj[n];
//  double complex *pfMNew = buffer; /* [NQPFull] */
//  double complex *bufV = buffer+NQPFull; /* [n*Nsize] */
//
//  for(k=0;k<n;k++) {
//    si = rsi[k]/Nsite;
//    sj = rsj[k]/Nsite;
//    if(si!=sj) return 0;
//  }
//
//  if(n<=0) return 0;
//  else if(n==1) {
//    ri = rsi[0]%Nsite;
//    rj = rsj[0]%Nsite;
//    si = rsi[0]/Nsite;
//    return GreenFunc1(ri,rj,si,ip,eleIdx,eleCfg,eleNum,eleProjCnt,projCntNew,buffer);
//  } else if(n==2) {
//    ri = rsi[0]%Nsite;
//    rj = rsj[0]%Nsite;
//    si = rsi[0]/Nsite;
//    rk = rsi[1]%Nsite;
//    rl = rsj[1]%Nsite;
//    sk = rsi[1]/Nsite;
//    return GreenFunc2(ri,rj,rk,rl,si,sk,ip,eleIdx,eleCfg,eleNum,eleProjCnt,projCntNew,buffer);
//  }
//
//  /* reduction */
//  for(k=n-1;k>=0;k--) {
//    /* ** check for an annihilation operator at rsj[k] ** */
//    rsk = rsj[k];
//    for(l=k+1;l<n;l++) {
//      /* rsj[k] == rsi[l] */
//      if(rsk==rsi[l]) {
//        rsj[k] = rsj[l];
//        for(m=l;m<n-1;m++) { /* shift */
//          rsi[m] = rsi[m+1];
//          rsj[m] = rsj[m+1];
//        }
//        return GreenFuncN(n-1,rsi,rsj,ip,eleIdx,eleCfg,eleNum,eleProjCnt,buffer,bufferInt);
//      }
//      /* rsj[k] == rsj[l] */
//      if(rsk==rsj[l]) return 0;
//    }
//    /* check electron number */
//    if(eleNum[rsk]==0) return 0;
//
//    /* ** check for a creation operator at rsi[k] ** */
//    rsk = rsi[k];
//    /* rsi[k] == rsj[k] */
//    if(rsk==rsj[k]) {
//      for(m=k;m<n-1;m++) { /* shift */
//        rsi[m] = rsi[m+1];
//        rsj[m] = rsj[m+1];
//      }
//      return GreenFuncN(n-1,rsi,rsj,ip,eleIdx,eleCfg,eleNum,eleProjCnt,buffer,bufferInt);
//    }
//    for(l=k+1;l<n;l++) {
//      /* rsi[k] == rsi[l] */
//      if(rsk==rsi[l]) return 0;
//      /* rsi[k] == rsj[l] (k<l) */
//      if(rsk==rsj[l]) {
//        rsi[k] = rsi[l];
//        for(m=l;m<n-1;m++) { /* shift */
//          rsi[m] = rsi[m+1];
//          rsj[m] = rsj[m+1];
//        }
//        return (-1.0)*GreenFuncN(n-1,rsi,rsj,ip,eleIdx,eleCfg,eleNum,eleProjCnt,buffer,bufferInt);
//      }
//    }
//    /* check electron number */
//    if(eleNum[rsk]==1) return 0;
//  }
//
//  /* hopping */
//  #pragma loop noalias
//  for(k=0;k<n;k++) {
//    ri = rsi[k]%Nsite;
//    rj = rsj[k]%Nsite;
//    sj = rsj[k]/Nsite;
//    mj = eleCfg[rsj[k]];
//    msj[k] = mj + sj*Ne;
//    
//    eleIdx[msj[k]] = ri;
//    eleNum[rsj[k]] = 0;
//    eleNum[rsi[k]] = 1;
//  }
//
//  MakeProjCnt(projCntNew,eleNum);
//  x = ProjRatio(projCntNew,eleProjCnt);
//
//  /* calculateNewPfM */
//  for(qpidx=0;qpidx<NQPFull;qpidx++) {
//    pfMNew[qpidx] = calculateNewPfMN_child(qpidx,n,msj,rsj,eleIdx,bufV);
//  }
//  z = CalculateIP(pfMNew, 0, NQPFull, MPI_COMM_SELF);
//
//  /* revert hoppint */
//  #pragma loop noalias
//  for(k=0;k<n;k++) {
//    rj = rsj[k]%Nsite;    
//    eleIdx[msj[k]] = rj;
//    eleNum[rsj[k]] = 1;
//    eleNum[rsi[k]] = 0;
//  }
//
//  return x*z/ip;
//}
//
///* msa[k]-th electron hops from rsa[k] to eleIdx[msa[k]] */
///* buffer size = n*Nsize */
//double complex calculateNewPfMN_child(const int qpidx, const int n, const int *msa, const int *rsa,
//                              const int *eleIdx, double complex *buffer) {
//  const int nsize = Nsize;
//  const int n2 = 2*n;
//  const double complex *sltE;
//  const double complex *sltE_k;
//  const double complex *invM;
//  const double complex *invM_i, *invM_k, *invM_l;
//
//  double complex *vec; /* vec[n][nsize] */
//  double complex *vec_k, *vec_l;
//  double complex mat[n2*n2]; /* mat[n2][n2] */
//  double complex *mat_k;
//  double sgn;
//
//  int rsi,rsk,msi,msj,k,l;
//  double complex val,tmp;
//
//  /* for DSKPFA */
//  char uplo='U', mthd='P';
//  int nn,lda,info=0;
//  double complex pfaff;
//  int iwork[n2];
//  double complex work[n2*n2]; /* [n2][n2] */
//  int lwork = n2*n2;
//  nn=lda=n2;
//
//  sltE = SlaterElm + qpidx*Nsite2*Nsite2;
//  invM = InvM + qpidx*Nsize*Nsize;
//
//  vec = buffer; /* n*nsize */
//
//  #pragma loop noalias
//  for(k=0;k<n;k++) {
//    rsk = eleIdx[msa[k]] + (msa[k]/Ne)*Nsite;
//    sltE_k = sltE + rsk*Nsite2;
//    vec_k = vec + k*nsize;
//    #pragma loop norecurrence
//    for(msi=0;msi<nsize;msi++) {
//      rsi = eleIdx[msi] + (msi/Ne)*Nsite;
//      vec_k[msi] = sltE_k[rsi];
//    }
//  }
//
//  /* X_kl */
//  for(k=0;k<n;k++) {
//    mat_k = mat + n2*k;
//    vec_k = vec + k*nsize;
//    for(l=k+1;l<n;l++) {
//      vec_l = vec + l*nsize;
//      val = 0.0;
//      for(msi=0;msi<nsize;msi++) {
//        invM_i = invM + msi*nsize;
//        tmp = 0.0;
//        for(msj=0;msj<nsize;msj++) {
//          tmp += invM_i[msj] * vec_l[msj];
//        }
//        val += tmp * vec_k[msi];
//      }
//      mat_k[l] = val + vec_k[msa[l]];
//    }
//  }
//
//  /* Y_kl */
//  for(k=0;k<n;k++) {
//    mat_k = mat + n2*k + n;
//    vec_k = vec + k*nsize;
//    for(l=0;l<n;l++) {
//      invM_l = invM + msa[l]*nsize;
//      val = 0.0;
//      for(msi=0;msi<nsize;msi++) {
//        val += vec_k[msi] * invM_l[msi];
//      }
//      mat_k[l] = val;
//    }
//  }
//  
//  /* Z_kl */
//  for(k=0;k<n;k++) {
//    mat_k = mat + n2*(k+n) + n;
//    invM_k = invM + msa[k]*nsize;
//    for(l=k+1;l<n;l++) {
//      mat_k[l] = invM_k[msa[l]];
//    }
//  }
//
//  #pragma loop noalias
//  for(k=0;k<n2;k++) {
//    #pragma loop norecurrence
//    for(l=0;l<k;l++) {
//      mat[n2*k + l] = -mat[n2*l + k]; /* transpose */
//    }
//    mat[n2*k + k] = 0.0; /* diagonal elements */
//  }
//
//  /* calculate Pf M */
//  //M_DSKPFA(&uplo, &mthd, &nn, mat, &lda, &pfaff, iwork, work, &lwork, &info);
//  M_ZSKPFA(&uplo, &mthd, &n, bufM, &lda, &pfaff, iwork, work, &lwork, rwork, &info); //TBC
//
//  sgn = ( (n*(n-1)/2)%2==0 ) ? 1.0 : -1.0;
//
//  return sgn * pfaff * PfM[qpidx];
//}


==> anc/dvmc/src/mVMC/locgrn_real.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * local Green Functions
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

#include "locgrn_real.h"
#include "pfupdate_real.h"
#include "pfupdate_two_real.h"
#include "global.h"
#include "projection.h"
#include "qp_real.c"

#ifndef _SRC_LOCGRN_REAL
#define _SRC_LOCGRN_REAL

double calculateNewPfMN_real_child(const int qpidx, const int n, const int *msa, const int *rsa,
                                   const int *eleIdx, double *buffer);

/* Calculate 1-body Green function <CisAjs> */
/* buffer size = NQPFull */
double  GreenFunc1_real(const int ri, const int rj, const int s, const double ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double *buffer) {
  double  z;
  int mj,msj,rsi,rsj;
  double  *pfMNew_real = buffer; /* NQPFull */

  if(ri==rj) return eleNum[ri+s*Nsite];
  if(eleNum[ri+s*Nsite]==1 || eleNum[rj+s*Nsite]==0) return 0.0;

  mj = eleCfg[rj+s*Nsite];
  msj = mj + s*Ne;
  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;

  /* hopping */
  eleIdx[msj] = ri;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;
  UpdateProjCnt(rj, ri, s, projCntNew, eleProjCnt, eleNum);
  z = ProjRatio(projCntNew,eleProjCnt);

  /* calculate Pfaffian */
  CalculateNewPfM_real(mj, s, pfMNew_real, eleIdx, 0, NQPFull);
  z *= CalculateIP_real(pfMNew_real, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[msj] = rj;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  return z/ip;//TBC
}

/* Calculate 2-body Green function <psi|CisAjsCktAlt|x>/<psi|x> */
/* buffer size = NQPFull+2*Nsize */
double GreenFunc2_real(const int ri, const int rj, const int rk, const int rl,
                  const int s, const int t, const double ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double *buffer) {
  double z;
  int mj,msj,ml,mtl;
  int rsi,rsj,rtk,rtl;
  double *pfMNew_real = buffer; /* [NQPFull] */
  double *bufV   = buffer+NQPFull; /* 2*Nsize */

  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;
  rtk = rk + t*Nsite;
  rtl = rl + t*Nsite;

  if(s==t) {
    if(rk==rl) { /* CisAjsNks */
      if(eleNum[rtk]==0) return 0.0;
      else return GreenFunc1_real(ri,rj,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,projCntNew,buffer); /* CisAjs */
    }else if(rj==rl) {
      return 0.0; /* CisAjsCksAjs (j!=k) */
    }else if(ri==rl) { /* AjsCksNis */
      if(eleNum[rsi]==0) return 0.0;
      else if(rj==rk) return 1.0-eleNum[rsj];
      else return -GreenFunc1_real(rk,rj,s,ip,eleIdx,eleCfg,eleNum,
                              eleProjCnt,projCntNew,buffer); /* -CksAjs */
    }else if(rj==rk) { /* CisAls(1-Njs) */
      if(eleNum[rsj]==1) return 0.0;
      else if(ri==rl) return eleNum[rsi];
      else return GreenFunc1_real(ri,rl,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,projCntNew,buffer); /* CisAls */
    }else if(ri==rk) {
      return 0.0; /* CisAjsCisAls (i!=j) */
    }else if(ri==rj) { /* NisCksAls (i!=k,l) */
      if(eleNum[rsi]==0) return 0.0;
      else return GreenFunc1_real(rk,rl,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,projCntNew,buffer); /* CksAls */
    }
  }else{
    if(rk==rl) { /* CisAjsNkt */
      if(eleNum[rtk]==0) return 0.0;
      else if(ri==rj) return eleNum[rsi];
      else return GreenFunc1_real(ri,rj,s,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,projCntNew,buffer); /* CisAjs */
    }else if(ri==rj) { /* NisCktAlt */
      if(eleNum[rsi]==0) return 0.0;
      else return GreenFunc1_real(rk,rl,t,ip,eleIdx,eleCfg,eleNum,
                             eleProjCnt,projCntNew,buffer); /* CktAlt */
    }
  }

  if(eleNum[rsi]==1 || eleNum[rsj]==0 || eleNum[rtk]==1 || eleNum[rtl]==0) return 0.0;

  mj = eleCfg[rj+s*Nsite];
  ml = eleCfg[rl+t*Nsite];
  msj = mj + s*Ne;
  mtl = ml + t*Ne;

  /* hopping */
  eleIdx[mtl] = rk;
  eleNum[rtl] = 0;
  eleNum[rtk] = 1;
  UpdateProjCnt(rl, rk, t, projCntNew, eleProjCnt, eleNum);
  eleIdx[msj] = ri;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;
  UpdateProjCnt(rj, ri, s, projCntNew, projCntNew, eleNum);

  z = ProjRatio(projCntNew,eleProjCnt);

  /* calculate Pfaffian */
  CalculateNewPfMTwo_real(ml, t, mj, s, pfMNew_real, eleIdx, 0, NQPFull, bufV);
  z *= CalculateIP_real(pfMNew_real, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[mtl] = rl;
  eleNum[rtl] = 1;
  eleNum[rtk] = 0;
  eleIdx[msj] = rj;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  return z/ip;//TBC
}







/* //Calculate 1-body Green function <CisAjs> //
//buffer size = NQPFull 
double  GreenFunc1_real_AisCjs(const int ri, const int rj, const int s, const double ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double *buffer) {
  double  z;
  int mi,msi,rsi,rsj;
  double  *pfMNew_real = buffer; // NQPFull //
  
  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;

  if(rsi==rsj) return (1.0-eleNum[rsi]);
  if(eleNum[rsi]==0 || eleNum[rsj]==1) return 0.0;

  mi = eleCfg[rsi];
  msi = mi + s*Ne;
  
  // hopping //
  eleIdx[msi] = rj;
  eleNum[rsi] = 0;
  eleNum[rsj] = 1;
  UpdateProjCnt(ri, rj, s, projCntNew, eleProjCnt, eleNum);
  z = ProjRatio(projCntNew,eleProjCnt);

  // calculate Pfaffian //
  CalculateNewPfM_real(mi, s, pfMNew_real, eleIdx, 0, NQPFull);
  z *= CalculateIP_real(pfMNew_real, 0, NQPFull, MPI_COMM_SELF);

  // revert hopping //
  eleIdx[msi] = ri;
  eleNum[rsi] = 1;
  eleNum[rsj] = 0;
  
  if(rsi==rsj) return (1.0-z/ip);

  return -z/ip;//TBC
}

// buffer size = NQPFull+2*Nsize 
double GreenFunc2_real_AisCjsAktClt(const int ri, const int rj, const int rk, const int rl,
                  const int s, const int t, const double ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double *buffer) {
  //double z;
  //int mj,msj,ml,mtl;
  int rsi,rsj,rtk,rtl;
  //double *pfMNew_real = buffer; // [NQPFull] 
  //double *bufV   = buffer+NQPFull; // 2*Nsize 

  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;
  rtk = rk + t*Nsite;
  rtl = rl + t*Nsite;

  if(rtk==rtl){ // AisCjs(1-Nkt) 
    if(eleNum[rtk]==1) return 0.0;
    else return GreenFunc1_real_AisCjs(ri,rj,s,ip,eleIdx,eleCfg,eleNum,
                                           eleProjCnt,projCntNew,buffer); // AisCjs //
  }
  else if(rsi==rsj){ // AisCisAktClt 
    if(rsi==rtl) return 0.0;
    else if(rsi==rtk) {  // AisCls Nis (i!=l) //
      if(eleNum[rsi]==0) return 0.0;
      return GreenFunc1_real_AisCjs(ri,rl,s,ip,eleIdx,eleCfg,eleNum,
                                           eleProjCnt,projCntNew,buffer); // AisCls //
    } 
    // AktClt(1-Nis) //
    else if(eleNum[rsi]==1) return 0.0;
    else return GreenFunc1_real_AisCjs(rk,rl,t,ip,eleIdx,eleCfg,eleNum,
                                           eleProjCnt,projCntNew,buffer); // AktClt //
  }
  else{ // AisCjsAktClt becomes (-1)^2 * CjsAisCltAkt //
    return GreenFunc2_real(rj,ri,rl,rk,s,t,ip,eleIdx,eleCfg,eleNum,eleProjCnt,projCntNew,buffer);
  }
}

//buffer size = NQPFull+2*Nsize 
double GreenFunc2_real_AisCjsCktAlt(const int ri, const int rj, const int rk, const int rl,
                  const int s, const int t, const double ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  int *projCntNew, double *buffer) {
  //double z;
  //int mj,msj,ml,mtl;
  int rsi,rsj,rtk,rtl;
  //double *pfMNew_real = buffer; // [NQPFull] 
  //double *bufV   = buffer+NQPFull; // 2*Nsize 

  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;
  rtk = rk + t*Nsite;
  rtl = rl + t*Nsite;

  if(rtk==rtl){ // AisCjs(Nkt) 
    if(eleNum[rtk]==0) return 0.0;
    else return GreenFunc1_real_AisCjs(ri,rj,s,ip,eleIdx,eleCfg,eleNum,
                                          eleProjCnt,projCntNew,buffer); // AisCjs 
  }
  else if(rsi==rsj){ // AisCisCktAlt 
    if(rsi==rtk) return 0.0;
    else if(rsi==rtl) { // CksAis Nis 
      if(eleNum[rsi]==0) return 0.0;
      return GreenFunc1_real(rk,ri,s,ip,eleIdx,eleCfg,eleNum,
                                eleProjCnt,projCntNew,buffer); // CksAis 
    }
    else {  // CktAlt (1-Nis) (is!=kt,lt) 
      if(eleNum[rsi]==1) return 0.0;
      return GreenFunc1_real(rk,rl,t,ip,eleIdx,eleCfg,eleNum,
                                eleProjCnt,projCntNew,buffer); // CktAlt 
    }
  }
  else{ // AisCjsCktAlt becomes -CjsAisCktAlt 
    return -GreenFunc2_real(rj,ri,rk,rl,s,t,ip,eleIdx,eleCfg,eleNum,
                                      eleProjCnt,projCntNew,buffer); // -CjsAisCktAlt 
  }
}
*/


/// Calculate n-body Green function
/// <phi| c1 a1 c2 a2 ... cn an |x>
/// c_k = c_rsi[k], a_k = a_rsj[k]
/// buffer size    = NQPFull + n*Nsize
/// bufferInt size = NProj
/// \param n
/// \param rsi the array of indices of creation operators
/// \param rsj the array of indices of annihilation operators
/// \param ip
/// \param eleIdx
/// \param eleCfg
/// \param eleNum
/// \param eleProjCnt
/// \param buffer
/// \param bufferInt
/// \return
/// \version 1.0
double GreenFuncN_real(const int n, int *rsi, int *rsj, const double  ip,
                  int *eleIdx, const int *eleCfg, int *eleNum, const int *eleProjCnt,
                  double *buffer, int *bufferInt){
  int ri,rj,rk,rl,si,sj,sk,mj;
  int k,l,m,rsk;
  double z,x;
  int qpidx;

  int *projCntNew = bufferInt; /* [NProj] */

  int msj[n];
  double *pfMNew = buffer; /* [NQPFull] */
  double *bufV = buffer+NQPFull; /* [n*Nsize] */

  for(k=0;k<n;k++) {
    si = rsi[k]/Nsite;
    sj = rsj[k]/Nsite;
    if(si!=sj) return 0;
  }

  if(n<=0) return 0;
  else if(n==1) {
    ri = rsi[0]%Nsite;
    rj = rsj[0]%Nsite;
    si = rsi[0]/Nsite;
    return GreenFunc1_real(ri,rj,si,ip,eleIdx,eleCfg,eleNum,eleProjCnt,projCntNew,buffer);
  } else if(n==2) {
    ri = rsi[0]%Nsite;
    rj = rsj[0]%Nsite;
    si = rsi[0]/Nsite;
    rk = rsi[1]%Nsite;
    rl = rsj[1]%Nsite;
    sk = rsi[1]/Nsite;
    return GreenFunc2_real(ri,rj,rk,rl,si,sk,ip,eleIdx,eleCfg,eleNum,eleProjCnt,projCntNew,buffer);
  }

  /* reduction */
  for(k=n-1;k>=0;k--) {
    /* ** check for an annihilation operator at rsj[k] ** */
    rsk = rsj[k];
    for(l=k+1;l<n;l++) {
      /* rsj[k] == rsi[l] */
      if(rsk==rsi[l]) {
        rsj[k] = rsj[l];
        for(m=l;m<n-1;m++) { /* shift */
          rsi[m] = rsi[m+1];
          rsj[m] = rsj[m+1];
        }
        return GreenFuncN_real(n-1,rsi,rsj,ip,eleIdx,eleCfg,eleNum,eleProjCnt,buffer,bufferInt);
      }
      /* rsj[k] == rsj[l] */
      if(rsk==rsj[l]) return 0;
    }
    /* check electron number */
    if(eleNum[rsk]==0) return 0;

    /* ** check for a creation operator at rsi[k] ** */
    rsk = rsi[k];
    /* rsi[k] == rsj[k] */
    if(rsk==rsj[k]) {
      for(m=k;m<n-1;m++) { /* shift */
        rsi[m] = rsi[m+1];
        rsj[m] = rsj[m+1];
      }
      return GreenFuncN_real(n-1,rsi,rsj,ip,eleIdx,eleCfg,eleNum,eleProjCnt,buffer,bufferInt);
    }
    for(l=k+1;l<n;l++) {
      /* rsi[k] == rsi[l] */
      if(rsk==rsi[l]) return 0;
      /* rsi[k] == rsj[l] (k<l) */
      if(rsk==rsj[l]) {
        rsi[k] = rsi[l];
        for(m=l;m<n-1;m++) { /* shift */
          rsi[m] = rsi[m+1];
          rsj[m] = rsj[m+1];
        }
        return (-1.0)*GreenFuncN_real(n-1,rsi,rsj,ip,eleIdx,eleCfg,eleNum,eleProjCnt,buffer,bufferInt);
      }
    }
    /* check electron number */
    if(eleNum[rsk]==1) return 0;
  }

  /* hopping */
  #pragma loop noalias
  for(k=0;k<n;k++) {
    ri = rsi[k]%Nsite;
    rj = rsj[k]%Nsite;
    sj = rsj[k]/Nsite;
    mj = eleCfg[rsj[k]];
    msj[k] = mj + sj*Ne;

    eleIdx[msj[k]] = ri;
    eleNum[rsj[k]] = 0;
    eleNum[rsi[k]] = 1;
  }

  MakeProjCnt(projCntNew,eleNum);
  x = ProjRatio(projCntNew,eleProjCnt);

  /* calculateNewPfM */
  for(qpidx=0;qpidx<NQPFull;qpidx++) {
    pfMNew[qpidx] = calculateNewPfMN_real_child(qpidx,n,msj,rsj,eleIdx,bufV);
  }
  z = CalculateIP_real(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hoppint */
  #pragma loop noalias
  for(k=0;k<n;k++) {
    rj = rsj[k]%Nsite;
    eleIdx[msj[k]] = rj;
    eleNum[rsj[k]] = 1;
    eleNum[rsi[k]] = 0;
  }

  return x*z/ip;
}

///* msa[k]-th electron hops from rsa[k] to eleIdx[msa[k]] */
///* buffer size = n*Nsize */
double calculateNewPfMN_real_child(const int qpidx, const int n, const int *msa, const int *rsa,
                              const int *eleIdx, double *buffer) {
  const int nsize = Nsize;
  const int n2 = 2*n;
  const double  *sltE;
  const double  *sltE_k;
  const double  *invM;
  const double  *invM_i, *invM_k, *invM_l;

  double  *vec; /* vec[n][nsize] */
  double  *vec_k, *vec_l;
  double  mat[n2*n2]; /* mat[n2][n2] */
  double  *mat_k;
  double sgn;

  int rsi,rsk,msi,msj,k,l;
  double val,tmp;

  /* for DSKPFA */
  char uplo='U', mthd='P';
  int nn,lda,info=0;
  double pfaff;
  int iwork[n2];
  double work[n2*n2]; /* [n2][n2] */
  int lwork = n2*n2;
  nn=lda=n2;

  sltE = SlaterElm_real + qpidx*Nsite2*Nsite2;
  invM = InvM_real + qpidx*Nsize*Nsize;

  vec = buffer; /* n*nsize */

  #pragma loop noalias
  for(k=0;k<n;k++) {
    rsk = eleIdx[msa[k]] + (msa[k]/Ne)*Nsite;
    sltE_k = sltE + rsk*Nsite2;
    vec_k = vec + k*nsize;
    #pragma loop norecurrence
    for(msi=0;msi<nsize;msi++) {
      rsi = eleIdx[msi] + (msi/Ne)*Nsite;
      vec_k[msi] = sltE_k[rsi];
    }
  }

  /* X_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k;
    vec_k = vec + k*nsize;
    for(l=k+1;l<n;l++) {
      vec_l = vec + l*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        invM_i = invM + msi*nsize;
        tmp = 0.0;
        for(msj=0;msj<nsize;msj++) {
          tmp += invM_i[msj] * vec_l[msj];
        }
        val += tmp * vec_k[msi];
      }
      mat_k[l] = val + vec_k[msa[l]];
    }
  }

  /* Y_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k + n;
    vec_k = vec + k*nsize;
    for(l=0;l<n;l++) {
      invM_l = invM + msa[l]*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        val += vec_k[msi] * invM_l[msi];
      }
      mat_k[l] = val;
    }
  }

  /* Z_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*(k+n) + n;
    invM_k = invM + msa[k]*nsize;
    for(l=k+1;l<n;l++) {
      mat_k[l] = invM_k[msa[l]];
    }
  }

  #pragma loop noalias
  for(k=0;k<n2;k++) {
    #pragma loop norecurrence
    for(l=0;l<k;l++) {
      mat[n2*k + l] = -mat[n2*l + k]; /* transpose */
    }
    mat[n2*k + k] = 0.0; /* diagonal elements */
  }

  /* calculate Pf M */
  M_DSKPFA(&uplo, &mthd, &nn, mat, &lda, &pfaff, iwork, work, &lwork, &info);

  sgn = ( (n*(n-1)/2)%2==0 ) ? 1.0 : -1.0;

  return sgn * pfaff * PfM_real[qpidx];
}


/* Calculate 1-body Green function <CisAjs> */
/* buffer size = NQPFull */
double GreenFunc1BF_real(const int ri, const int rj, const int s, const double ip, double *bufM,
                    int *eleIdx, int *eleCfg, int *eleNum, const int *eleProjCnt,
                    int *projCntNew, const int *eleProjBFCnt,int *projBFCntNew, double *buffer) {
  double z;
  int mj,msj,rsi,rsj;
  //double complex bufM[NQPFull*Nsize*Nsize];
  double *pfMNew_real = buffer; /* NQPFull */
  int msaTmp[NQPFull*Nsite],icount[NQPFull];

  if(ri==rj) return eleNum[ri+s*Nsite];
  if(eleNum[ri+s*Nsite]==1 || eleNum[rj+s*Nsite]==0) return 0.0;

  /* store SlaterElmBF before hopping */
  mj = eleCfg[rj+s*Nsite];
  msj = mj + s*Ne;
  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;

  /* hopping */
  eleCfg[rsj] = -1;
  eleCfg[rsi] = mj;
  eleIdx[msj] = ri;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;
  UpdateProjCnt(rj, ri, s, projCntNew, eleProjCnt, eleNum);
  z = ProjRatio(projCntNew,eleProjCnt);

  /* calculate Pfaffian */
  //printf("1");
  StartTimer(81);
  MakeProjBFCnt(projBFCntNew, eleNum);
  StopTimer(81);
  StartTimer(82);
  UpdateSlaterElmBFGrn_real(mj, rj, ri, s, eleCfg, eleNum, projBFCntNew, msaTmp, icount, bufM);
  StopTimer(82);
  StartTimer(83);
  CalculateNewPfMBF_real(icount, msaTmp, pfMNew_real, eleIdx, 0, NQPFull, bufM);
  StopTimer(83);
  z *= CalculateIP_real(pfMNew_real, 0, NQPFull, MPI_COMM_SELF);
  //printf("1");
  //MakeSlaterElmBF(eleNum,projBFCntNew);
  //UpdateSlaterElmBF2(eleNum,projBFCntNew);
  //printf("1");
  //CalculateMAllBF_NoThread(eleIdx,0,NQPFull,bufM);
  //CalculateMAllBF_NoThread(eleIdx,0,NQPFull,SlaterElmBF);
  //printf("1\n");
  //z *= CalculateIP(PfM,0,NQPFull,MPI_COMM_SELF);

  /* revert hopping */
  eleCfg[rsj] = mj;
  eleCfg[rsi] = -1;
  eleIdx[msj] = rj;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  //UpdateSlaterElmBFTmp5(mj, ri, rj, s, eleCfg, eleNum, eleProjBFCnt, msaTmp, icount, bufM);
  StoreSlaterElmBF_real(bufM);
  //MakeProjBFCnt(projBFCntNew, eleNum);
  //MakeSlaterElmBF(eleNum,projBFCntNew);
  //CalculateMAllBF_NoThread(eleIdx,0,NQPFull,bufM);
  //CalculateMAllBF_NoThread(eleIdx,0,NQPFull,SlaterElmBF);

  return z/ip;
}


#endif


==> anc/dvmc/src/mVMC/lslocgrn.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * local Q and Green Functions with Lanczos step
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "lslocgrn.h"

#ifndef _SRC_LSLOCGRN_CMP
#define _SRC_LSLOCGRN_CMP

#include "locgrn.h"
#include "workspace.h"
#include "vmccal.h"
#include "calham.h"
#include "qp.h"
#include "pfupdate.h"
#include "pfupdate_two_fcmp.h"
#include "projection.h"

double complex calculateHK(const double complex h1, const double complex ip, int *eleIdx, int *eleCfg,
                   int *eleNum, int *eleProjCnt);
double complex calculateHW(const double complex h1, const double complex ip, int *eleIdx, int *eleCfg,
                   int *eleNum, int *eleProjCnt);

double complex calHCA(const int ri, const int rj, const int s,
              const double complex h1, const double complex ip, int *eleIdx, int *eleCfg,
              int *eleNum, int *eleProjCnt);
double complex calHCACA(const int ri, const int rj, const int rk, const int rl,
                const int si,const int sk,
                const double complex h1, const double complex ip, int *eleIdx, int *eleCfg,
                int *eleNum, int *eleProjCnt);

double complex checkGF1(const int ri, const int rj, const int s, const double complex ip,
                int *eleIdx, const int *eleCfg, int *eleNum);
double complex calHCA1(const int ri, const int rj, const int s,
               const double complex ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt);
double complex calHCA2(const int ri, const int rj, const int s,
               const double complex ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt);


double complex checkGF2(const int ri, const int rj, const int rk, const int rl,
                const int s, const int t, const double complex ip,
                int *eleIdx, const int *eleCfg, int *eleNum);
double complex calHCACA1(const int ri, const int rj, const int rk, const int rl,
                 const int si,const int sk,
                 const double complex ip, int *eleIdx, int *eleCfg,
                 int *eleNum, int *eleProjCnt);
double complex calHCACA2(const int ri, const int rj, const int rk, const int rl,
                 const int si,const int sk,
                 const double complex ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt);

void copyMAll(double complex *invM_from, double complex *pfM_from, double complex *invM_to, double complex *pfM_to);

/* Calculate <psi|QQ|x>/<psi|x> */
void LSLocalQ(const double complex h1, const double complex ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt, double complex *_LSLQ)
{
  double complex e0,h2;

  e0 = CalculateHamiltonian0(eleNum); /* V */

  h2 = h1*e0; /* HV = (V+K+W)V */
  h2 += calculateHK(h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  h2 += calculateHW(h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);

  /* calculate local Q (IQ) */
  _LSLQ[0] = 1.0; /* I */
  _LSLQ[1] = h1;  /* H = V+K+W */

  /* calculate local Q (KQ) */
  _LSLQ[2] = h1;  /* H */
  _LSLQ[3] = h2;  /* H*H */

  return;
}

/* Calculate <psi|QCisAjs|x>/<psi|x> */
void LSLocalCisAjs(const double complex h1, const double complex ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt) {
  const int nCisAjs=NCisAjs;
  double complex*lsLCisAjs = LSLCisAjs;
  double complex*localCisAjs = LocalCisAjs;
  int ri,rj,s;
  int idx;

  /* copy local ICisAjs */
  #pragma loop noalias
  for(idx=0;idx<nCisAjs;idx++){
    lsLCisAjs[idx] = localCisAjs[idx];
  }

  for(idx=0;idx<nCisAjs;idx++){
    ri = CisAjsIdx[idx][0];
    rj = CisAjsIdx[idx][2];
    s  = CisAjsIdx[idx][3];

    /* calculate local HCisAjs */
    LSLCisAjs[idx+nCisAjs] = calHCA(ri,rj,s,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  }
  return;
}

double complex calculateHK(const double complex h1, const double complex ip, int *eleIdx, int *eleCfg,
                   int *eleNum, int *eleProjCnt) {
  int idx,ri,rj,s;
  double complex val=0.0;

  for(idx=0;idx<NTransfer;idx++) {
    ri = Transfer[idx][0];
    rj = Transfer[idx][2];
    s  = Transfer[idx][3];
    
    val -= ParaTransfer[idx] * calHCA(ri,rj,s,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    /* Caution: negative sign */
  }

  return val;
}

double complex calculateHW(const double complex h1, const double complex ip, int *eleIdx, int *eleCfg,
                   int *eleNum, int *eleProjCnt) {
  int idx,ri,rj,s,rk,rl,t;
  double complex val=0.0,tmp;

  /* Pair Hopping */
  for(idx=0;idx<NPairHopping;idx++) {
    ri = PairHopping[idx][0];
    rj = PairHopping[idx][1];
    
    val += ParaPairHopping[idx]
      * calHCACA(ri,rj,ri,rj,0,1,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  }

  /* Exchange Coupling */
  for(idx=0;idx<NExchangeCoupling;idx++) {
    ri = ExchangeCoupling[idx][0];
    rj = ExchangeCoupling[idx][1];
    
    tmp =  calHCACA(ri,rj,rj,ri,0,1,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    tmp += calHCACA(ri,rj,rj,ri,1,0,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    val += ParaExchangeCoupling[idx] * tmp;
  }

  /* Inter All */
  for(idx=0;idx<NInterAll;idx++) {
    ri = InterAll[idx][0];
    rj = InterAll[idx][2];
    s  = InterAll[idx][3];
    rk = InterAll[idx][4];
    rl = InterAll[idx][6];
    t  = InterAll[idx][7];
      
    val += ParaInterAll[idx]
      * calHCACA(ri,rj,rk,rl,s,t,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  }

  return val;
}

/* calculate <psi| H C_is A_js |x>/<psi|x> */
double complex calHCA(const int ri, const int rj, const int s,
              const double complex h1, const double complex ip, int *eleIdx, int *eleCfg,
              int *eleNum, int *eleProjCnt) {
  int rsi=ri+s*Nsite;
  int rsj=rj+s*Nsite;
  double complex val;
  double complex g;

  /* check */
  if(rsi==rsj) {
    if(eleNum[rsi]==1) return h1;
    else return 0.0;
  } else {
    if(eleNum[rsj]==0) return 0.0;
    if(eleNum[rsi]==1) return 0.0;
  }

  g = checkGF1(ri,rj,s,ip,eleIdx,eleCfg,eleNum);
  if(cabs(g)>1.0e-12) {
    val = calHCA1(ri,rj,s,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  } else {
    val = calHCA2(ri,rj,s,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  }

  return val;
}

double complex checkGF1(const int ri, const int rj, const int s, const double complex ip,
                int *eleIdx, const int *eleCfg, int *eleNum) {
  double complex z;
  int mj,msj,rsi,rsj;
  double complex pfMNew[NQPFull];

  mj = eleCfg[rj+s*Nsite];
  msj = mj + s*Ne;
  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;

  /* hopping */
  eleIdx[msj] = ri;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;

  /* calculate Pfaffian */
    CalculateNewPfM(mj, s, pfMNew, eleIdx, 0, NQPFull);
    z = CalculateIP_fcmp(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[msj] = rj;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  return z/ip;
}

/* calculate <psi| H C_is A_js |x>/<psi|x> = <psi|x'>/<psi|x> * <psi|H|x'>/<psi|x'> */
double complex calHCA1(const int ri, const int rj, const int s,
               const double complex ip, int *eleIdx, int *eleCfg,
               int *eleNum, int *eleProjCnt) {
  complex double *oldInvM; /* [NQPFull*Nsize*Nsize;] */
  complex double *oldPfM;  /* [NQPFull] */
  int *projCntNew;

  int rsi=ri+s*Nsite;
  int rsj=rj+s*Nsite;
  int mj;
  double complex ipNew,z,e;

  RequestWorkSpaceInt(NProj);
  RequestWorkSpaceComplex(NQPFull*(Nsize*Nsize+1));

  projCntNew = GetWorkSpaceInt(NProj);
  oldInvM = GetWorkSpaceComplex(NQPFull*Nsize*Nsize);
  oldPfM  = GetWorkSpaceComplex(NQPFull);

  /* copy InvM and PfM */
  copyMAll(InvM,PfM,oldInvM,oldPfM);

  /* The mj-th electron with spin s hops to site ri */
  mj = eleCfg[rsj];
  eleIdx[mj+s*Ne] = ri;
  eleCfg[rsj] = -1;
  eleCfg[rsi] = mj;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;

  UpdateProjCnt(rj, ri, s, projCntNew, eleProjCnt, eleNum);
  z = ProjRatio(projCntNew,eleProjCnt);

  UpdateMAll(mj,s,eleIdx,0,NQPFull);
  ipNew = CalculateIP_fcmp(PfM,0,NQPFull,MPI_COMM_SELF);

  e = CalculateHamiltonian(ipNew,eleIdx,eleCfg,eleNum,projCntNew);

  /* revert hopping */
  eleIdx[mj+s*Ne] = rj;
  eleCfg[rsj] = mj;
  eleCfg[rsi] = -1;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  /* restore InvM and PfM */
  copyMAll(oldInvM,oldPfM,InvM,PfM);

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceComplex();
  return e*z*ipNew/ip;
}

/* calculate <psi| H C_is A_js |x>/<psi|x> for <psi|CA|x>/<psi|x>=0 */
/* Assuming ri!=rj, eleNum[rsi]=1, eleNum[rsj]=0 */
double complex calHCA2(const int ri, const int rj, const int s,
               const double complex ip, int *eleIdx, int *eleCfg,
               int *eleNum, int *eleProjCnt) {
  const int nsize=Nsize;
  const int nsite2=Nsite2;

  int idx;
  int rk,rl,sk;
  double complex val=0.0;
  int rsi = ri+s*Nsite;
  int rsj = rj+s*Nsite;

  double complex g;

  double complex *buffer;
  int *bufferInt;

  int *myEleIdx, *myEleNum, *myBufferInt, *myRsi, *myRsj;
  double complex *myBuffer;
  double complex myValue=0;
  double complex v=0.0;

  RequestWorkSpaceInt(NProj);      /* for GreenFunc1 */
  RequestWorkSpaceComplex(NQPFull); /* for GreenFunc1 */
  RequestWorkSpaceThreadInt(Nsize+Nsite2+NProj+6);
  RequestWorkSpaceThreadComplex(NQPFull+3*Nsize);

  bufferInt = GetWorkSpaceInt(NProj);
  buffer = GetWorkSpaceComplex(NQPFull);

  /* H0 term */
  /* <psi|H0 CA|x>/<psi|x> = H0(x') <psi|CA|x>/<psi|x> */
  g = GreenFunc1(ri,rj,s,ip,eleIdx,eleCfg,eleNum,eleProjCnt,bufferInt,buffer);

  /* hopping */
  eleNum[rsi] = 1;
  eleNum[rsj] = 0;

  val = g*CalculateHamiltonian0(eleNum);

  /* revert hopping */
  eleNum[rsi] = 0;
  eleNum[rsj] = 1;

  /* end of H0 term */

#pragma omp parallel default(shared)\
  private(myEleIdx,myEleNum,myBufferInt,myBuffer,myValue,myRsi,myRsj)  \
  reduction(+:v)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myBufferInt = GetWorkSpaceThreadInt(NProj);
    myRsi = GetWorkSpaceThreadInt(3);
    myRsj = GetWorkSpaceThreadInt(3);
    myBuffer = GetWorkSpaceThreadComplex(NQPFull+3*Nsize);

    #pragma loop noalias
    for(idx=0;idx<nsize;idx++) myEleIdx[idx] = eleIdx[idx];
    #pragma loop noalias
    for(idx=0;idx<nsite2;idx++) myEleNum[idx] = eleNum[idx];
    
    myValue = 0.0;

    /* Transfer */
    #pragma omp for private(idx,rk,rl,sk) schedule(dynamic) nowait
    for(idx=0;idx<NTransfer;idx++) {
      rk = Transfer[idx][0];
      rl = Transfer[idx][2];
      sk = Transfer[idx][3];
      
      myValue -= ParaTransfer[idx]
        * GreenFunc2(rk,rl,ri,rj,sk,s,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBufferInt,myBuffer);
      /* Caution: negative sign */
    }

    /* Pair Hopping */
    #pragma omp for private(idx,rk,rl) schedule(dynamic) nowait
    for(idx=0;idx<NPairHopping;idx++) {
      rk = PairHopping[idx][0];
      rl = PairHopping[idx][1];
      myRsi[0] = rk; /* s=0 */
      myRsj[0] = rl; /* s=0 */
      myRsi[1] = rk+Nsite; /* s=1 */
      myRsj[1] = rl+Nsite; /* s=1 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      
      myValue += ParaPairHopping[idx]
        * GreenFuncN(3,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }

    /* Exchange Coupling */
    #pragma omp for private(idx,rk,rl) schedule(dynamic) nowait
    for(idx=0;idx<NExchangeCoupling;idx++) {
      rk = ExchangeCoupling[idx][0];
      rl = ExchangeCoupling[idx][1];
      myRsi[0] = rk; /* s=0 */
      myRsj[0] = rl; /* s=0 */
      myRsi[1] = rl+Nsite; /* s=1 */
      myRsj[1] = rk+Nsite; /* s=1 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myValue += ParaExchangeCoupling[idx]
        * GreenFuncN(3,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
      
      myRsi[0] = rk+Nsite; /* s=1 */
      myRsj[0] = rl+Nsite; /* s=1 */
      myRsi[1] = rl; /* s=0 */
      myRsj[1] = rk; /* s=0 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myValue += ParaExchangeCoupling[idx]
        * GreenFuncN(3,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }
    
    /* Inter All */
    #pragma omp for private(idx) schedule(dynamic) nowait
    for(idx=0;idx<NInterAll;idx++) {
      myRsi[0] = InterAll[idx][0] + InterAll[idx][3]*Nsite;
      myRsj[0] = InterAll[idx][2] + InterAll[idx][3]*Nsite;
      myRsi[1] = InterAll[idx][4] + InterAll[idx][7]*Nsite;
      myRsj[1] = InterAll[idx][6] + InterAll[idx][7]*Nsite;
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myValue += ParaInterAll[idx]
        * GreenFuncN(3,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }
    
    v += myValue;
  }
  val += v;

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceComplex();
  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadComplex();

  return val;
}

double complex calHCACA(const int ri, const int rj, const int rk, const int rl,
                const int si,const int sk,
                const double complex h1, const double complex ip, int *eleIdx, int *eleCfg,
                int *eleNum, int *eleProjCnt) {
  int rsi=ri+si*Nsite;
  int rsj=rj+si*Nsite;
  int rsk=rk+sk*Nsite;
  int rsl=rl+sk*Nsite;

  double complex val;
  double complex g;

  /* check */
  if(rsk==rsl) {
    if(eleNum[rsk]==1) {
      return calHCA(ri,rj,si,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    } else return 0;
  } else if(rsj==rsk) {
    if(eleNum[rsj]==1) return 0;
    else {
      return calHCA(ri,rl,si,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    }
  } else if(rsj==rsl) {
    return 0;
  } else if(rsi==rsj) {
    if(eleNum[rsi]==1) {
      return calHCA(rk,rl,sk,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    } else return 0;
  } else if(rsi==rsk) {
    return 0;
  } else if(rsi==rsl) {
    if(eleNum[rsi]==1) {
      return -calHCA(rk,rj,sk,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    } else return 0;
  } else {
    if(eleNum[rsl]==0) return 0.0;
    if(eleNum[rsk]==1) return 0.0;
    if(eleNum[rsj]==0) return 0.0;
    if(eleNum[rsi]==1) return 0.0;
  }

  g = checkGF2(ri,rj,rk,rl,si,sk,ip,eleIdx,eleCfg,eleNum);
  if(cabs(g)>1.0e-12) {
    val = calHCACA1(ri,rj,rk,rl,si,sk,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  } else {
    val = calHCACA2(ri,rj,rk,rl,si,sk,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  }

  return val;
}

double complex checkGF2(const int ri, const int rj, const int rk, const int rl,
                const int s, const int t, const double complex ip,
                int *eleIdx, const int *eleCfg, int *eleNum) {
  double complex z;
  int mj,msj,ml,mtl;
  int rsi,rsj,rtk,rtl;
  double complex *pfMNew;
  double complex *buffer;

  RequestWorkSpaceComplex(NQPFull+2*Nsize);
  pfMNew = GetWorkSpaceComplex(NQPFull);
  buffer = GetWorkSpaceComplex(2*Nsize);

  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;
  rtk = rk + t*Nsite;
  rtl = rl + t*Nsite;

  mj = eleCfg[rj+s*Nsite];
  ml = eleCfg[rl+t*Nsite];
  msj = mj + s*Ne;
  mtl = ml + t*Ne;

  /* hopping */
  eleIdx[mtl] = rk;
  eleNum[rtl] = 0;
  eleNum[rtk] = 1;

  eleIdx[msj] = ri;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;

  /* calculate Pfaffian */
  CalculateNewPfMTwo_fcmp(ml, t, mj, s, pfMNew, eleIdx, 0, NQPFull, buffer);
  z = CalculateIP_fcmp(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[mtl] = rl;
  eleNum[rtl] = 1;
  eleNum[rtk] = 0;
  eleIdx[msj] = rj;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  ReleaseWorkSpaceComplex();
  return z/ip;
}

double complex calHCACA1(const int ri, const int rj, const int rk, const int rl,
                 const int si,const int sk,
                 const double complex ip, int *eleIdx, int *eleCfg,
                 int *eleNum, int *eleProjCnt) {
  double complex *oldInvM; /* [NQPFull*Nsize*Nsize;] */
  double complex *oldPfM;  /* [NQPFull] */
  int *projCntNew;

  int rsi=ri+si*Nsite;
  int rsj=rj+si*Nsite;
  int rsk=rk+sk*Nsite;
  int rsl=rl+sk*Nsite;
  int mj,ml;
  double complex ipNew,z,e;

  RequestWorkSpaceInt(NProj);
  RequestWorkSpaceComplex(NQPFull*(Nsize*Nsize+1));

  projCntNew = GetWorkSpaceInt(NProj);
  oldInvM = GetWorkSpaceComplex(NQPFull*Nsize*Nsize);
  oldPfM  = GetWorkSpaceComplex(NQPFull);

  /* copy InvM and PfM */
  copyMAll(InvM,PfM,oldInvM,oldPfM);

  /* The ml-th electron with spin sk hops from rl to rk */
  ml = eleCfg[rsl];
  eleIdx[ml+sk*Ne] = rk;
  eleCfg[rsl] = -1;
  eleCfg[rsk] = ml;
  eleNum[rsl] = 0;
  eleNum[rsk] = 1;
  UpdateProjCnt(rl, rk, sk, projCntNew, eleProjCnt, eleNum);

  /* The mj-th electron with spin si hops from rj to ri */
  mj = eleCfg[rsj];
  eleIdx[mj+si*Ne] = ri;
  eleCfg[rsj] = -1;
  eleCfg[rsi] = mj;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;
  UpdateProjCnt(rj, ri, si, projCntNew, projCntNew, eleNum);

  z = ProjRatio(projCntNew,eleProjCnt);

  UpdateMAllTwo_fcmp(ml, sk, mj, si, rl, rj, eleIdx, 0, NQPFull);
  ipNew = CalculateIP_fcmp(PfM,0,NQPFull,MPI_COMM_SELF);

  e = CalculateHamiltonian(ipNew,eleIdx,eleCfg,eleNum,projCntNew);

  /* revert hopping */
  eleIdx[mj+si*Ne] = rj;
  eleCfg[rsj] = mj;
  eleCfg[rsi] = -1;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  eleIdx[ml+sk*Ne] = rl;
  eleCfg[rsl] = ml;
  eleCfg[rsk] = -1;
  eleNum[rsl] = 1;
  eleNum[rsk] = 0;

  /* restore InvM and PfM */
  copyMAll(oldInvM,oldPfM,InvM,PfM);

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceComplex();
  return e*z*ipNew/ip;
}

/* calculate <psi| H C_is A_js C_kt A_lt|x>/<psi|x> for <psi|CACA|x>/<psi|x>=0 */
/* Assuming ri,rj,rk,rl are different, eleNum[rsi]=1, eleNum[rsj]=0, eleNum[rsk]=1, eleNum[rsl]=0  */
double complex calHCACA2(const int ri, const int rj, const int rk, const int rl,
                 const int si,const int sk,
                 const double complex ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt) {
  const int nsize=Nsize;
  const int nsite2=Nsite2;

  const int rsi = ri+si*Nsite;
  const int rsj = rj+si*Nsite;
  const int rsk = rk+sk*Nsite;
  const int rsl = rl+sk*Nsite;

  int idx,r0,r1;
  double complex val=0.0;

  double complex g;

  double complex *buffer;
  int *bufferInt;

  int *myEleIdx, *myEleNum, *myBufferInt, *myRsi, *myRsj;
  double complex *myBuffer;
  double complex myValue=0.0;
  double complex v=0.0;

  RequestWorkSpaceInt(NProj);      /* for GreenFunc2 */
  RequestWorkSpaceComplex(NQPFull+2*Nsize); /* for GreenFunc2 */
  RequestWorkSpaceThreadInt(Nsize+Nsite2+NProj+8);
  RequestWorkSpaceThreadComplex(NQPFull+3*Nsize);

  bufferInt = GetWorkSpaceInt(NProj);
  buffer = GetWorkSpaceComplex(NQPFull+2*Nsize);

  /* H0 term */
  /* <psi|H0 CACA|x>/<psi|x> = H0(x') <psi|CACA|x>/<psi|x> */
  g = GreenFunc2(ri,rj,rk,rl,si,sk,ip,
                 eleIdx,eleCfg,eleNum,eleProjCnt,bufferInt,buffer);

  /* hopping */
  eleNum[rsi] = 1;
  eleNum[rsj] = 0;
  eleNum[rsk] = 1;
  eleNum[rsl] = 0;

  val = g*CalculateHamiltonian0(eleNum);

  /* revert hopping */
  eleNum[rsi] = 0;
  eleNum[rsj] = 1;
  eleNum[rsk] = 0;
  eleNum[rsl] = 1;

  /* end of H0 term */

#pragma omp parallel default(shared)\
  private(myEleIdx,myEleNum,myBufferInt,myBuffer,myValue,myRsi,myRsj)  \
  reduction(+:v)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myBufferInt = GetWorkSpaceThreadInt(NProj);
    myRsi = GetWorkSpaceThreadInt(4);
    myRsj = GetWorkSpaceThreadInt(4);
    myBuffer = GetWorkSpaceThreadComplex(NQPFull+4*Nsize);

    #pragma loop noalias
    for(idx=0;idx<nsize;idx++) myEleIdx[idx] = eleIdx[idx];
    #pragma loop noalias
    for(idx=0;idx<nsite2;idx++) myEleNum[idx] = eleNum[idx];
    
    myValue = 0.0;

    /* Transfer */
    #pragma omp for private(idx) schedule(dynamic) nowait
    for(idx=0;idx<NTransfer;idx++) {
      myRsi[0] = Transfer[idx][0]+Transfer[idx][1]*Nsite;
      myRsj[0] = Transfer[idx][2]+Transfer[idx][3]*Nsite;
      myRsi[1] = rsi;
      myRsj[1] = rsj;
      myRsi[2] = rsk;
      myRsj[2] = rsl;
      
      myValue -= ParaTransfer[idx]
        * GreenFuncN(3,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
      /* Caution: negative sign */
    }

    /* Pair Hopping */
    #pragma omp for private(idx,r0,r1) schedule(dynamic) nowait
    for(idx=0;idx<NPairHopping;idx++) {
      r0 = PairHopping[idx][0];
      r1 = PairHopping[idx][1];
      myRsi[0] = r0; /* s=0 */
      myRsj[0] = r1; /* s=0 */
      myRsi[1] = r0+Nsite; /* s=1 */
      myRsj[1] = r1+Nsite; /* s=1 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myRsi[3] = rsk;
      myRsj[3] = rsl;
      
      myValue += ParaPairHopping[idx]
        * GreenFuncN(4,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }

    /* Exchange Coupling */
    #pragma omp for private(idx,r0,r1) schedule(dynamic) nowait
    for(idx=0;idx<NExchangeCoupling;idx++) {
      r0 = ExchangeCoupling[idx][0];
      r1 = ExchangeCoupling[idx][1];
      myRsi[0] = r0; /* s=0 */
      myRsj[0] = r1; /* s=0 */
      myRsi[1] = r1+Nsite; /* s=1 */
      myRsj[1] = r0+Nsite; /* s=1 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myRsi[3] = rsk;
      myRsj[3] = rsl;
      myValue += ParaExchangeCoupling[idx]
        * GreenFuncN(4,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
      
      myRsi[0] = r0+Nsite; /* s=1 */
      myRsj[0] = r1+Nsite; /* s=1 */
      myRsi[1] = r1; /* s=0 */
      myRsj[1] = r0; /* s=0 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myRsi[3] = rsk;
      myRsj[3] = rsl;
      myValue += ParaExchangeCoupling[idx]
        * GreenFuncN(4,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }
    
    /* Inter All */
    #pragma omp for private(idx) schedule(dynamic) nowait
    for(idx=0;idx<NInterAll;idx++) {
      myRsi[0] = InterAll[idx][0] + InterAll[idx][3]*Nsite;
      myRsj[0] = InterAll[idx][2] + InterAll[idx][3]*Nsite;
      myRsi[1] = InterAll[idx][4] + InterAll[idx][7]*Nsite;
      myRsj[1] = InterAll[idx][6] + InterAll[idx][7]*Nsite;
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myRsi[3] = rsk;
      myRsj[3] = rsl;
      myValue += ParaInterAll[idx]
        * GreenFuncN(4,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }
    
    v += myValue;
  }
  val += v;

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceComplex();
  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadComplex();

  return val;
}


/* copy invM and pfM */
void copyMAll(complex double *invM_from, complex double *pfM_from, complex double *invM_to, complex double *pfM_to) {
  int i,n;

  n = NQPFull*Nsize*Nsize;
  #pragma loop noalias
  for(i=0;i<n;i++) invM_to[i] = invM_from[i];

  n = NQPFull;
  #pragma loop noalias
  for(i=0;i<n;i++) pfM_to[i] = pfM_from[i];

  return;
}

#endif


==> anc/dvmc/src/mVMC/lslocgrn_real.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

his program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * local Q and Green Functions with Lanczos step
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "lslocgrn_real.h"
#ifndef _SRC_LSLOCGRN_REAL
#define _SRC_LSLOCGRN_REAL
#include "calham_real.h"
#include "locgrn_real.c"
#include "pfupdate_two_real.h"
#include <complex.h>
#include "global.h"
#include "locgrn_real.h"
#include "workspace.c"
#include "calham_real.c"
#include "pfupdate_real.c"
#include "pfupdate_two_real.c"
#include "qp_real.c"
#include "projection.h"

/* Calculate <psi|QQ|x>/<psi|x> */
void LSLocalQ_real(const double h1, const double ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt, double *_LSLQ_real)
{
  double e0,h2;

  e0 = CalculateHamiltonian0_real(eleNum); /* V */

  h2 = h1*e0; /* HV = (V+K+W)V */
  h2 += calculateHK_real(h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  h2 += calculateHW_real(h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);

  /* calculate local Q (IQ) */
  _LSLQ_real[0] = 1.0; /* I */
  _LSLQ_real[1] = h1;  /* H = V+K+W */

  /* calculate local Q (KQ) */
  _LSLQ_real[2] = h1;  /* H */
  _LSLQ_real[3] = h2;  /* H*H */

  return;
}

///
/// \param h1
/// \param ip
/// \param eleIdx
/// \param eleCfg
/// \param eleNum
/// \param eleProjCnt
/// \return val
/// \version 1.0
double calculateHK_real(const double h1, const double ip, int *eleIdx, int *eleCfg,
                           int *eleNum, int *eleProjCnt) {
  int idx,ri,rj,s;
  double val=0.0;

  for(idx=0;idx<NTransfer;idx++) {
    ri = Transfer[idx][0];
    rj = Transfer[idx][2];
    s  = Transfer[idx][3];

    val -= creal(ParaTransfer[idx]) * calHCA_real(ri,rj,s,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    /* Caution: negative sign */
  }

  return val;
}

/// calculate <psi| H C_is A_js |x>/<psi|x>
/// \param ri
/// \param rj
/// \param s
/// \param h1
/// \param ip
/// \param eleIdx
/// \param eleCfg
/// \param eleNum
/// \param eleProjCnt
/// \return val
/// \version 1.0
double calHCA_real(const int ri, const int rj, const int s,
                      const double h1, const double ip, int *eleIdx, int *eleCfg,
                      int *eleNum, int *eleProjCnt) {
  int rsi=ri+s*Nsite;
  int rsj=rj+s*Nsite;
  double val;
  double g;

  /* check */
  if(rsi==rsj) {
    if(eleNum[rsi]==1) return h1;
    else return 0.0;
  } else {
    if(eleNum[rsj]==0) return 0.0;
    if(eleNum[rsi]==1) return 0.0;
  }

  g = checkGF1_real(ri,rj,s,ip,eleIdx,eleCfg,eleNum);
  if(fabs(g)>1.0e-12) {
    val = calHCA1_real(ri,rj,s,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  } else {
    val = calHCA2_real(ri,rj,s,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  }

  return val;
}

///
/// \param ri
/// \param rj
/// \param s
/// \param ip
/// \param eleIdx
/// \param eleCfg
/// \param eleNum
/// \return z/ip
/// \version 1.0
double checkGF1_real(const int ri, const int rj, const int s, const double ip,
                int *eleIdx, const int *eleCfg, int *eleNum) {
  double z;
  int mj,msj,rsi,rsj;
  double pfMNew[NQPFull];

  mj = eleCfg[rj+s*Nsite];
  msj = mj + s*Ne;
  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;

  /* hopping */
  eleIdx[msj] = ri;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;

  /* calculate Pfaffian */
  CalculateNewPfM_real(mj, s, pfMNew, eleIdx, 0, NQPFull);
  z = CalculateIP_real(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[msj] = rj;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  return z/ip;
}

/// calculate <psi| H C_is A_js |x>/<psi|x> = <psi|x'>/<psi|x> * <psi|H|x'>/<psi|x'>
/// \param ri
/// \param rj
/// \param s
/// \param ip
/// \param eleIdx
/// \param eleCfg
/// \param eleNum
/// \param eleProjCnt
/// \return
/// \version 1.0
double calHCA1_real(const int ri, const int rj, const int s,
               const double ip, int *eleIdx, int *eleCfg,
               int *eleNum, int *eleProjCnt) {
  double *oldInvM; /* [NQPFull*Nsize*Nsize;] */
  double *oldPfM;  /* [NQPFull] */
  int *projCntNew;

  int rsi=ri+s*Nsite;
  int rsj=rj+s*Nsite;
  int mj;
  double ipNew,z,e;

  RequestWorkSpaceInt(NProj);
  RequestWorkSpaceDouble(NQPFull*(Nsize*Nsize+1));

  projCntNew = GetWorkSpaceInt(NProj);
  oldInvM = GetWorkSpaceDouble(NQPFull*Nsize*Nsize);
  oldPfM  = GetWorkSpaceDouble(NQPFull);

  /* copy InvM and PfM */
  copyMAll_real(InvM_real,PfM_real,oldInvM,oldPfM);

  /* The mj-th electron with spin s hops to site ri */
  mj = eleCfg[rsj];
  eleIdx[mj+s*Ne] = ri;
  eleCfg[rsj] = -1;
  eleCfg[rsi] = mj;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;

  UpdateProjCnt(rj, ri, s, projCntNew, eleProjCnt, eleNum);
  z = ProjRatio(projCntNew,eleProjCnt);

  UpdateMAll_real(mj,s,eleIdx,0,NQPFull);
  ipNew = CalculateIP_real(PfM_real,0,NQPFull,MPI_COMM_SELF);

  e = CalculateHamiltonian_real(ipNew,eleIdx,eleCfg,eleNum,projCntNew);

  /* revert hopping */
  eleIdx[mj+s*Ne] = rj;
  eleCfg[rsj] = mj;
  eleCfg[rsi] = -1;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  /* restore InvM and PfM */
  copyMAll_real(oldInvM,oldPfM,InvM_real,PfM_real);

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceDouble();
  return e*z*ipNew/ip;
}

/* calculate <psi| H C_is A_js |x>/<psi|x> for <psi|CA|x>/<psi|x>=0 */
/* Assuming ri!=rj, eleNum[rsi]=1, eleNum[rsj]=0 */
double calHCA2_real(const int ri, const int rj, const int s,
                       const double ip, int *eleIdx, int *eleCfg,
                       int *eleNum, int *eleProjCnt) {
  const int nsize=Nsize;
  const int nsite2=Nsite2;

  int idx;
  int rk,rl,sk;
  //    double complex val=0.0;
  double val=0.0;
  int rsi = ri+s*Nsite;
  int rsj = rj+s*Nsite;

  double g;

  double *buffer;
  int *bufferInt;

  int *myEleIdx, *myEleNum, *myBufferInt, *myRsi, *myRsj;
  double *myBuffer;
  //    double complex myValue=0;
  //    double complex v=0.0;
  double myValue=0;
  double v=0.0;


  RequestWorkSpaceInt(NProj);      /* for GreenFunc1 */
  RequestWorkSpaceDouble(NQPFull); /* for GreenFunc1 */
  RequestWorkSpaceThreadInt(Nsize+Nsite2+NProj+6);
  RequestWorkSpaceThreadDouble(NQPFull+3*Nsize);

  bufferInt = GetWorkSpaceInt(NProj);
  buffer = GetWorkSpaceDouble(NQPFull);

  /* H0 term */
  /* <psi|H0 CA|x>/<psi|x> = H0(x') <psi|CA|x>/<psi|x> */
  g = GreenFunc1_real(ri,rj,s,ip,eleIdx,eleCfg,eleNum,eleProjCnt,bufferInt,buffer);

  /* hopping */
  eleNum[rsi] = 1;
  eleNum[rsj] = 0;

  val = g*CalculateHamiltonian0_real(eleNum);

  /* revert hopping */
  eleNum[rsi] = 0;
  eleNum[rsj] = 1;

  /* end of H0 term */

#pragma omp parallel default(shared)\
  private(myEleIdx,myEleNum,myBufferInt,myBuffer,myValue,myRsi,myRsj)  \
  reduction(+:v)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myBufferInt = GetWorkSpaceThreadInt(NProj);
    myRsi = GetWorkSpaceThreadInt(3);
    myRsj = GetWorkSpaceThreadInt(3);
    myBuffer = GetWorkSpaceThreadDouble(NQPFull+3*Nsize);

#pragma loop noalias
    for(idx=0;idx<nsize;idx++) myEleIdx[idx] = eleIdx[idx];
#pragma loop noalias
    for(idx=0;idx<nsite2;idx++) myEleNum[idx] = eleNum[idx];

    myValue = 0.0;

    /* Transfer */
#pragma omp for private(idx,rk,rl,sk) schedule(dynamic) nowait
    for(idx=0;idx<NTransfer;idx++) {
      rk = Transfer[idx][0];
      rl = Transfer[idx][2];
      sk = Transfer[idx][3];

      myValue -= creal(ParaTransfer[idx])
                       * GreenFunc2_real(rk,rl,ri,rj,sk,s,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBufferInt,myBuffer);
      /* Caution: negative sign */
    }

    /* Pair Hopping */
#pragma omp for private(idx,rk,rl) schedule(dynamic) nowait
    for(idx=0;idx<NPairHopping;idx++) {
      rk = PairHopping[idx][0];
      rl = PairHopping[idx][1];
      myRsi[0] = rk; /* s=0 */
      myRsj[0] = rl; /* s=0 */
      myRsi[1] = rk+Nsite; /* s=1 */
      myRsj[1] = rl+Nsite; /* s=1 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;

      myValue += ParaPairHopping[idx]
        * GreenFuncN_real(3,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }

    /* Exchange Coupling */
#pragma omp for private(idx,rk,rl) schedule(dynamic) nowait
    for(idx=0;idx<NExchangeCoupling;idx++) {
      rk = ExchangeCoupling[idx][0];
      rl = ExchangeCoupling[idx][1];
      myRsi[0] = rk; /* s=0 */
      myRsj[0] = rl; /* s=0 */
      myRsi[1] = rl+Nsite; /* s=1 */
      myRsj[1] = rk+Nsite; /* s=1 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myValue += ParaExchangeCoupling[idx]
        * GreenFuncN_real(3,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);

      myRsi[0] = rk+Nsite; /* s=1 */
      myRsj[0] = rl+Nsite; /* s=1 */
      myRsi[1] = rl; /* s=0 */
      myRsj[1] = rk; /* s=0 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myValue += ParaExchangeCoupling[idx]
        * GreenFuncN_real(3,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }

    /* Inter All */
#pragma omp for private(idx) schedule(dynamic) nowait
    for(idx=0;idx<NInterAll;idx++) {
      myRsi[0] = InterAll[idx][0] + InterAll[idx][3]*Nsite;
      myRsj[0] = InterAll[idx][2] + InterAll[idx][3]*Nsite;
      myRsi[1] = InterAll[idx][4] + InterAll[idx][7]*Nsite;
      myRsj[1] = InterAll[idx][6] + InterAll[idx][7]*Nsite;
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myValue += creal(ParaInterAll[idx])
        * GreenFuncN_real(3,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }

    v += myValue;
  }
  val += v;

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceDouble();
  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadDouble();

  return val;
}


/* copy invM and pfM */
void copyMAll_real(double *invM_from, double *pfM_from, double *invM_to, double *pfM_to) {
  int i,n;

  n = NQPFull*Nsize*Nsize;
#pragma loop noalias
  for(i=0;i<n;i++) invM_to[i] = invM_from[i];

  n = NQPFull;
#pragma loop noalias
  for(i=0;i<n;i++) pfM_to[i] = pfM_from[i];

  return;
}

double calculateHW_real(const double h1, const double ip, int *eleIdx, int *eleCfg,
                           int *eleNum, int *eleProjCnt) {
  int idx,ri,rj,s,rk,rl,t;
  double val=0.0,tmp;

  /* Pair Hopping */
  for(idx=0;idx<NPairHopping;idx++) {
    ri = PairHopping[idx][0];
    rj = PairHopping[idx][1];

    val += ParaPairHopping[idx]
      * calHCACA_real(ri,rj,ri,rj,0,1,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  }

  /* Exchange Coupling */
  for(idx=0;idx<NExchangeCoupling;idx++) {
    ri = ExchangeCoupling[idx][0];
    rj = ExchangeCoupling[idx][1];

    tmp =  calHCACA_real(ri,rj,rj,ri,0,1,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    tmp += calHCACA_real(ri,rj,rj,ri,1,0,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    val += ParaExchangeCoupling[idx] * tmp;
  }

  /* Inter All */
  for(idx=0;idx<NInterAll;idx++) {
    ri = InterAll[idx][0];
    rj = InterAll[idx][2];
    s  = InterAll[idx][3];
    rk = InterAll[idx][4];
    rl = InterAll[idx][6];
    t  = InterAll[idx][7];

    val += creal(ParaInterAll[idx])
      * calHCACA_real(ri,rj,rk,rl,s,t,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  }

  return val;
}


double calHCACA_real(const int ri, const int rj, const int rk, const int rl,
                        const int si,const int sk,
                        const double h1, const double ip, int *eleIdx, int *eleCfg,
                        int *eleNum, int *eleProjCnt) {
  int rsi=ri+si*Nsite;
  int rsj=rj+si*Nsite;
  int rsk=rk+sk*Nsite;
  int rsl=rl+sk*Nsite;

  double val;
  double g;

  /* check */
  if(rsk==rsl) {
    if(eleNum[rsk]==1) {
      return calHCA_real(ri,rj,si,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    } else return 0;
  } else if(rsj==rsk) {
    if(eleNum[rsj]==1) return 0;
    else {
      return calHCA_real(ri,rl,si,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    }
  } else if(rsj==rsl) {
    return 0;
  } else if(rsi==rsj) {
    if(eleNum[rsi]==1) {
      return calHCA_real(rk,rl,sk,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    } else return 0;
  } else if(rsi==rsk) {
    return 0;
  } else if(rsi==rsl) {
    if(eleNum[rsi]==1) {
      return -calHCA_real(rk,rj,sk,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    } else return 0;
  } else {
    if(eleNum[rsl]==0) return 0.0;
    if(eleNum[rsk]==1) return 0.0;
    if(eleNum[rsj]==0) return 0.0;
    if(eleNum[rsi]==1) return 0.0;
  }

  g = checkGF2_real(ri,rj,rk,rl,si,sk,ip,eleIdx,eleCfg,eleNum);
  if(fabs(g)>1.0e-12) {
    val = calHCACA1_real(ri,rj,rk,rl,si,sk,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  } else {
    val = calHCACA2_real(ri,rj,rk,rl,si,sk,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  }

  return val;
}

double checkGF2_real(const int ri, const int rj, const int rk, const int rl,
                const int s, const int t, const double ip,
                int *eleIdx, const int *eleCfg, int *eleNum) {
  double z;
  int mj,msj,ml,mtl;
  int rsi,rsj,rtk,rtl;
  double *pfMNew;
  double *buffer;

  RequestWorkSpaceDouble(NQPFull+2*Nsize);
  pfMNew = GetWorkSpaceDouble(NQPFull);
  buffer = GetWorkSpaceDouble(2*Nsize);

  rsi = ri + s*Nsite;
  rsj = rj + s*Nsite;
  rtk = rk + t*Nsite;
  rtl = rl + t*Nsite;

  mj = eleCfg[rj+s*Nsite];
  ml = eleCfg[rl+t*Nsite];
  msj = mj + s*Ne;
  mtl = ml + t*Ne;

  /* hopping */
  eleIdx[mtl] = rk;
  eleNum[rtl] = 0;
  eleNum[rtk] = 1;

  eleIdx[msj] = ri;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;

  /* calculate Pfaffian */
  CalculateNewPfMTwo_real(ml, t, mj, s, pfMNew, eleIdx, 0, NQPFull, buffer);
  z = CalculateIP_real(pfMNew, 0, NQPFull, MPI_COMM_SELF);

  /* revert hopping */
  eleIdx[mtl] = rl;
  eleNum[rtl] = 1;
  eleNum[rtk] = 0;
  eleIdx[msj] = rj;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  ReleaseWorkSpaceDouble();
  return z/ip;
}

double calHCACA1_real(const int ri, const int rj, const int rk, const int rl,
                 const int si,const int sk,
                 const double ip, int *eleIdx, int *eleCfg,
                 int *eleNum, int *eleProjCnt) {
  double *oldInvM; /* [NQPFull*Nsize*Nsize;] */
  double *oldPfM;  /* [NQPFull] */
  int *projCntNew;

  int rsi=ri+si*Nsite;
  int rsj=rj+si*Nsite;
  int rsk=rk+sk*Nsite;
  int rsl=rl+sk*Nsite;
  int mj,ml;
  double ipNew,z,e;

  RequestWorkSpaceInt(NProj);
  RequestWorkSpaceDouble(NQPFull*(Nsize*Nsize+1));

  projCntNew = GetWorkSpaceInt(NProj);
  oldInvM = GetWorkSpaceDouble(NQPFull*Nsize*Nsize);
  oldPfM  = GetWorkSpaceDouble(NQPFull);

  /* copy InvM and PfM */
  copyMAll_real(InvM_real,PfM_real,oldInvM,oldPfM);

  /* The ml-th electron with spin sk hops from rl to rk */
  ml = eleCfg[rsl];
  eleIdx[ml+sk*Ne] = rk;
  eleCfg[rsl] = -1;
  eleCfg[rsk] = ml;
  eleNum[rsl] = 0;
  eleNum[rsk] = 1;
  UpdateProjCnt(rl, rk, sk, projCntNew, eleProjCnt, eleNum);

  /* The mj-th electron with spin si hops from rj to ri */
  mj = eleCfg[rsj];
  eleIdx[mj+si*Ne] = ri;
  eleCfg[rsj] = -1;
  eleCfg[rsi] = mj;
  eleNum[rsj] = 0;
  eleNum[rsi] = 1;
  UpdateProjCnt(rj, ri, si, projCntNew, projCntNew, eleNum);

  z = ProjRatio(projCntNew,eleProjCnt);

  UpdateMAllTwo_real(ml, sk, mj, si, rl, rj, eleIdx, 0, NQPFull);
  ipNew = CalculateIP_real(PfM_real,0,NQPFull,MPI_COMM_SELF);

  e = CalculateHamiltonian_real(ipNew,eleIdx,eleCfg,eleNum,projCntNew);

  /* revert hopping */
  eleIdx[mj+si*Ne] = rj;
  eleCfg[rsj] = mj;
  eleCfg[rsi] = -1;
  eleNum[rsj] = 1;
  eleNum[rsi] = 0;

  eleIdx[ml+sk*Ne] = rl;
  eleCfg[rsl] = ml;
  eleCfg[rsk] = -1;
  eleNum[rsl] = 1;
  eleNum[rsk] = 0;

  /* restore InvM and PfM */
  copyMAll_real(oldInvM,oldPfM,InvM_real,PfM_real);

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceDouble();
  return e*z*ipNew/ip;
}

/* calculate <psi| H C_is A_js C_kt A_lt|x>/<psi|x> for <psi|CACA|x>/<psi|x>=0 */
/* Assuming ri,rj,rk,rl are different, eleNum[rsi]=1, eleNum[rsj]=0, eleNum[rsk]=1, eleNum[rsl]=0  */
double calHCACA2_real(const int ri, const int rj, const int rk, const int rl,
                         const int si,const int sk,
                         const double ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt) {
  const int nsize=Nsize;
  const int nsite2=Nsite2;

  const int rsi = ri+si*Nsite;
  const int rsj = rj+si*Nsite;
  const int rsk = rk+sk*Nsite;
  const int rsl = rl+sk*Nsite;

  int idx,r0,r1;
  double val=0.0;

  double g;

  double *buffer;
  int *bufferInt;

  int *myEleIdx, *myEleNum, *myBufferInt, *myRsi, *myRsj;
  double *myBuffer;
  double myValue=0.0;
  double v=0.0;

  RequestWorkSpaceInt(NProj);      /* for GreenFunc2 */
  RequestWorkSpaceDouble(NQPFull+2*Nsize); /* for GreenFunc2 */
  RequestWorkSpaceThreadInt(Nsize+Nsite2+NProj+8);
  RequestWorkSpaceThreadDouble(NQPFull+3*Nsize);

  bufferInt = GetWorkSpaceInt(NProj);
  buffer = GetWorkSpaceDouble(NQPFull+2*Nsize);

  /* H0 term */
  /* <psi|H0 CACA|x>/<psi|x> = H0(x') <psi|CACA|x>/<psi|x> */
  g = GreenFunc2_real(ri,rj,rk,rl,si,sk,ip,
      eleIdx,eleCfg,eleNum,eleProjCnt,bufferInt,buffer);

  /* hopping */
  eleNum[rsi] = 1;
  eleNum[rsj] = 0;
  eleNum[rsk] = 1;
  eleNum[rsl] = 0;

  val = g*CalculateHamiltonian0_real(eleNum);

  /* revert hopping */
  eleNum[rsi] = 0;
  eleNum[rsj] = 1;
  eleNum[rsk] = 0;
  eleNum[rsl] = 1;

  /* end of H0 term */

#pragma omp parallel default(shared)\
  private(myEleIdx,myEleNum,myBufferInt,myBuffer,myValue,myRsi,myRsj)  \
  reduction(+:v)
  {
    myEleIdx = GetWorkSpaceThreadInt(Nsize);
    myEleNum = GetWorkSpaceThreadInt(Nsite2);
    myBufferInt = GetWorkSpaceThreadInt(NProj);
    myRsi = GetWorkSpaceThreadInt(4);
    myRsj = GetWorkSpaceThreadInt(4);
    myBuffer = GetWorkSpaceThreadDouble(NQPFull+4*Nsize);

#pragma loop noalias
    for(idx=0;idx<nsize;idx++) myEleIdx[idx] = eleIdx[idx];
#pragma loop noalias
    for(idx=0;idx<nsite2;idx++) myEleNum[idx] = eleNum[idx];

    myValue = 0.0;

    /* Transfer */
#pragma omp for private(idx) schedule(dynamic) nowait
    for(idx=0;idx<NTransfer;idx++) {
      myRsi[0] = Transfer[idx][0]+Transfer[idx][1]*Nsite;
      myRsj[0] = Transfer[idx][2]+Transfer[idx][3]*Nsite;
      myRsi[1] = rsi;
      myRsj[1] = rsj;
      myRsi[2] = rsk;
      myRsj[2] = rsl;

      myValue -= creal(ParaTransfer[idx])
        * GreenFuncN_real(3,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
      /* Caution: negative sign */
    }

    /* Pair Hopping */
#pragma omp for private(idx,r0,r1) schedule(dynamic) nowait
    for(idx=0;idx<NPairHopping;idx++) {
      r0 = PairHopping[idx][0];
      r1 = PairHopping[idx][1];
      myRsi[0] = r0; /* s=0 */
      myRsj[0] = r1; /* s=0 */
      myRsi[1] = r0+Nsite; /* s=1 */
      myRsj[1] = r1+Nsite; /* s=1 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myRsi[3] = rsk;
      myRsj[3] = rsl;

      myValue += ParaPairHopping[idx]
        * GreenFuncN_real(4,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }

    /* Exchange Coupling */
#pragma omp for private(idx,r0,r1) schedule(dynamic) nowait
    for(idx=0;idx<NExchangeCoupling;idx++) {
      r0 = ExchangeCoupling[idx][0];
      r1 = ExchangeCoupling[idx][1];
      myRsi[0] = r0; /* s=0 */
      myRsj[0] = r1; /* s=0 */
      myRsi[1] = r1+Nsite; /* s=1 */
      myRsj[1] = r0+Nsite; /* s=1 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myRsi[3] = rsk;
      myRsj[3] = rsl;
      myValue += ParaExchangeCoupling[idx]
        * GreenFuncN_real(4,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);

      myRsi[0] = r0+Nsite; /* s=1 */
      myRsj[0] = r1+Nsite; /* s=1 */
      myRsi[1] = r1; /* s=0 */
      myRsj[1] = r0; /* s=0 */
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myRsi[3] = rsk;
      myRsj[3] = rsl;
      myValue += ParaExchangeCoupling[idx]
        * GreenFuncN_real(4,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }

    /* Inter All */
#pragma omp for private(idx) schedule(dynamic) nowait
    for(idx=0;idx<NInterAll;idx++) {
      myRsi[0] = InterAll[idx][0] + InterAll[idx][3]*Nsite;
      myRsj[0] = InterAll[idx][2] + InterAll[idx][3]*Nsite;
      myRsi[1] = InterAll[idx][4] + InterAll[idx][7]*Nsite;
      myRsj[1] = InterAll[idx][6] + InterAll[idx][7]*Nsite;
      myRsi[2] = rsi;
      myRsj[2] = rsj;
      myRsi[3] = rsk;
      myRsj[3] = rsl;
      myValue += creal(ParaInterAll[idx])
        * GreenFuncN_real(4,myRsi,myRsj,ip,myEleIdx,eleCfg,myEleNum,eleProjCnt,myBuffer,myBufferInt);
    }

    v += myValue;
  }
  val += v;

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceDouble();
  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadDouble();

  return val;
}


/* Calculate <psi|QCisAjs|x>/<psi|x> */
void LSLocalCisAjs_real(const double h1, const double ip, int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt) {
  const int nCisAjs=NCisAjs;
  double *lsLCisAjs_real = LSLCisAjs_real;
  double complex*localCisAjs = LocalCisAjs;
  int ri,rj,s;
  int idx;

  /* copy local ICisAjs */
#pragma loop noalias
  for(idx=0;idx<nCisAjs;idx++){
    lsLCisAjs_real[idx] = creal(localCisAjs[idx]);
  }

  for(idx=0;idx<nCisAjs;idx++){
    ri = CisAjsIdx[idx][0];
    rj = CisAjsIdx[idx][2];
    s  = CisAjsIdx[idx][3];

    /* calculate local HCisAjs */
    LSLCisAjs_real[idx+nCisAjs] = calHCA_real(ri,rj,s,h1,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
  }
  return;
}
#endif


==> anc/dvmc/src/mVMC/makefile_src <==
include ../make.sys

PFAPACK = ../pfapack/libpfapack.a
SFMT = ../sfmt/SFMT.o
STDFACE = ../StdFace/libStdFace.a
OPTION = -D_mpi_use

OBJS = \
	physcal_lanczos.o \
	splitloop.o \
	vmcmain.o \
	$(PFAPACK) $(SFMT) $(STDFACE)

SOURCES = \
average.c \
avevar.c \
calgrn.c \
calgrn_fsz.c \
calham.c \
calham_real.c \
calham_fsz.c \
gauleg.c \
initfile.c \
legendrepoly.c \
locgrn.c \
locgrn_real.c \
locgrn_fsz.c \
lslocgrn.c \
lslocgrn_real.c \
matrix.c \
parameter.c \
pfupdate.c \
pfupdate_fsz.c \
pfupdate_real.c \
pfupdate_two_fcmp.c \
pfupdate_two_fsz.c \
pfupdate_two_real.c \
projection.c \
qp.c \
qp_real.c \
readdef.c \
safempi.c \
safempi_fcmp.c \
setmemory.c \
slater.c \
slater_fsz.c \
splitloop.c \
stcopt_dposv.c \
stcopt_pdposv.c \
stcopt_cg.c \
vmccal.c \
vmccal_fsz.c \
vmcdry.c \
vmcmain.c \
vmcclock.c \
vmcmake.c \
vmcmake_fsz.c \
vmcmake_real.c \
workspace.c

HEADERS = \
./include/average.h \
./include/avevar.h \
./include/calgrn.h \
./include/calham.h \
./include/calham_real.h \
./include/gauleg.h \
./include/global.h \
./include/initfile.h \
./include/legendrepoly.h \
./include/locgrn.h \
./include/locgrn_real.h \
./include/lslocgrn.h \
./include/lslocgrn_real.h \
./include/matrix.h \
./include/parameter.h \
./include/pfupdate.h \
./include/pfupdate_real.h \
./include/pfupdate_two_fcmp.h \
./include/pfupdate_two_real.h \
./include/physcal_lanczos.h \
./include/projection.h \
./include/qp.h \
./include/qp_real.h \
./include/readdef.h \
./include/setmemory.h \
./include/slater.h \
./include/splitloop.h \
./include/stcopt_dposv.h \
./include/stcopt_pdposv.h \
./include/version.h \
./include/vmccal.h \
./include/vmcmain.h \
./include/vmcmake.h \
./include/vmcmake_real.h \
./include/workspace.h

all : 
	cd ../pfapack; $(MAKE) -f makefile_pfapack
	cd ../sfmt; $(MAKE) -f makefile_sfmt
	cd ../StdFace; $(MAKE) -f makefile_StdFace libStdFace.a
	make -f makefile_src vmc.out
	make -f makefile_src vmcdry.out
	cd ../ComplexUHF; $(MAKE) -f makefile_uhf

vmc.out : $(OBJS)
	$(CC) -o $@ $(OBJS) $(OPTION) $(CFLAGS) $(LIBS)

vmcdry.out : vmcdry.o $(STDFACE)
	$(CC) -o $@ $^ $(OPTION) $(CFLAGS) $(LIBS)

SUFFIXES: .o .c

.c.o:
	$(CC) $(OPTION) $(CFLAGS) -I ./include -c $<

clean :
	rm -f *.o vmc.out vmcdry.out
	cd ../sfmt; $(MAKE) -f makefile_sfmt clean
	cd ../pfapack; $(MAKE) -f makefile_pfapack clean
	cd ../StdFace; $(MAKE) -f makefile_StdFace clean
	cd ../ComplexUHF; $(MAKE) -f makefile_uhf clean

physcal_lanczos.o:$(SOURCES) $(HEADERS)
splitloop.o:$(SOURCES) $(HEADERS)
vmcdry.o:$(SOURCES) $(HEADERS)
vmcmain.o:$(SOURCES) $(HEADERS)


==> anc/dvmc/src/mVMC/matrix.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * matrix Package (LAPACK and Pfapack)
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "./include/matrix.h"
#ifndef _SRC_MATRIX
#define _SRC_MATRIX
#include <complex.h>
#include "./include/global.h"
#include "workspace.c"

//int calculateMAll_child_real(const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
//                        double *bufM, int *iwork, double *work, int lwork);
int calculateMAll_child_real(const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
    double *bufM, int *iwork, double *work, int lwork, double* PfM_real, double *InvM_real);

int calculateMAll_child_fcmp(const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
    double complex *bufM, int *iwork, double complex *work, int lwork,double *rwork);

//[s] MERGE BY TM
int CalculateMAll_fsz(const int *eleIdx,const int *eleSpn, const int qpStart, const int qpEnd);
int calculateMAll_child_fsz(const int *eleIdx,const int *elesSpn, const int qpStart, const int qpEnd, const int qpidx,
    double complex *bufM, int *iwork, double complex *work, int lwork,double *rwork);
// note: CalculateMAll_fsz,calculateMAll_child_fsz will be merged with *fcmp
int calculateMAll_BF_real_child(const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
    double *bufM, int *iwork, double *work, int lwork, double* PfM_real, double *InvM_real);

int calculateMAll_BF_fcmp_child(const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
    double complex*bufM, int *iwork, double complex*work, int lwork, double *rwork, double complex* PfM_real, double complex*InvM_real);
//[e] MERGE BY TM

#define D_PfLimit 1.0e-100

int getLWork_fcmp() {
  char uplo='U', mthd='P';
  int n,lda,lwork,info=0;
  double rwork;
  double complex pfaff;
  int iwork;
  double complex a;
  double complex optSize1,optSize2;

  /* ask the optimal size of work */
  n=lda=Nsize;
  lwork=-1;
  M_ZGETRI(&n, &a, &lda, &iwork, &optSize1, &lwork, &info);
  lwork=-1;
  M_ZSKPFA(&uplo, &mthd, &n, &a, &lda, &pfaff, &iwork, &optSize2, &lwork, &rwork, &info);

  lwork = (creal(optSize1)>creal(optSize2)) ? (int)creal(optSize1) : (int)creal(optSize2);
  return lwork;
}

//==============s fsz =============//
/* Calculate PfM and InvM from qpidx=qpStart to qpEnd */
int CalculateMAll_fsz(const int *eleIdx,const int *eleSpn, const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  int qpidx;

  int info = 0;

  double complex *myBufM;
  double complex *myWork;
  int            *myIWork;
  int             myInfo;
  double         *myRWork;

  RequestWorkSpaceThreadInt(Nsize);         //int

  RequestWorkSpaceThreadComplex(Nsize*Nsize+LapackLWork);

  RequestWorkSpaceThreadDouble(LapackLWork); // TBC for rwork

#pragma omp parallel default(shared)              \
  private(myIWork,myWork,myInfo,myBufM)
  {
    myIWork = GetWorkSpaceThreadInt(Nsize); // int

    myBufM  = GetWorkSpaceThreadComplex(Nsize*Nsize); //comp
    myWork  = GetWorkSpaceThreadComplex(LapackLWork); // comp

    myRWork = GetWorkSpaceThreadDouble(LapackLWork); //TBC for rwork

#pragma omp for private(qpidx)
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      if(info!=0) continue;

      myInfo = calculateMAll_child_fsz(eleIdx,eleSpn, qpStart, qpEnd, qpidx,
          myBufM, myIWork, myWork, LapackLWork,myRWork);
      if(myInfo!=0) {
#pragma omp critical
        info=myInfo;
      }
    }
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadComplex();
  ReleaseWorkSpaceThreadDouble();
  return info;
}

int calculateMAll_child_fsz(const int *eleIdx,const int *eleSpn, const int qpStart, const int qpEnd, const int qpidx,
    double complex *bufM, int *iwork, double complex *work, int lwork,double *rwork) {
#pragma procedure serial
  /* const int qpNum = qpEnd-qpStart; */
  int msi,msj;
  int rsi,rsj;

  char uplo='U', mthd='P';
  int m,n,lda,info=0;
  //int nspn = 2*Ne+2*Nsite+2*Nsite+NProj; this is useful?
  double complex pfaff;

  /* optimization for Kei */
  const int nsize = Nsize;

  const double complex *sltE = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2;
  const double complex *sltE_i;

  double complex *invM = InvM + qpidx*Nsize*Nsize;
  double complex *invM_i;

  double complex *bufM_i, *bufM_i2;

  m=n=lda=Nsize;

  /* store bufM */
  /* Note that bufM is column-major and skew-symmetric. */
  /* bufM[msj][msi] = -sltE[rsi][rsj] */
#pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    rsi = eleIdx[msi] + eleSpn[msi]*Nsite;//fsz
    bufM_i = bufM + msi*Nsize;
    sltE_i = sltE + rsi*Nsite2;
#pragma loop norecurrence
    for(msj=0;msj<nsize;msj++) {
      rsj = eleIdx[msj] + eleSpn[msj]*Nsite;//fsz
      bufM_i[msj] = -sltE_i[rsj];
      //printf("DEBUG: msi=%d msj=%d: rsi=%d rsj=%d :bufM=%lf %lf \n",msi,msj,rsi,rsj,creal(bufM_i[msj]),cimag(bufM_i[msj]));
    }
  }

  /* copy bufM to invM */
  /* For Pfaffian calculation, invM is used as second buffer */
#pragma loop noalias
  for(msi=0;msi<nsize*nsize;msi++) {
    invM[msi] = bufM[msi];
  }
  /* calculate Pf M */
  //printf("DEBUG: n=%d \n",n);
  //for(msi=0;msi<nsize;msi++){
  //  for(msj=0;msj<nsize;msj++){
  //    printf("DEBUG: msi=%d msj=%d bufM %lf %lf \n",msi,msj,creal(bufM[msi+msj*n]),cimag(bufM[msi+msj*n]));
  //  }
  //}
  M_ZSKPFA(&uplo, &mthd, &n, invM, &lda, &pfaff, iwork, work, &lwork, rwork, &info); //TBC
  //printf("DEBUG: pfaff=%lf %lf\n",creal(pfaff),cimag(pfaff));
  if(info!=0) return info;
  if(!isfinite(creal(pfaff) + cimag(pfaff))) return qpidx+1;
  PfM[qpidx] = pfaff;

  /* DInv */
  M_ZGETRF(&m, &n, bufM, &lda, iwork, &info); /* ipiv = iwork */
  if(info!=0) return info;
  //for(msi=0;msi<nsize*nsize;msi++) {
  //  printf("DEBUG: M_ZGETRF %d %lf %lf \n",msi,creal(bufM[msi]),cimag(bufM[msi]));
  //}

  M_ZGETRI(&n, bufM, &lda, iwork, work, &lwork, &info);
  if(info!=0) return info;

  /* store InvM */
  /* BufM is column-major, InvM is row-major */
#pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    bufM_i = bufM + msi*Nsize;
    bufM_i2 = bufM + msi;
    for(msj=0;msj<nsize;msj++) {
      invM_i[msj] = 0.5*(bufM_i2[msj*nsize] - bufM_i[msj]);
      //printf("DEBUG: msj=%d invM=%lf %lf \n",msj,creal(invM_i[msj]),cimag(invM_i[msj]));
      /* invM[i][j] = 0.5*(bufM[i][j]-bufM[j][i]) */
    }
  }

  return info;
}




//==============s fcmp =============//
/* Calculate PfM and InvM from qpidx=qpStart to qpEnd */
int CalculateMAll_fcmp(const int *eleIdx, const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  int qpidx;

  int info = 0;

  double complex *myBufM;
  double complex *myWork;
  int            *myIWork;
  int             myInfo;
  double         *myRWork;

  RequestWorkSpaceThreadInt(Nsize);         //int

  RequestWorkSpaceThreadComplex(Nsize*Nsize+LapackLWork);

  RequestWorkSpaceThreadDouble(LapackLWork); // TBC for rwork

#pragma omp parallel default(shared)              \
  private(myIWork,myWork,myInfo,myBufM, myRWork) //TODO: Check to add myRWork is correct or not.
  {
    myIWork = GetWorkSpaceThreadInt(Nsize); // int

    myBufM  = GetWorkSpaceThreadComplex(Nsize*Nsize); //comp
    myWork  = GetWorkSpaceThreadComplex(LapackLWork); // comp

    myRWork = GetWorkSpaceThreadDouble(LapackLWork); //TBC for rwork

#pragma omp for private(qpidx)
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      if(info!=0) continue;

      myInfo = calculateMAll_child_fcmp(eleIdx, qpStart, qpEnd, qpidx,
          myBufM, myIWork, myWork, LapackLWork,myRWork);
      if(myInfo!=0) {
#pragma omp critical
        info=myInfo;
      }
    }
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadComplex();
  ReleaseWorkSpaceThreadDouble();
  return info;
}

int calculateMAll_child_fcmp(const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
    double complex *bufM, int *iwork, double complex *work, int lwork,double *rwork) {
#pragma procedure serial
  /* const int qpNum = qpEnd-qpStart; */
  int msi,msj;
  int rsi,rsj;

  char uplo='U', mthd='P';
  int m,n,lda,info=0;
  double complex pfaff;

  /* optimization for Kei */
  const int nsize = Nsize;

  const double complex *sltE = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2;
  const double complex *sltE_i;

  double complex *invM = InvM + qpidx*Nsize*Nsize;
  double complex *invM_i;

  double complex *bufM_i, *bufM_i2;

  m=n=lda=Nsize;

  /* store bufM */
  /* Note that bufM is column-major and skew-symmetric. */
  /* bufM[msj][msi] = -sltE[rsi][rsj] */
#pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    rsi = eleIdx[msi] + (msi/Ne)*Nsite;
    bufM_i = bufM + msi*Nsize;
    sltE_i = sltE + rsi*Nsite2;
#pragma loop norecurrence
    for(msj=0;msj<nsize;msj++) {
      rsj = eleIdx[msj] + (msj/Ne)*Nsite;
      bufM_i[msj] = -sltE_i[rsj];
      //      printf("DEBUG: msi=%d msj=%d bufM=%lf %lf \n",msi,msj,creal(bufM_i[msj]),cimag(bufM_i[msj]));
    }
  }

  /* copy bufM to invM */
  /* For Pfaffian calculation, invM is used as second buffer */
#pragma loop noalias
  for(msi=0;msi<nsize*nsize;msi++) {
    invM[msi] = bufM[msi];
  }
  /* calculate Pf M */
  //printf("DEBUG: n=%d \n",n);
  //for(msi=0;msi<nsize;msi++){
  //  for(msj=0;msj<nsize;msj++){
  //    printf("DEBUG: msi=%d msj=%d bufM %lf %lf \n",msi,msj,creal(bufM[msi+msj*n]),cimag(bufM[msi+msj*n]));
  //  }
  //}
  M_ZSKPFA(&uplo, &mthd, &n, invM, &lda, &pfaff, iwork, work, &lwork, rwork, &info); //TBC
  //printf("DEBUG: pfaff=%lf %lf\n",creal(pfaff),cimag(pfaff));
  if(info!=0) return info;
  if(!isfinite(creal(pfaff) + cimag(pfaff))) return qpidx+1;
  PfM[qpidx] = pfaff;

  /* DInv */
  M_ZGETRF(&m, &n, bufM, &lda, iwork, &info); /* ipiv = iwork */
  if(info!=0) return info;
  //for(msi=0;msi<nsize*nsize;msi++) {
  //  printf("DEBUG: M_ZGETRF %d %lf %lf \n",msi,creal(bufM[msi]),cimag(bufM[msi]));
  //}

  M_ZGETRI(&n, bufM, &lda, iwork, work, &lwork, &info);
  if(info!=0) return info;

  /* store InvM */
  /* BufM is column-major, InvM is row-major */
#pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    bufM_i = bufM + msi*Nsize;
    bufM_i2 = bufM + msi;
    for(msj=0;msj<nsize;msj++) {
      invM_i[msj] = 0.5*(bufM_i2[msj*nsize] - bufM_i[msj]);
      //printf("DEBUG: msj=%d invM=%lf %lf \n",msj,creal(invM_i[msj]),cimag(invM_i[msj]));
      /* invM[i][j] = 0.5*(bufM[i][j]-bufM[j][i]) */
    }
  }

  return info;
}

int CalculateMAll_BF_fcmp(const int *eleIdx, const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  int qpidx;

  int info = 0;

  double complex*myBufM;
  double complex*myWork;
  int *myIWork;
  int myInfo;
  double *myRWork;

  RequestWorkSpaceThreadInt(Nsize);
  RequestWorkSpaceThreadComplex(Nsize*Nsize+LapackLWork);

  RequestWorkSpaceThreadDouble(LapackLWork); // TBC for rwork

#pragma omp parallel default(shared)              \
  private(myIWork,myWork,myRWork, myInfo,myBufM) //TODO: Check to add myRWork is correct or not.
  {
    myIWork = GetWorkSpaceThreadInt(Nsize);
    myBufM = GetWorkSpaceThreadComplex(Nsize*Nsize);
    myWork = GetWorkSpaceThreadComplex(LapackLWork);

    myRWork = GetWorkSpaceThreadDouble(LapackLWork); //TBC for rwork

#pragma omp for private(qpidx)
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      if(info!=0) continue;

      myInfo = calculateMAll_BF_fcmp_child(eleIdx, qpStart, qpEnd, qpidx,
          myBufM, myIWork, myWork, LapackLWork, myRWork, PfM, InvM);
      if(myInfo!=0) {
#pragma omp critical
        info=myInfo;
      }
    }
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadComplex();
  ReleaseWorkSpaceThreadDouble();
  return info;
}

int calculateMAll_BF_fcmp_child(
       const int *eleIdx,
       const int qpStart,
       const int qpEnd,
       const int qpidx,
       double complex*bufM,
       int *iwork,
       double complex*work,
       int lwork,
       double* rwork,
       double complex* PfM,
       double complex* InvM
       )
{
#pragma procedure serial
  /* const int qpNum = qpEnd-qpStart; */
  int msi,msj;
  int rsi,rsj;

  char uplo='U', mthd='P';
  int m,n,lda,info=0;
  double complex pfaff;

  /* optimization for Kei */
  const int nsize = Nsize;

  const double complex *sltE = SlaterElmBF + (qpidx+qpStart)*Nsite2*Nsite2;
  const double complex *sltE_i;

  double complex*invM = InvM + qpidx*Nsize*Nsize;
  double complex*invM_i;

  double complex*bufM_i, *bufM_i2;

  m=n=lda=Nsize;

  /* store bufM */
  /* Note that bufM is column-major and skew-symmetric. */
  /* bufM[msj][msi] = -sltE[rsi][rsj] */
#pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    rsi = eleIdx[msi] + (msi/Ne)*Nsite;
    bufM_i = bufM + msi*Nsize;
    sltE_i = sltE + rsi*Nsite2;
#pragma loop norecurrence
    for(msj=0;msj<nsize;msj++) {
      rsj = eleIdx[msj] + (msj/Ne)*Nsite;
      bufM_i[msj] = -sltE_i[rsj];
    }
  }

  /* copy bufM to invM */
  /* For Pfaffian calculation, invM is used as second buffer */
#pragma loop noalias
  for(msi=0;msi<nsize*nsize;msi++) {
    invM[msi] = bufM[msi];
  }
  /* calculate Pf M */
  M_ZSKPFA(&uplo, &mthd, &n, invM, &lda, &pfaff, iwork, work, &lwork, rwork, &info); //TBC
  if(info!=0) return info;
  if(!(isfinite(creal(pfaff)) && isfinite(cimag(pfaff)))) return qpidx+1;
  PfM[qpidx] = pfaff;

  /* DInv */
  M_ZGETRF(&m, &n, bufM, &lda, iwork, &info); /* ipiv = iwork */
  if(info!=0) return info;

  M_ZGETRI(&n, bufM, &lda, iwork, work, &lwork, &info);
  if(info!=0) return info;

  /* store InvM */
  /* BufM is column-major, InvM is row-major */
#pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    bufM_i = bufM + msi*Nsize;
    bufM_i2 = bufM + msi;
    for(msj=0;msj<nsize;msj++) {
      invM_i[msj] = 0.5*(bufM_i2[msj*nsize] - bufM_i[msj]);
    }
  }

  return info;
}

//==============e fcmp =============//

//==============s real =============//
/* Calculate PfM and InvM from qpidx=qpStart to qpEnd */
int CalculateMAll_real(const int *eleIdx, const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  int qpidx;

  int info = 0;

  double *myBufM;
  double *myWork;
  int *myIWork;
  int myInfo;

  RequestWorkSpaceThreadInt(Nsize);
  RequestWorkSpaceThreadDouble(Nsize*Nsize+LapackLWork);

#pragma omp parallel default(shared)              \
  private(myIWork,myWork,myInfo,myBufM)
  {
    myIWork = GetWorkSpaceThreadInt(Nsize);
    myBufM = GetWorkSpaceThreadDouble(Nsize*Nsize);
    myWork = GetWorkSpaceThreadDouble(LapackLWork);
#pragma omp for private(qpidx)
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      if(info!=0) continue;

      //      myInfo = calculateMAll_child_real(eleIdx, qpStart, qpEnd, qpidx,
      //                                  myBufM, myIWork, myWork, LapackLWork);
      myInfo = calculateMAll_child_real(eleIdx, qpStart, qpEnd, qpidx,
                                        myBufM, myIWork, myWork, LapackLWork, PfM_real, InvM_real);

      if(myInfo!=0) {
#pragma omp critical
        info=myInfo;
      }
    }
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadDouble();
  return info;
}

//int calculateMAll_child_real(const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
//                        double *bufM, int *iwork, double *work, int lwork) {
int calculateMAll_child_real(const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
    double *bufM, int *iwork, double *work, int lwork, double* PfM_real, double *InvM_real) {
#pragma procedure serial
  /* const int qpNum = qpEnd-qpStart; */
  int msi,msj;
  int rsi,rsj;

  char uplo='U', mthd='P';
  int m,n,lda,info=0;
  double pfaff;

  /* optimization for Kei */
  const int nsize = Nsize;

  const double *sltE = SlaterElm_real + (qpidx+qpStart)*Nsite2*Nsite2;
  const double *sltE_i;

  double *invM = InvM_real + qpidx*Nsize*Nsize;
  double *invM_i;

  double *bufM_i, *bufM_i2;

  m=n=lda=Nsize;

  /* store bufM */
  /* Note that bufM is column-major and skew-symmetric. */
  /* bufM[msj][msi] = -sltE[rsi][rsj] */
#pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    rsi = eleIdx[msi] + (msi/Ne)*Nsite;
    bufM_i = bufM + msi*Nsize;
    sltE_i = sltE + rsi*Nsite2;
    //printf("Debug: bufM=%ld, sltE=%ld\n", bufM, sltE);
    //    printf("Debug: bufM_i=%ld, sltE_i=%ld, rsi=%ld\n", bufM_i, sltE_i, rsi);
#pragma loop norecurrence
    for(msj=0;msj<nsize;msj++) {
      rsj = eleIdx[msj] + (msj/Ne)*Nsite;
      bufM_i[msj] = -sltE_i[rsj];

    }
  }
  /*
     printf("DEBUG: n=%d \n",n);
     for(msi=0;msi<nsize;msi++){
     for(msj=0;msj<nsize;msj++){
     printf("DEBUG: msi=%d msj=%d bufM %lf \n",msi,msj,bufM[msi+msj*n]);
     }
     }
     */

  /* copy bufM to invM */
  /* For Pfaffian calculation, invM is used as second buffer */
#pragma loop noalias
  for(msi=0;msi<nsize*nsize;msi++) {
    invM[msi] = bufM[msi];
  }

  /* calculate Pf M */
  M_DSKPFA(&uplo, &mthd, &n, invM, &lda, &pfaff, iwork, work, &lwork, &info);
  if(info!=0) return info;
  if(!isfinite(pfaff)) return qpidx+1;
  PfM_real[qpidx] = pfaff;

  //  printf("Debug: M_DGETRF\n");
  /* DInv */
  M_DGETRF(&m, &n, bufM, &lda, iwork, &info); /* ipiv = iwork */
  if(info!=0) return info;

  //  printf("Debug: M_DGETRI\n");
  M_DGETRI(&n, bufM, &lda, iwork, work, &lwork, &info);
  if(info!=0) return info;

  /* store InvM */
  /* BufM is column-major, InvM is row-major */
#pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    bufM_i = bufM + msi*Nsize;
    bufM_i2 = bufM + msi;
    for(msj=0;msj<nsize;msj++) {
      invM_i[msj] = 0.5*(bufM_i2[msj*nsize] - bufM_i[msj]);
      /* invM[i][j] = 0.5*(bufM[i][j]-bufM[j][i]) */
    }
  }

  return info;
}

int CalculateMAll_BF_real(const int *eleIdx, const int qpStart, const int qpEnd){
  const int qpNum = qpEnd-qpStart;
  int qpidx;

  int info = 0;

  double *myBufM;
  double *myWork;
  int *myIWork;
  int myInfo;

  RequestWorkSpaceThreadInt(Nsize);
  RequestWorkSpaceThreadDouble(Nsize*Nsize+LapackLWork);

#pragma omp parallel default(shared)              \
  private(myIWork,myWork,myInfo,myBufM)
  {
    myIWork = GetWorkSpaceThreadInt(Nsize);
    myBufM = GetWorkSpaceThreadDouble(Nsize*Nsize);
    myWork = GetWorkSpaceThreadDouble(LapackLWork);

#pragma omp for private(qpidx)
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      if(info!=0) continue;

      myInfo = calculateMAll_BF_real_child(eleIdx, qpStart, qpEnd, qpidx,
          myBufM, myIWork, myWork, LapackLWork, PfM_real, InvM_real);
      if(myInfo!=0) {
#pragma omp critical
        info=myInfo;
      }
    }
  }

  ReleaseWorkSpaceThreadInt();
  ReleaseWorkSpaceThreadDouble();
  return info;
}

int calculateMAll_BF_real_child(const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
    double *bufM, int *iwork, double *work, int lwork, double* PfM_real, double* InvM_real) {
#pragma procedure serial
  /* const int qpNum = qpEnd-qpStart; */
  int msi,msj;
  int rsi,rsj;

  char uplo='U', mthd='P';
  int m,n,lda,info=0;
  double pfaff;

  /* optimization for Kei */
  const int nsize = Nsize;

  const double *sltE = SlaterElmBF_real + (qpidx+qpStart)*Nsite2*Nsite2;
  const double *sltE_i;

  double *invM = InvM_real + qpidx*Nsize*Nsize;
  double *invM_i;

  double *bufM_i, *bufM_i2;

  m=n=lda=Nsize;

  /* store bufM */
  /* Note that bufM is column-major and skew-symmetric. */
  /* bufM[msj][msi] = -sltE[rsi][rsj] */
#pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    rsi = eleIdx[msi] + (msi/Ne)*Nsite;
    bufM_i = bufM + msi*Nsize;
    sltE_i = sltE + rsi*Nsite2;
#pragma loop norecurrence
    for(msj=0;msj<nsize;msj++) {
      rsj = eleIdx[msj] + (msj/Ne)*Nsite;
      bufM_i[msj] = -sltE_i[rsj];
    }
  }

  /* copy bufM to invM */
  /* For Pfaffian calculation, invM is used as second buffer */
#pragma loop noalias
  for(msi=0;msi<nsize*nsize;msi++) {
    invM[msi] = bufM[msi];
  }
  /* calculate Pf M */
  M_DSKPFA(&uplo, &mthd, &n, invM, &lda, &pfaff, iwork, work, &lwork, &info);
  if(info!=0) return info;
  if(!isfinite(pfaff)) return qpidx+1;
  PfM_real[qpidx] = pfaff;

  /* DInv */
  M_DGETRF(&m, &n, bufM, &lda, iwork, &info); /* ipiv = iwork */
  if(info!=0) return info;

  M_DGETRI(&n, bufM, &lda, iwork, work, &lwork, &info);
  if(info!=0) return info;

  /* store InvM */
  /* BufM is column-major, InvM is row-major */
#pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    bufM_i = bufM + msi*Nsize;
    bufM_i2 = bufM + msi;
    for(msj=0;msj<nsize;msj++) {
      invM_i[msj] = 0.5*(bufM_i2[msj*nsize] - bufM_i[msj]);
      /* invM[i][j] = 0.5*(bufM[i][j]-bufM[j][i]) */
    }
  }

  return info;
}

//==============e real =============//

#endif


==> anc/dvmc/src/mVMC/parameter.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Variational parameters
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "parameter.h"
#ifndef _SRC_PARAMETER
#define _SRC_PARAMETER

#define D_AmpMax             4.0

/* initialize variational parameters */
void InitParameter() {
  int i;
  //printf("AllComplexFlag=%d \n",AllComplexFlag);
  #pragma omp parallel for default(shared) private(i)
  for(i=0;i<NProj;i++) Proj[i] = 0.0;
  if(AllComplexFlag==0){
    for(i=0;i<NSlater;i++){
      if(OptFlag[2*i+2*NProj] > 0){ //TBC
        Slater[i] =  1*genrand_real2(); /* uniform distribution [0,1) */
        //Slater[i] += 1*I*genrand_real2(); /* uniform distribution [0,1) */
        //printf("DEBUG: i=%d slater=%lf %lf \n",i,creal(Slater[i]),cimag(Slater[i]));
      } else {
        Slater[i] = 0.0;
      }
    }
  }
  else{
    for(i=0;i<NSlater;i++){
      if(OptFlag[2*i+2*NProj] > 0){ //TBC
        Slater[i] =  2*(genrand_real2()-0.5); /* uniform distribution [-1,1) */
        Slater[i] += 2*I*(genrand_real2()-0.5); /* uniform distribution [-1,1) */
        Slater[i] /=sqrt(2.0);
        //printf("i=%d: %lf %lf \n",i,creal(Slater[i]),cimag(Slater[i]));
      } else {
        Slater[i] = 0.0;
      }
    }
 
  }
  for(i=0;i<NOptTrans;i++){
    OptTrans[i] = ParaQPOptTrans[i];
  }

  return;
}

/* read initial vaules of variational parameters from initFile */
int ReadInitParameter(char *initFile) {
  FILE *fp;
  int i, xi;
  double xtmp;
  double tmp_real,tmp_comp;


  fp = fopen(initFile, "r");
  if(fp!=NULL){
    while(fscanf(fp, "%lf ", &xtmp)!=EOF){
      //for(i=1;i<4;i++) fscanf(fp, "%lf ", &xtmp);
      for (i = 1; i < 6; i++) fscanf(fp, "%lf ", &xtmp);
      for(xi=0;xi<NProj;xi++) {
        fscanf(fp, "%lf %lf %lf ", &tmp_real, &tmp_comp, &xtmp);
        Proj[xi] = tmp_real+tmp_comp*I; 
      }
      for(xi=0;xi<NSlater;xi++) {
        fscanf(fp, "%lf %lf %lf ", &tmp_real,&tmp_comp, &xtmp);
        Slater[xi] = tmp_real+tmp_comp*I; 
      }
      for(xi=0;xi<NOptTrans;xi++) {
        fscanf(fp, "%lf %lf %lf ", &tmp_real,&tmp_comp, &xtmp);
        OptTrans[xi] = tmp_real+tmp_comp*I; 
      }
    }
    fclose(fp);
  } else { fprintf(stderr, "Error: %s does not exist.\n",initFile); }
  
  return 0;
}

/* sync and modify variational parameters */
void SyncModifiedParameter(MPI_Comm comm) {
  double gShift=0.0;
  double xmax,ratio;
  int i;

#ifdef _mpi_use
  int size;
  MPI_Comm_size(comm, &size);
  if(size>1) MPI_Bcast(Para, NPara, MPI_DOUBLE_COMPLEX, 0, comm);
#endif /* _mpi_use */

  /***** shift correlation factors *****/
  /* shift the DH correlation factors */
  if(FlagShiftDH2==1) gShift += shiftDH2();
  if(FlagShiftDH4==1) gShift += shiftDH4();
  /* shift the Gutzwiller factors */
  for(i=0;i<NGutzwillerIdx;i++) Proj[i] += gShift;
  /* shift the Gutzwiller-Jastrow factors */
  if(FlagShiftGJ==1) shiftGJ();

  /***** rescale Slater *****/
  xmax = cabs(Slater[0]);
  for(i=1;i<NSlater;i++){
    if(xmax < cabs(Slater[i])) xmax = cabs(Slater[i]);
  }
  ratio = D_AmpMax/xmax;
  #pragma omp parallel for default(shared) private(i)
  for(i=0;i<NSlater;i++) Slater[i] *= ratio;

  /***** normalize OptTrans *****/
  if(FlagOptTrans>0){
    xmax = cabs(OptTrans[0]);
    for(i=1;i<NOptTrans;++i) {
      if(xmax < cabs(OptTrans[i])) xmax = cabs(OptTrans[i]);
    }
    //ratio = 1.0/copysign(xmax, OptTrans[0]);
    ratio = 1.0/xmax; //TBC
    #pragma omp parallel for default(shared) private(i)
    for(i=0;i<NOptTrans;++i) {
      OptTrans[i] *= ratio;
    }
  }

  return;
}

/* shift Gutzwiller-Jastrow factor */
void shiftGJ() {
  double shift=0.0;
  const int n = NGutzwillerIdx+NJastrowIdx;
  int i;

  if(NGutzwillerIdx==0||NJastrowIdx==0) return;

  for(i=0;i<n;i++) {
    shift += creal(Proj[i]); // TBC
  }
  shift /= (double)n;

  for(i=0;i<n;i++) {
    Proj[i] -= shift;
  }

  return;
}

/* shift 2-site DH Correlation factor */
/* The return value is gutzwiller shift width */
double shiftDH2() {
  double gShift=0.0;
  double shift;
  int xn,n0,n1,n2,offset;

  if(NDoublonHolon2siteIdx==0) return 0.0;

  /* 2-site doublon-holon correlation factor */
  offset = NGutzwillerIdx + NJastrowIdx;
  for(xn=0;xn<2*NDoublonHolon2siteIdx;xn++) { /* factor 2: d or h */
    /* n = offset + xn + (xdh+2*xm)*xNDoublonHolon2siteIdx; */
    n0 = offset + xn;
    n1 = n0 + 2*NDoublonHolon2siteIdx;
    n2 = n0 + 4*NDoublonHolon2siteIdx;
    shift = (creal(Proj[n0])+creal(Proj[n1])+creal(Proj[n2]))/3.0; //TBC
    Proj[n0] -= shift;
    Proj[n1] -= shift;
    Proj[n2] -= shift;
    gShift += shift;
  }

  return gShift;
}

/* shift 4-site DH Correlation factor */
/* The return value is gutzwiller shift width */
double shiftDH4() {
  double gShift=0.0;
  double shift;
  int xn,n0,n1,n2,n3,n4,offset;

  if(NDoublonHolon4siteIdx==0) return 0.0;

  offset = NGutzwillerIdx + NJastrowIdx + 6*NDoublonHolon2siteIdx;
  for(xn=0;xn<2*NDoublonHolon4siteIdx;xn++) { /* factor 2: d or h */
    /* n = offset + xn + (xdh+2*xm)*xNDoublonHolon4siteIdx; */
    n0 = offset + xn;
    n1 = n0 + 2*NDoublonHolon4siteIdx;
    n2 = n0 + 4*NDoublonHolon4siteIdx;
    n3 = n0 + 6*NDoublonHolon4siteIdx;
    n4 = n0 + 8*NDoublonHolon4siteIdx;
    shift = (creal(Proj[n0])+creal(Proj[n1])+creal(Proj[n2])+creal(Proj[n3])+creal(Proj[n4]))/5.0; //TBC
    Proj[n0] -= shift;
    Proj[n1] -= shift;
    Proj[n2] -= shift;
    Proj[n3] -= shift;
    Proj[n4] -= shift;
    gShift += shift;
  }

  return gShift;
}

void SetFlagShift() {
  int i,start,end;

  /* Gutzwiller */
  FlagShiftGJ=0;
  FlagShiftDH2=0;
  FlagShiftDH4=0;
  if(NGutzwillerIdx==0) return; // no Gutz -> do nothing
  start = 0;
  end = start + NGutzwillerIdx;
  for(i=start;i<end;i++) {
    if(OptFlag[2*i]!=1) return;   // fixed Gutx -> do nothing
  }
  
  /* Jastrow */
  if(NJastrowIdx>0) {
    start = end;
    end   = start + NJastrowIdx;
    FlagShiftGJ=1; // unfixed J -> FlagShift on
    for(i=start;i<end;i++) {
      if(OptFlag[2*i]!=1) {       // fixed jast -> do nothing
        FlagShiftGJ=0;
        break;
      }
    }
  }
  
  /* 2-site Doublon-Holon */
  if(NDoublonHolon2siteIdx>0) {
    start = end;
    end   = start + 6*NDoublonHolon2siteIdx;
    FlagShiftDH2=1;         // unfixed D-H -> FlagShift on
    for(i=start;i<end;i++) {
      if(OptFlag[2*i]!=1) { // fixed D-H -> do nothing
        FlagShiftDH2=0;
        break;
      }
    }
  }
  
  /* 4-site Doublon-Holon */
  if(NDoublonHolon4siteIdx>0) {
    start = end;
    end   = start + 10*NDoublonHolon4siteIdx;
    FlagShiftDH4=1;         // unfixed D-H -> FlagShift on
    for(i=start;i<end;i++) { 
      if(OptFlag[2*i]!=1) { // fixed D-H -> do nothing
        FlagShiftDH4=0;
        break;
      }
    }
  }
  
  return;
}
#endif


==> anc/dvmc/src/mVMC/pfupdate.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * fast Pfaffian update
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "pfupdate.h"
#ifndef _PFUDATE_SRC
#define _PFUDATE_SRC

double complex updateMAll_BF_fcmp_child(
        const int qpidx,
        const int n, const int *msa,
        const int *eleIdx);


/* Calculate new pfaffian. The ma-th electron with spin s hops. */
void CalculateNewPfM(const int ma, const int s, double complex *pfMNew, const int *eleIdx,
                     const int qpStart, const int qpEnd) {
  #pragma procedure serial
  const int qpNum = qpEnd-qpStart;
  const int msa = ma+s*Ne;
  const int rsa = eleIdx[msa] + s*Nsite;

  int qpidx;
  int msj,rsj;
  const double complex *sltE_a; /* update elements of msa-th row */
  const double complex *invM_a;
  double complex ratio;

  /* optimization for Kei */
  const int nsize = Nsize;
  const int ne = Ne;

  #pragma loop noalias
  for(qpidx=0;qpidx<qpNum;qpidx++) {
    sltE_a = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2 + rsa*Nsite2;
    invM_a = InvM + qpidx*Nsize*Nsize + msa*Nsize;

    ratio = 0.0;
    for(msj=0;msj<ne;msj++) {
      rsj = eleIdx[msj];
      ratio += invM_a[msj] * sltE_a[rsj];
    }
    for(msj=ne;msj<nsize;msj++) {
      rsj = eleIdx[msj] + Nsite;
      ratio += invM_a[msj] * sltE_a[rsj];
    }

    pfMNew[qpidx] = -ratio*PfM[qpidx];
  }

  return;
}

/* thread parallel version of CalculateNewPfM */
void CalculateNewPfM2(const int ma, const int s, double complex *pfMNew, const int *eleIdx,
                     const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  const int msa = ma+s*Ne;
  const int rsa = eleIdx[msa] + s*Nsite;

  int qpidx;
  int msj,rsj;
  const double complex *sltE_a; /* update elements of msa-th row */
  const double complex *invM_a;
  double complex ratio;

  /* optimization for Kei */
  const int nsize = Nsize;
  const int ne = Ne;

  #pragma omp parallel for default(shared)        \
    private(qpidx,msj,sltE_a,invM_a,ratio,rsj)
  #pragma loop noalias
  for(qpidx=0;qpidx<qpNum;qpidx++) {
    sltE_a = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2 + rsa*Nsite2;
    invM_a = InvM + qpidx*Nsize*Nsize + msa*Nsize;

    ratio = 0.0;
    for(msj=0;msj<ne;msj++) {
      rsj = eleIdx[msj];
      ratio += invM_a[msj] * sltE_a[rsj];
      //printf("DEBUG:msj=%d rsj=%d: invM=%lf %lf : slt=%lf %lf \n",msj,rsj,creal(invM_a[msj]),cimag(invM_a[msj]),creal(sltE_a[rsj]),cimag(sltE_a[rsj]));
    }
    for(msj=ne;msj<nsize;msj++) {
      rsj = eleIdx[msj] + Nsite;
      ratio += invM_a[msj] * sltE_a[rsj];
    }

    pfMNew[qpidx] = -ratio*PfM[qpidx];
  }

  return;
}

/* Update PfM and InvM. The ma-th electron with spin s hops to site ra=eleIdx[msi] */
void UpdateMAll(const int ma, const int s, const int *eleIdx,
                const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  int qpidx;
  double complex *vec1,*vec2;

  RequestWorkSpaceThreadComplex(2*Nsize);

  #pragma omp parallel default(shared) private(vec1,vec2)
  {
    vec1 = GetWorkSpaceThreadComplex(Nsize);
    vec2 = GetWorkSpaceThreadComplex(Nsize);
   
    #pragma omp for private(qpidx)
    #pragma loop nounroll
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      updateMAll_child(ma, s, eleIdx, qpStart, qpEnd, qpidx, vec1, vec2);
    }
  }

  ReleaseWorkSpaceThreadComplex();
  return;
}

void updateMAll_child(const int ma, const int s, const int *eleIdx,
                      const int qpStart, const int qpEnd, const int qpidx,
                      double complex *vec1, double complex *vec2) {
  #pragma procedure serial
  /* const int qpNum = qpEnd-qpStart; */
  const int msa = ma+s*Ne;
  const int rsa = eleIdx[msa] + s*Nsite;
  const int nsize = Nsize; /* optimization for Kei */

  int msi,msj,rsj;

  const double complex *sltE_a; /* update elements of msa-th row */
  double complex sltE_aj;
  double complex *invM;
  double complex *invM_i,*invM_j,*invM_a;

  double complex vec1_i,vec2_i;
  double complex invVec1_a;
  double complex tmp;

  sltE_a = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2 + rsa*Nsite2;

  invM = InvM + qpidx*Nsize*Nsize;
  invM_a = invM + msa*Nsize;

  for(msi=0;msi<nsize;msi++) vec1[msi] = 0.0+0.0*I; //TBC

  /* Calculate vec1[i] = sum_j invM[i][j] sltE[a][j] */
  /* Note that invM[i][j] = -invM[j][i] */
  #pragma loop noalias
  for(msj=0;msj<nsize;msj++) {
    rsj = eleIdx[msj] + (msj/Ne)*Nsite;
    sltE_aj = sltE_a[rsj];
    invM_j = invM + msj*Nsize;

    for(msi=0;msi<nsize;msi++) {
      vec1[msi] += -invM_j[msi] * sltE_aj;
    }
  }

  /* Update Pfaffian */
  /* Calculate -1.0/bufV_a to reduce devision */
  tmp = vec1[msa];
  PfM[qpidx] *= -tmp;
  invVec1_a = -1.0/tmp;

  /* Calculate vec2[i] = -InvM[a][i]/vec1[a] */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vec2[msi] = invM_a[msi] * invVec1_a;
  }

  /* Update InvM */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    vec1_i = vec1[msi];
    vec2_i = vec2[msi];

    for(msj=0;msj<nsize;msj++) {
      invM_i[msj] += vec1_i * vec2[msj] - vec1[msj] * vec2_i;
    }

    invM_i[msa] -= vec2_i;
  }

  #pragma loop noalias
  for(msj=0;msj<nsize;msj++) {
    invM_a[msj] += vec2[msj];
  }
  /* end of update invM */

  return;
}


/* Calculate new pfaffian with Backflow effects.
   The ma-th electron with spin s hops from ra to rb */
void CalculateNewPfMBF(const int *icount, const int *msaTmp,
                       double complex* pfMNew, const int *eleIdx,
                       const int qpStart, const int qpEnd, const double complex* bufM) {
  //#pragma procedure serial
  int i;
  const int qpNum = qpEnd-qpStart;
  int qpidx;
  int *msa;

  for(qpidx=0;qpidx<qpNum;qpidx++) {
    //Store msa//
    msa=(int *)malloc(sizeof(int)*icount[qpidx]);
    //printf("Total=%d\n",icount[qpidx]);
    for(i=0;i<icount[qpidx];i++){
      msa[i] = msaTmp[i+qpidx*Nsite];
      //printf("hop[%d]=%d\n",i,msa[i]);
    }

    /* calculateNewPfM */
    pfMNew[qpidx] = calculateNewPfMBFN4_child(qpidx,icount[qpidx],msa,eleIdx,bufM);

    free(msa);
  }

  return;
}

double complex calculateNewPfMBFN4_child(const int qpidx, const int n, const int *msa,
                                         const int *eleIdx, const double complex* bufM)
{
  const int nsize = Nsize;
  const int n2 = 2*n;
  const double complex *sltE;
  const double complex *sltE_k;
  double complex *invM;
  double complex *invM_i, *invM_k, *invM_l;

  double complex *vec; /* vec[n][nsize] */
  //double complex vec[n*nsize]; /* vec[n][nsize] */
  double complex *vec_k, *vec_l;
  //double complex mat[n2*n2]; /* mat[n2][n2] */
  double complex *mat; /* mat[n2][n2] */
  double complex *mat_k;
  //double complex matUV[n2*nsize]; /* mat[n2][nsize] */
  double sgn;

  int rsi,rsk,msi,msj,k,l;
  double complex val,tmp;

  /* for ZSKPFA */
  char uplo='U', mthd='P';
  int nn,lda,info=0;
  double complex pfaff;
  int iwork[n2];
  //double complex work[n2*n2]; /* [n2][n2] */
  double complex *work; /* [n2][n2] */
  double rwork[n2*n2]; /* [n2][n2] */
  int lwork = n2*n2;
  nn=lda=n2;

  sltE = bufM + qpidx*Nsite2*Nsite2;
  invM = InvM + qpidx*Nsize*Nsize;

  vec = (double complex*)malloc(sizeof(double complex)*n*nsize);
  //invMat = (double *)malloc(sizeof(double)*n2*n2);
  mat = (double complex*)malloc(sizeof(double complex)*n2*n2);
  //matUV = (double *)malloc(sizeof(double)*n2*nsize);
  work = (double complex*)malloc(sizeof(double complex)*n2*n2);

  //#pragma loop noalias
  for(k=0;k<n;k++) {
    rsk = eleIdx[msa[k]] + (msa[k]/Ne)*Nsite;
    sltE_k = sltE + rsk*Nsite2;
    vec_k = vec + k*nsize;
    //#pragma loop norecurrence
    for(msi=0;msi<nsize;msi++) {
      rsi = eleIdx[msi] + (msi/Ne)*Nsite;
      vec_k[msi] = sltE_k[rsi];
    }
  }

  /* X_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k;
    vec_k = vec + k*nsize;
    for(l=k+1;l<n;l++) {
      vec_l = vec + l*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        invM_i = invM + msi*nsize;
        tmp = 0.0;
        for(msj=0;msj<nsize;msj++) {
          tmp += invM_i[msj] * vec_l[msj];
        }
        val += tmp * vec_k[msi];
      }
      mat_k[l] = val + vec_k[msa[l]];
    }
  }

  /* Y_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k + n;
    vec_k = vec + k*nsize;
    for(l=0;l<n;l++) {
      invM_l = invM + msa[l]*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        val += vec_k[msi] * invM_l[msi];
      }
      mat_k[l] = val;
    }
  }

  /* Z_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*(k+n) + n;
    invM_k = invM + msa[k]*nsize;
    for(l=k+1;l<n;l++) {
      mat_k[l] = invM_k[msa[l]];
    }
  }

  //#pragma loop noalias
  for(k=0;k<n2;k++) {
    //#pragma loop norecurrence
    for(l=0;l<k;l++) {
      mat[n2*k + l] = -mat[n2*l + k]; /* transpose */
    }
    mat[n2*k + k] = 0.0; /* diagonal elements */
  }

  /* calculate Pf M */
  //TODO: CHECK rwork is real
  M_ZSKPFA(&uplo, &mthd, &nn, mat, &lda, &pfaff, iwork, work, &lwork, rwork, &info);
  //M_DSKPFA(&uplo, &mthd, &nn, mat, &lda, &pfaff, iwork, work, &lwork, &info);

  sgn = ( (n*(n-1)/2)%2==0 ) ? 1.0 : -1.0;

  //free(matUV);
  free(mat);
  free(vec);
  //free(invMat);
  free(work);
  return sgn * pfaff * PfM[qpidx];
}

void UpdateMAll_BF_fcmp(const int *icount, const int *msaTmp,
                        double complex* pfMNew, const int *eleIdx,
                        const int qpStart, const int qpEnd)
{
#pragma procedure serial
  const int qpNum = qpEnd-qpStart;
  int qpidx;
  //double complex *sltE;
  //double complex *sltE_i;
  int *msa;
  int i;
  //int *hop;
  //double complex diff;

  for(qpidx=0;qpidx<qpNum;qpidx++) {
    //Store msa//
    msa=(int *)malloc(sizeof(int)*icount[qpidx]);
    for(i=0;i<icount[qpidx];i++){
      msa[i] = msaTmp[i+qpidx*Nsite];
    }

    /* calculateNewPfM */
    pfMNew[qpidx] = updateMAll_BF_fcmp_child(qpidx,icount[qpidx],msa,eleIdx);

    free(msa);
  }

  return;
}

/* msa[k]-th electron hops from rsa[k] to eleIdx[msa[k]] */
/* buffer size = n*Nsize */
//void updateMAllBF3_child(const int qpidx, const int n, const int *msa,
double complex updateMAll_BF_fcmp_child(
        const int qpidx,
        const int n, const int *msa,
        const int *eleIdx)
{
  const int nsize = Nsize;
  const int n2 = 2*n;
  const double complex*sltE;
  const double complex*sltE_k;
  double complex*invM;
  double complex *invM_i, *invM_k, *invM_l;

  double complex*vec; /* vec[n][nsize] */
  double complex*vec_k, *vec_l;
  //double complex mat[n2*n2]; /* mat[n2][n2] */
  double complex*mat; /* mat[n2][n2] */
  double complex*mat_k;
  //double complex invMat[n2*n2]; /* mat[n2][n2] */
  double complex*invMat; /* mat[n2][n2] */
  //double complex matUV[n2*nsize]; /* mat[n2][nsize] */
  double complex*matUV; /* mat[n2][nsize] */
  double complex*invMat_k, *matUV_i, *matUV_j;
  double complex sgn;

  int rsi,rsk,msi,msj,k,l;
  double complex val,tmp;

  /* for DSKPFA */
  char uplo='U', mthd='P';
  int m,nn,lda,info=0;
  double complex pfaff;
  int iwork[n2];
  int iwork2[n2];
  //double complex work[n2*n2]; /* [n2][n2] */
  double rwork[n2*n2]; /* [n2][n2] */
  double complex*work; /* [n2][n2] */
  double complex*work2; /* [n2][n2] */
  int lwork = n2*n2;
  int lwork2 = n2;
  m=nn=lda=n2;

  sltE = SlaterElmBF + qpidx*Nsite2*Nsite2;
  invM = InvM + qpidx*Nsize*Nsize;

  //vec = bufferc; /* n*nsize */
  vec = (double complex*)malloc(sizeof(double complex)*n*nsize);
  invMat = (double complex*)malloc(sizeof(double complex)*n2*n2);
  mat = (double complex*)malloc(sizeof(double complex)*n2*n2);
  matUV = (double complex*)malloc(sizeof(double complex)*n2*nsize);
  work = (double complex*)malloc(sizeof(double complex)*n2*n2);
  work2 = (double complex*)malloc(sizeof(double complex)*n2);

#pragma loop noalias
  for(k=0;k<n;k++) {
    rsk = eleIdx[msa[k]] + (msa[k]/Ne)*Nsite;
    sltE_k = sltE + rsk*Nsite2;
    vec_k = vec + k*nsize;
#pragma loop norecurrence
    for(msi=0;msi<nsize;msi++) {
      rsi = eleIdx[msi] + (msi/Ne)*Nsite;
      vec_k[msi] = sltE_k[rsi];
    }
  }

  /* X_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k;
    vec_k = vec + k*nsize;
    for(l=k+1;l<n;l++) {
      vec_l = vec + l*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        invM_i = invM + msi*nsize;
        tmp = 0.0;
        for(msj=0;msj<nsize;msj++) {
          tmp += invM_i[msj] * vec_l[msj];
        }
        val += tmp * vec_k[msi];
      }
      mat_k[l] = val + vec_k[msa[l]];
    }
  }

  /* Y_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k + n;
    vec_k = vec + k*nsize;
    for(l=0;l<n;l++) {
      invM_l = invM + msa[l]*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        val += vec_k[msi] * invM_l[msi];
      }
      mat_k[l] = val;
    }
  }

  /* Z_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*(k+n) + n;
    invM_k = invM + msa[k]*nsize;
    for(l=k+1;l<n;l++) {
      mat_k[l] = invM_k[msa[l]];
    }
  }

#pragma loop noalias
  for(k=0;k<n2;k++) {
#pragma loop norecurrence
    for(l=0;l<k;l++) {
      mat[n2*k + l] = -mat[n2*l + k]; /* transpose */
    }
    mat[n2*k + k] = 0.0; /* diagonal elements */
  }

  //#pragma loop noalias
  for(k=0;k<n2;k++) {
    //#pragma loop norecurrence
    for(l=0;l<n2;l++) {
      invMat[n2*k + l] = mat[n2*l + k];
    }
  }

  /* matUV_ik */
  for(msi=0;msi<nsize;msi++) {
    matUV_i = matUV + n2*msi;
    invM_i = invM + msi*nsize;
    for(k=0;k<n;k++) {
      vec_k = vec + k*nsize;
      val = 0.0;
      for(msj=0;msj<nsize;msj++) {
        val -= invM_i[msj] * vec_k[msj];
      }
      if(msa[k]==msi){val -= 1.0;}
      matUV_i[k] = val;
      matUV_i[k+n] = invM_i[msa[k]];
    }
  }
  /* DInv */
  m=nn=lda=n2;
  M_ZGETRF(&m, &nn, invMat, &lda, iwork2, &info); /* ipiv = iwork */
  //M_DGETRF(&m, &nn, invMat, &lda, iwork2, &info); /* ipiv = iwork */
  if(info!=0){
    printf("Error M_ZGETRF %d\n",info);
    //return;
  }

  M_ZGETRI(&nn, invMat, &lda, iwork2, work2, &lwork2, &info);
  //M_DGETRI(&nn, invMat, &lda, iwork2, work2, &lwork2, &info);
  if(info!=0){
    printf("Error M_ZGETRI %d\n",info);
    //return;
  }

  for(msi=0;msi<nsize;msi++) {
    matUV_i = matUV + n2*msi;
    invM_i = invM + msi*nsize;
    for(msj=0;msj<nsize;msj++) {
      matUV_j = matUV + n2*msj;
      val = 0.0;
      for(k=0;k<n2;k++) {
        invMat_k = invMat + k*n2;
        tmp=0.0;
        for(l=0;l<n2;l++) {
          tmp += invMat_k[l]*matUV_j[l];
        }
        val += matUV_i[k]*tmp;
      }
      invM_i[msj] -= val;
    }
  }

  for(msi=0;msi<Ne;msi++) {
    //invM_i = invM + msi*nsize;
    for(msj=Ne;msj<Nsize;msj++) {
      InvM[msj*nsize+msi] = -InvM[msi*nsize+msj];
    }
  }
  for(msi=Ne;msi<Nsize;msi++) {
    for(msj=Ne;msj<Nsize;msj++) {
      InvM[msi*nsize+msj] = 0.0;
    }
  }
  for(msi=0;msi<Ne;msi++) {
    for(msj=0;msj<Ne;msj++) {
      InvM[msi*nsize+msj] = 0.0;
    }
  }

  /* calculate Pf M */
  M_ZSKPFA(&uplo, &mthd, &nn, mat, &lda, &pfaff, iwork, work, &lwork, rwork, &info);
  //M_DSKPFA(&uplo, &mthd, &nn, invM, &lda, &pfaff, iwork, work, &lwork, &info);
  //M_DSKPFA(&uplo, &mthd, &nn, mat, &lda, &pfaff, iwork, work, &lwork, &info);

  sgn = ( (n*(n-1)/2)%2==0 ) ? 1.0 : -1.0;

  free(matUV);
  free(mat);
  free(vec);
  free(invMat);
  free(work);
  free(work2);

  return sgn * pfaff * PfM[qpidx];
}


#endif


==> anc/dvmc/src/mVMC/pfupdate_fsz.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

his program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * fast Pfaffian update
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

void CalculateNewPfM_fsz(const int mi, const int s, double complex *pfMNew, const int *eleIdx,const int *eleSpn,
                     const int qpStart, const int qpEnd);
void CalculateNewPfM2_fsz(const int ma, const int s, double complex *pfMNew, const int *eleIdx,const int *eleSpn,
                     const int qpStart, const int qpEnd);
void UpdateMAll_fsz(const int mi, const int s, const int *eleIdx,const int *eleSpn,
                const int qpStart, const int qpEnd);
void updateMAll_child_fsz(const int ma, const int s, const int *eleIdx,const int *eleSpn,
                      const int qpStart, const int qpEnd, const int qpidx,
                      double complex *vec1, double complex *vec2);

/* Calculate new pfaffian. The ma-th electron with spin s hops. */
void CalculateNewPfM_fsz(const int ma, const int s, double complex *pfMNew, const int *eleIdx,const int *eleSpn,
                     const int qpStart, const int qpEnd) {
  #pragma procedure serial
  const int qpNum = qpEnd-qpStart;
  //const int msa = ma+s*Ne;//fsz
  const int msa = ma;
  const int rsa = eleIdx[msa] + s*Nsite;

  int qpidx;
  int msj,rsj;
  const double complex *sltE_a; /* update elements of msa-th row */
  const double complex *invM_a;
  double complex ratio;

  /* optimization for Kei */
  const int nsize = Nsize;

  #pragma loop noalias
  for(qpidx=0;qpidx<qpNum;qpidx++) {
    sltE_a = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2 + rsa*Nsite2;
    invM_a = InvM + qpidx*Nsize*Nsize + msa*Nsize;

    ratio = 0.0;
    for(msj=0;msj<nsize;msj++) { //fsz
      rsj = eleIdx[msj]+eleSpn[msj]*Nsite;//fsz
      ratio += invM_a[msj] * sltE_a[rsj];
    }
//    for(msj=ne;msj<nsize;msj++) {
//      rsj = eleIdx[msj] + Nsite;
//      ratio += invM_a[msj] * sltE_a[rsj];
 //   }

    pfMNew[qpidx] = -ratio*PfM[qpidx];
  }

  return;
}

/* thread parallel version of CalculateNewPfM_fsz */
void CalculateNewPfM2_fsz(const int ma, const int s, double complex *pfMNew, const int *eleIdx,const int *eleSpn,
                     const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  //const int msa = ma+s*Ne;
  const int msa = ma;
  const int rsa = eleIdx[msa] + s*Nsite;

  int qpidx;
  int msj,rsj;
  const double complex *sltE_a; /* update elements of msa-th row */
  const double complex *invM_a;
  double complex ratio;

  /* optimization for Kei */
  const int nsize = Nsize;

  #pragma omp parallel for default(shared)        \
    private(qpidx,msj,sltE_a,invM_a,ratio,rsj)
  #pragma loop noalias
  for(qpidx=0;qpidx<qpNum;qpidx++) {
    sltE_a = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2 + rsa*Nsite2;
    invM_a = InvM + qpidx*Nsize*Nsize + msa*Nsize;

    ratio = 0.0;
    for(msj=0;msj<nsize;msj++) {
      rsj = eleIdx[msj]+eleSpn[msj]*Nsite;//fsz
      ratio += invM_a[msj] * sltE_a[rsj];
    }
/*    for(msj=ne;msj<nsize;msj++) {
      rsj = eleIdx[msj] + Nsite;
      ratio += invM_a[msj] * sltE_a[rsj];
    }*/

    pfMNew[qpidx] = -ratio*PfM[qpidx];
  }

  return;
}

/* Update PfM and InvM. The ma-th electron with spin s hops to site ra=eleIdx[msi] */
void UpdateMAll_fsz(const int ma, const int s, const int *eleIdx,const int *eleSpn,
                const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  int qpidx;
  double complex *vec1,*vec2;

  RequestWorkSpaceThreadComplex(2*Nsize);

  #pragma omp parallel default(shared) private(vec1,vec2)
  {
    vec1 = GetWorkSpaceThreadComplex(Nsize);
    vec2 = GetWorkSpaceThreadComplex(Nsize);
   
    #pragma omp for private(qpidx)
    #pragma loop nounroll
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      updateMAll_child_fsz(ma, s, eleIdx,eleSpn, qpStart, qpEnd, qpidx, vec1, vec2);
    }
  }

  ReleaseWorkSpaceThreadComplex();
  return;
}

void updateMAll_child_fsz(const int ma, const int s, const int *eleIdx,const int *eleSpn,
                      const int qpStart, const int qpEnd, const int qpidx,
                      double complex *vec1, double complex *vec2) {
  #pragma procedure serial
  /* const int qpNum = qpEnd-qpStart; */
  //const int msa = ma+s*Ne;
  const int msa = ma;
  const int rsa = eleIdx[msa] + s*Nsite;
  const int nsize = Nsize; /* optimization for Kei */

  int msi,msj,rsj;

  const double complex *sltE_a; /* update elements of msa-th row */
  double complex sltE_aj;
  double complex *invM;
  double complex *invM_i,*invM_j,*invM_a;

  double complex vec1_i,vec2_i;
  double complex invVec1_a;
  double complex tmp;

  sltE_a = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2 + rsa*Nsite2;

  invM = InvM + qpidx*Nsize*Nsize;
  invM_a = invM + msa*Nsize;

  for(msi=0;msi<nsize;msi++) vec1[msi] = 0.0+0.0*I; //TBC

  /* Calculate vec1[i] = sum_j invM[i][j] sltE[a][j] */
  /* Note that invM[i][j] = -invM[j][i] */
  #pragma loop noalias
  for(msj=0;msj<nsize;msj++) {
    //rsj = eleIdx[msj] + (msj/Ne)*Nsite;
    rsj = eleIdx[msj] + eleSpn[msj]*Nsite; //fsz
    sltE_aj = sltE_a[rsj];
    invM_j = invM + msj*Nsize;

    for(msi=0;msi<nsize;msi++) {
      vec1[msi] += -invM_j[msi] * sltE_aj;
    }
  }

  /* Update Pfaffian */
  /* Calculate -1.0/bufV_a to reduce devision */
  tmp = vec1[msa];
  PfM[qpidx] *= -tmp;
  invVec1_a = -1.0/tmp;

  /* Calculate vec2[i] = -InvM[a][i]/vec1[a] */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vec2[msi] = invM_a[msi] * invVec1_a;
  }

  /* Update InvM */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    vec1_i = vec1[msi];
    vec2_i = vec2[msi];

    for(msj=0;msj<nsize;msj++) {
      invM_i[msj] += vec1_i * vec2[msj] - vec1[msj] * vec2_i;
    }

    invM_i[msa] -= vec2_i;
  }

  #pragma loop noalias
  for(msj=0;msj<nsize;msj++) {
    invM_a[msj] += vec2[msj];
  }
  /* end of update invM */

  return;
}


==> anc/dvmc/src/mVMC/pfupdate_real.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * fast Pfaffian update
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#pragma once
#include "workspace.c"
#include "pfupdate_real.h"


void updateMAll_child_real(const int ma, const int s, const int *eleIdx,
                      const int qpStart, const int qpEnd, const int qpidx,
                      double *vec1, double *vec2);

double calculateNewPfMBFN4_real_child(const int qpidx, const int n, const int *msa,
                                 const int *eleIdx, const double *bufM);

double updateMAll_BF_real_child(const int qpidx, const int n, const int *msa,
                          const int *eleIdx);

/* Calculate new pfaffian. The ma-th electron with spin s hops. */
void CalculateNewPfM_real(const int ma, const int s, double *pfMNew_real, const int *eleIdx,
                     const int qpStart, const int qpEnd) {
  #pragma procedure serial
  const int qpNum = qpEnd-qpStart;
  const int msa = ma+s*Ne;
  const int rsa = eleIdx[msa] + s*Nsite;

  int qpidx;
  int msj,rsj;
  const double *sltE_a; /* update elements of msa-th row */
  const double *invM_a;
  double ratio;

  /* optimization for Kei */
  const int nsize = Nsize;
  const int ne = Ne;

  #pragma loop noalias
  for(qpidx=0;qpidx<qpNum;qpidx++) {
    sltE_a = SlaterElm_real + (qpidx+qpStart)*Nsite2*Nsite2 + rsa*Nsite2;
    invM_a = InvM_real + qpidx*Nsize*Nsize + msa*Nsize;

    ratio = 0.0;
    for(msj=0;msj<ne;msj++) {
      rsj = eleIdx[msj];
      ratio += invM_a[msj] * sltE_a[rsj];
    }
    for(msj=ne;msj<nsize;msj++) {
      rsj = eleIdx[msj] + Nsite;
      ratio += invM_a[msj] * sltE_a[rsj];
    }

    pfMNew_real[qpidx] = -ratio*PfM_real[qpidx];
  }

  return;
}

/* thread parallel version of CalculateNewPfM */
void CalculateNewPfM2_real(const int ma, const int s, double *pfMNew_real, const int *eleIdx,
                     const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  const int msa = ma+s*Ne;
  const int rsa = eleIdx[msa] + s*Nsite;

  int qpidx;
  int msj,rsj;
  const double *sltE_a; /* update elements of msa-th row */
  const double *invM_a;
  double ratio;

  /* optimization for Kei */
  const int nsize = Nsize;
  const int ne = Ne;

  #pragma omp parallel for default(shared)        \
    private(qpidx,msj,sltE_a,invM_a,ratio,rsj)
  #pragma loop noalias
  for(qpidx=0;qpidx<qpNum;qpidx++) {
    sltE_a = SlaterElm_real + (qpidx+qpStart)*Nsite2*Nsite2 + rsa*Nsite2;
    invM_a = InvM_real + qpidx*Nsize*Nsize + msa*Nsize;

    ratio = 0.0;
    for(msj=0;msj<ne;msj++) {
      rsj = eleIdx[msj];
      ratio += invM_a[msj] * sltE_a[rsj];
    }
    for(msj=ne;msj<nsize;msj++) {
      rsj = eleIdx[msj] + Nsite;
      ratio += invM_a[msj] * sltE_a[rsj];
    }

    pfMNew_real[qpidx] = -ratio*PfM_real[qpidx];
  }

  return;
}

/* Update PfM_real and InvM_real. The ma-th electron with spin s hops to site ra=eleIdx[msi] */
void UpdateMAll_real(const int ma, const int s, const int *eleIdx,
                const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  int qpidx;
  double *vec1,*vec2;

  RequestWorkSpaceThreadDouble(2*Nsize);

  #pragma omp parallel default(shared) private(vec1,vec2)
  {
    vec1 = GetWorkSpaceThreadDouble(Nsize);
    vec2 = GetWorkSpaceThreadDouble(Nsize);
   
    #pragma omp for private(qpidx)
    #pragma loop nounroll
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      updateMAll_child_real(ma, s, eleIdx, qpStart, qpEnd, qpidx, vec1, vec2);
    }
  }

  ReleaseWorkSpaceThreadDouble();
  return;
}

void updateMAll_child_real(const int ma, const int s, const int *eleIdx,
                      const int qpStart, const int qpEnd, const int qpidx,
                      double *vec1, double *vec2) {
  #pragma procedure serial
  /* const int qpNum = qpEnd-qpStart; */
  const int msa = ma+s*Ne;
  const int rsa = eleIdx[msa] + s*Nsite;
  const int nsize = Nsize; /* optimization for Kei */

  int msi,msj,rsj;

  const double *sltE_a; /* update elements of msa-th row */
  double sltE_aj;
  double *invM;
  double *invM_i,*invM_j,*invM_a;

  double vec1_i,vec2_i;
  double invVec1_a;
  double tmp;

  sltE_a = SlaterElm_real + (qpidx+qpStart)*Nsite2*Nsite2 + rsa*Nsite2;

  invM = InvM_real + qpidx*Nsize*Nsize;
  invM_a = invM + msa*Nsize;

  for(msi=0;msi<nsize;msi++) vec1[msi] = 0.0;

  /* Calculate vec1[i] = sum_j invM[i][j] sltE[a][j] */
  /* Note tah invM[i][j] = -invM[j][i] */
  #pragma loop noalias
  for(msj=0;msj<nsize;msj++) {
    rsj = eleIdx[msj] + (msj/Ne)*Nsite;
    sltE_aj = sltE_a[rsj];
    invM_j = invM + msj*Nsize;

    for(msi=0;msi<nsize;msi++) {
      vec1[msi] += -invM_j[msi] * sltE_aj;
    }
  }

  /* Update Pfaffian */
  /* Calculate -1.0/bufV_a to reduce devision */
  tmp = vec1[msa];
  PfM_real[qpidx] *= -tmp;
  invVec1_a = -1.0/tmp;

  /* Calculate vec2[i] = -InvM[a][i]/vec1[a] */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vec2[msi] = invM_a[msi] * invVec1_a;
  }

  /* Update InvM */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    vec1_i = vec1[msi];
    vec2_i = vec2[msi];

    for(msj=0;msj<nsize;msj++) {
      invM_i[msj] += vec1_i * vec2[msj] - vec1[msj] * vec2_i;
    }

    invM_i[msa] -= vec2_i;
  }

  #pragma loop noalias
  for(msj=0;msj<nsize;msj++) {
    invM_a[msj] += vec2[msj];
  }
  /* end of update invM */

  return;
}

/* Calculate new pfaffian with Backflow effects.
   The ma-th electron with spin s hops from ra to rb */
void CalculateNewPfMBF_real(const int *icount, const int *msaTmp,
                       double *pfMNew, const int *eleIdx,
                       const int qpStart, const int qpEnd, const double *bufM) {
  //#pragma procedure serial
  int i;
  const int qpNum = qpEnd-qpStart;
  int qpidx;
  //double *sltE;
  //double *sltE_i;
  int *msa;
  //int msi,msj,rsi,rsj,i;
  //int *hop;
  //double complex diff;

  for(qpidx=0;qpidx<qpNum;qpidx++) {
    //Store msa//
    msa=(int *)malloc(sizeof(int)*icount[qpidx]);
    //printf("Total=%d\n",icount[qpidx]);
    for(i=0;i<icount[qpidx];i++){
      msa[i] = msaTmp[i+qpidx*Nsite];
      //printf("hop[%d]=%d\n",i,msa[i]);
    }

    /* calculateNewPfM */
    pfMNew[qpidx] = calculateNewPfMBFN4_real_child(qpidx,icount[qpidx],msa,eleIdx,bufM);

    free(msa);
  }
  //icount = UpdateSlaterElmBFTmp3(ma, rb, ra, s, eleCfg, eleNum, msaTmp);

  return;
}

/* msa[k]-th electron hops from rsa[k] to eleIdx[msa[k]] */
/* buffer size = n*Nsize */
//double complex calculateNewPfMBFN_child(const int qpidx, const int n, const int *msa,
//                              const int *eleIdx, double *rwork, double complex *bufferc) {
double calculateNewPfMBFN4_real_child(const int qpidx, const int n, const int *msa,
                                 const int *eleIdx, const double *bufM) {
  const int nsize = Nsize;
  const int n2 = 2*n;
  const double *sltE;
  const double *sltE_k;
  double *invM;
  double *invM_i, *invM_k, *invM_l;

  double *vec; /* vec[n][nsize] */
  //double complex vec[n*nsize]; /* vec[n][nsize] */
  double *vec_k, *vec_l;
  //double complex mat[n2*n2]; /* mat[n2][n2] */
  double *mat; /* mat[n2][n2] */
  double *mat_k;
  double sgn;

  int rsi,rsk,msi,msj,k,l;
  double val,tmp;

  /* for ZSKPFA */
  char uplo='U', mthd='P';
  int nn,lda,info=0;
  double pfaff;
  int iwork[n2];
  //double complex work[n2*n2]; /* [n2][n2] */
  double *work; /* [n2][n2] */
  int lwork = n2*n2;
  nn=lda=n2;

  sltE = bufM + qpidx*Nsite2*Nsite2;
  invM = InvM_real + qpidx*Nsize*Nsize;

  vec = (double *)malloc(sizeof(double)*n*nsize);
  //invMat = (double *)malloc(sizeof(double)*n2*n2);
  mat = (double *)malloc(sizeof(double)*n2*n2);
  //matUV = (double *)malloc(sizeof(double)*n2*nsize);
  work = (double *)malloc(sizeof(double)*n2*n2);

  //#pragma loop noalias
  for(k=0;k<n;k++) {
    rsk = eleIdx[msa[k]] + (msa[k]/Ne)*Nsite;
    sltE_k = sltE + rsk*Nsite2;
    vec_k = vec + k*nsize;
    //#pragma loop norecurrence
    for(msi=0;msi<nsize;msi++) {
      rsi = eleIdx[msi] + (msi/Ne)*Nsite;
      vec_k[msi] = sltE_k[rsi];
    }
  }

  /* X_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k;
    vec_k = vec + k*nsize;
    for(l=k+1;l<n;l++) {
      vec_l = vec + l*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        invM_i = invM + msi*nsize;
        tmp = 0.0;
        for(msj=0;msj<nsize;msj++) {
          tmp += invM_i[msj] * vec_l[msj];
        }
        val += tmp * vec_k[msi];
      }
      mat_k[l] = val + vec_k[msa[l]];
    }
  }

  /* Y_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k + n;
    vec_k = vec + k*nsize;
    for(l=0;l<n;l++) {
      invM_l = invM + msa[l]*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        val += vec_k[msi] * invM_l[msi];
      }
      mat_k[l] = val;
    }
  }

  /* Z_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*(k+n) + n;
    invM_k = invM + msa[k]*nsize;
    for(l=k+1;l<n;l++) {
      mat_k[l] = invM_k[msa[l]];
    }
  }

  //#pragma loop noalias
  for(k=0;k<n2;k++) {
    //#pragma loop norecurrence
    for(l=0;l<k;l++) {
      mat[n2*k + l] = -mat[n2*l + k]; /* transpose */
    }
    mat[n2*k + k] = 0.0; /* diagonal elements */
  }

  /* calculate Pf M */
  //M_ZSKPFA(&uplo, &mthd, &nn, mat, &lda, &pfaff, iwork, work, &lwork, rwork, &info);
  M_DSKPFA(&uplo, &mthd, &nn, mat, &lda, &pfaff, iwork, work, &lwork, &info);

  sgn = ( (n*(n-1)/2)%2==0 ) ? 1.0 : -1.0;

  //free(matUV);
  free(mat);
  free(vec);
  //free(invMat);
  free(work);
  return sgn * pfaff * PfM_real[qpidx];
}

/* Calculate new pfaffian with Backflow effects.
   The ma-th electron with spin s hops from ra to rb */
void UpdateMAll_BF_real(const int *icount, const int *msaTmp,
                  double *pfMNew, const int *eleIdx,
                  const int qpStart, const int qpEnd) {
#pragma procedure serial
  const int qpNum = qpEnd-qpStart;
  int qpidx;
  //double complex *sltE;
  //double complex *sltE_i;
  int *msa;
  int i;
  //int *hop;
  //double complex diff;

  for(qpidx=0;qpidx<qpNum;qpidx++) {
    //Store msa//
    msa=(int *)malloc(sizeof(int)*icount[qpidx]);
    for(i=0;i<icount[qpidx];i++){
      msa[i] = msaTmp[i+qpidx*Nsite];
    }

    /* calculateNewPfM */
    pfMNew[qpidx] = updateMAll_BF_real_child(qpidx,icount[qpidx],msa,eleIdx);

    free(msa);
  }

  return;
}

/* msa[k]-th electron hops from rsa[k] to eleIdx[msa[k]] */
/* buffer size = n*Nsize */
//void updateMAllBF3_child(const int qpidx, const int n, const int *msa,
double updateMAll_BF_real_child(const int qpidx, const int n, const int *msa,
                          const int *eleIdx) {
  const int nsize = Nsize;
  const int n2 = 2*n;
  const double *sltE;
  const double *sltE_k;
  double *invM;
  double *invM_i, *invM_k, *invM_l;

  double *vec; /* vec[n][nsize] */
  double *vec_k, *vec_l;
  //double complex mat[n2*n2]; /* mat[n2][n2] */
  double *mat; /* mat[n2][n2] */
  double *mat_k;
  //double complex invMat[n2*n2]; /* mat[n2][n2] */
  double *invMat; /* mat[n2][n2] */
  //double complex matUV[n2*nsize]; /* mat[n2][nsize] */
  double *matUV; /* mat[n2][nsize] */
  double *invMat_k, *matUV_i, *matUV_j;
  double sgn;

  int rsi,rsk,msi,msj,k,l;
  double val,tmp;

  /* for DSKPFA */
  char uplo='U', mthd='P';
  int m,nn,lda,info=0;
  double pfaff;
  int iwork[n2];
  int iwork2[n2];
  //double complex work[n2*n2]; /* [n2][n2] */
  double *work; /* [n2][n2] */
  double *work2; /* [n2][n2] */
  int lwork = n2*n2;
  int lwork2 = n2;
  m=nn=lda=n2;

  sltE = SlaterElmBF_real + qpidx*Nsite2*Nsite2;
  invM = InvM_real + qpidx*Nsize*Nsize;

  //vec = bufferc; /* n*nsize */
  vec = (double *)malloc(sizeof(double)*n*nsize);
  invMat = (double *)malloc(sizeof(double)*n2*n2);
  mat = (double *)malloc(sizeof(double)*n2*n2);
  matUV = (double *)malloc(sizeof(double)*n2*nsize);
  work = (double *)malloc(sizeof(double)*n2*n2);
  work2 = (double *)malloc(sizeof(double)*n2);

#pragma loop noalias
  for(k=0;k<n;k++) {
    rsk = eleIdx[msa[k]] + (msa[k]/Ne)*Nsite;
    sltE_k = sltE + rsk*Nsite2;
    vec_k = vec + k*nsize;
#pragma loop norecurrence
    for(msi=0;msi<nsize;msi++) {
      rsi = eleIdx[msi] + (msi/Ne)*Nsite;
      vec_k[msi] = sltE_k[rsi];
    }
  }

  /* X_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k;
    vec_k = vec + k*nsize;
    for(l=k+1;l<n;l++) {
      vec_l = vec + l*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        invM_i = invM + msi*nsize;
        tmp = 0.0;
        for(msj=0;msj<nsize;msj++) {
          tmp += invM_i[msj] * vec_l[msj];
        }
        val += tmp * vec_k[msi];
      }
      mat_k[l] = val + vec_k[msa[l]];
    }
  }

  /* Y_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*k + n;
    vec_k = vec + k*nsize;
    for(l=0;l<n;l++) {
      invM_l = invM + msa[l]*nsize;
      val = 0.0;
      for(msi=0;msi<nsize;msi++) {
        val += vec_k[msi] * invM_l[msi];
      }
      mat_k[l] = val;
    }
  }

  /* Z_kl */
  for(k=0;k<n;k++) {
    mat_k = mat + n2*(k+n) + n;
    invM_k = invM + msa[k]*nsize;
    for(l=k+1;l<n;l++) {
      mat_k[l] = invM_k[msa[l]];
    }
  }

#pragma loop noalias
  for(k=0;k<n2;k++) {
#pragma loop norecurrence
    for(l=0;l<k;l++) {
      mat[n2*k + l] = -mat[n2*l + k]; /* transpose */
    }
    mat[n2*k + k] = 0.0; /* diagonal elements */
  }

  //#pragma loop noalias
  for(k=0;k<n2;k++) {
    //#pragma loop norecurrence
    for(l=0;l<n2;l++) {
      invMat[n2*k + l] = mat[n2*l + k];
    }
  }

  /* matUV_ik */
  for(msi=0;msi<nsize;msi++) {
    matUV_i = matUV + n2*msi;
    invM_i = invM + msi*nsize;
    for(k=0;k<n;k++) {
      vec_k = vec + k*nsize;
      val = 0.0;
      for(msj=0;msj<nsize;msj++) {
        val -= invM_i[msj] * vec_k[msj];
      }
      if(msa[k]==msi){val -= 1.0;}
      matUV_i[k] = val;
      matUV_i[k+n] = invM_i[msa[k]];
    }
  }
  /* DInv */
  m=nn=lda=n2;
  //M_ZGETRF(&m, &nn, invMat, &lda, iwork2, &info); /* ipiv = iwork */
  M_DGETRF(&m, &nn, invMat, &lda, iwork2, &info); /* ipiv = iwork */
  if(info!=0){
    printf("Error M_ZGETRF %d\n",info);
    //return;
  }

  //M_ZGETRI(&nn, invMat, &lda, iwork2, work2, &lwork2, &info);
  M_DGETRI(&nn, invMat, &lda, iwork2, work2, &lwork2, &info);
  if(info!=0){
    printf("Error M_ZGETRI %d\n",info);
    //return;
  }

  for(msi=0;msi<nsize;msi++) {
    matUV_i = matUV + n2*msi;
    invM_i = invM + msi*nsize;
    for(msj=0;msj<nsize;msj++) {
      matUV_j = matUV + n2*msj;
      val = 0.0;
      for(k=0;k<n2;k++) {
        invMat_k = invMat + k*n2;
        tmp=0.0;
        for(l=0;l<n2;l++) {
          tmp += invMat_k[l]*matUV_j[l];
        }
        val += matUV_i[k]*tmp;
      }
      invM_i[msj] -= val;
    }
  }

  for(msi=0;msi<Ne;msi++) {
    //invM_i = invM + msi*nsize;
    for(msj=Ne;msj<Nsize;msj++) {
      InvM[msj*nsize+msi] = -InvM[msi*nsize+msj];
    }
  }
  for(msi=Ne;msi<Nsize;msi++) {
    for(msj=Ne;msj<Nsize;msj++) {
      InvM[msi*nsize+msj] = 0.0;
    }
  }
  for(msi=0;msi<Ne;msi++) {
    for(msj=0;msj<Ne;msj++) {
      InvM[msi*nsize+msj] = 0.0;
    }
  }

  /* calculate Pf M */
  //M_ZSKPFA(&uplo, &mthd, &nn, mat, &lda, &pfaff, iwork, work, &lwork, rwork, &info);
  //M_DSKPFA(&uplo, &mthd, &nn, invM, &lda, &pfaff, iwork, work, &lwork, &info);
  M_DSKPFA(&uplo, &mthd, &nn, mat, &lda, &pfaff, iwork, work, &lwork, &info);

  sgn = ( (n*(n-1)/2)%2==0 ) ? 1.0 : -1.0;

  free(matUV);
  free(mat);
  free(vec);
  free(invMat);
  free(work);
  free(work2);

  return sgn * pfaff * PfM_real[qpidx];
}


==> anc/dvmc/src/mVMC/pfupdate_two_fcmp.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * fast Pfaffian update for two-electron hopping
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "pfupdate_two_fcmp.h"
#ifndef _SRC_PFUPDATE_TWO_FCMP
#define _SRC_PFUPDATE_TWO_FCMP

void calculateNewPfMTwo_child_fcmp(const int ma, const int s, const int mb, const int t,
                              double complex *pfMNew, const int *eleIdx,
                              const int qpStart, const int qpEnd, const int qpidx,
                              double complex *vec_a, double complex *vec_b);
void updateMAllTwo_child_fcmp(const int ma, const int s, const int mb, const int t,
                         const int raOld, const int rbOld,
                         const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
                         double complex *vecP, double complex *vecQ, double complex *vecS, double complex *vecT);

/* Calculate new pfaffian. 
   The ma-th electron with spin s hops
   and then the mb-th electron with spin t hops. */
/* buffer size = 2*Nsize */
void CalculateNewPfMTwo_fcmp(const int ma, const int s, const int mb, const int t,
                        double complex *pfMNew, const int *eleIdx,
                        const int qpStart, const int qpEnd, double complex *buffer) {
  #pragma procedure serial
  const int qpNum = qpEnd-qpStart;
  const int msa = ma+s*Ne;
  const int msb = mb+t*Ne;
  int qpidx;
  double complex *vec_a = buffer;
  double complex *vec_b = buffer + Nsize;

  if(msa==msb) {
    CalculateNewPfM(mb, t, pfMNew, eleIdx, qpStart, qpEnd);
    return;
  }

  for(qpidx=0;qpidx<qpNum;qpidx++) {
    calculateNewPfMTwo_child_fcmp(ma, s, mb, t, pfMNew, eleIdx,
                             qpStart, qpEnd, qpidx, vec_a, vec_b);
  }

  return;
}

/* Calculate new pfaffian. 
   The ma-th electron with spin s hops
   and then the mb-th electron with spin t hops. */
/* thread parallel version of CalculateNewPfMTwo */
void CalculateNewPfMTwo2_fcmp(const int ma, const int s, const int mb, const int t,
                         double complex *pfMNew, const int *eleIdx,
                         const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  const int msa = ma+s*Ne;
  const int msb = mb+t*Ne;
  int qpidx;
  double complex *vec_a,*vec_b;

  if(msa==msb) {
    CalculateNewPfM2(mb, t, pfMNew, eleIdx, qpStart, qpEnd);
    return;
  }

  RequestWorkSpaceThreadComplex(2*Nsize);

  #pragma omp parallel default(shared) private(vec_a,vec_b)
  {
    vec_a = GetWorkSpaceThreadComplex(Nsize);
    vec_b = GetWorkSpaceThreadComplex(Nsize);

    #pragma omp for private(qpidx)
    #pragma loop nounroll
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      calculateNewPfMTwo_child_fcmp(ma, s, mb, t, pfMNew, eleIdx,
                               qpStart, qpEnd, qpidx, vec_a, vec_b);
    }
  }
  
  ReleaseWorkSpaceThreadComplex();
  return;
}


void calculateNewPfMTwo_child_fcmp(const int ma, const int s, const int mb, const int t,
                              double complex *pfMNew, const int *eleIdx,
                              const int qpStart, const int qpEnd, const int qpidx,
                              double complex *vec_a, double complex *vec_b) {
  #pragma procedure serial
  /* const int qpNum = qpEnd-qpStart; */
  const int msa = ma+s*Ne;
  const int msb = mb+t*Ne;
  const int rsa = eleIdx[msa] + s*Nsite;
  const int rsb = eleIdx[msb] + t*Nsite;
  const int nsize = Nsize;

  int msi,msj;
  int rsi;

  double complex p_a,p_b,q_a,q_b,bMa;
  double complex ratio,tmp;

  const double complex *sltE;
  const double complex *sltE_a; /* update elements of msa-th row */
  const double complex *sltE_b; /* update elements of msb-th row */

  double complex *invM;
  const double complex *invM_a, *invM_b, *invM_i;
  double complex invM_ab,invM_ai,invM_bi;

  double complex vec_ba,vec_ai,vec_bi;

  sltE = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2;
  sltE_a = sltE + rsa*Nsite2;
  sltE_b = sltE + rsb*Nsite2;

  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    rsi = eleIdx[msi] + (msi/Ne)*Nsite;
    vec_a[msi] = sltE_a[rsi];
    vec_b[msi] = sltE_b[rsi];
  }
  vec_ba = vec_b[msa];

  invM = InvM + qpidx*Nsize*Nsize;
  invM_a = invM + msa*Nsize;
  invM_b = invM + msb*Nsize;
  invM_ab = invM_a[msb];

  p_a = p_b = q_a = q_b = bMa = 0.0;

  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vec_ai = vec_a[msi];
    vec_bi = vec_b[msi];
    invM_ai = invM_a[msi];
    invM_bi = invM_b[msi];

    p_a += invM_ai * vec_ai;
    p_b += invM_bi * vec_ai;
    q_a += invM_ai * vec_bi;
    q_b += invM_bi * vec_bi;
  }

  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    tmp = 0.0;
    for(msj=0;msj<nsize;msj++) {
      tmp += invM_i[msj] * vec_a[msj];
    }
    bMa += vec_b[msi] * tmp;
  }

  /* Calculate ratio PfMNew/PfMOld */
  ratio = invM_ab*vec_ba + invM_ab*bMa + p_a*q_b - p_b*q_a;

  /* Update pfMNew */
  pfMNew[qpidx] = ratio*PfM[qpidx];

  return;
}

// s comp
/* Update PfM and InvM. The ma-th electron with spin s hops from raOld to site ra=eleIdx[msa],
   and then the mb-th electron with spin t hops from rbOld to site rb=eleIdx[msb] */
void UpdateMAllTwo_fcmp(const int ma, const int s, const int mb, const int t,
                   const int raOld, const int rbOld,
                   const int *eleIdx, const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  int qpidx;
  double complex *vec1,*vec2,*vec3,*vec4;

  RequestWorkSpaceThreadComplex(4*Nsize);

#pragma omp parallel default(shared) private(vec1,vec2,vec3,vec4,qpidx)
  {
    vec1 = GetWorkSpaceThreadComplex(Nsize);
    vec2 = GetWorkSpaceThreadComplex(Nsize);
    vec3 = GetWorkSpaceThreadComplex(Nsize);
    vec4 = GetWorkSpaceThreadComplex(Nsize);
   
    #pragma omp for
    #pragma loop nounroll
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      updateMAllTwo_child_fcmp(ma, s, mb, t, raOld, rbOld, eleIdx, qpStart, qpEnd, qpidx,
                          vec1, vec2, vec3, vec4);
    }
  }

  ReleaseWorkSpaceThreadComplex();
  return;
}

void updateMAllTwo_child_fcmp(const int ma, const int s, const int mb, const int t,
                         const int raOld, const int rbOld,
                         const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
                         double complex *vecP, double complex *vecQ, double complex *vecS, double complex *vecT) {
  #pragma procedure serial
  const int msa = ma+s*Ne;
  const int msb = mb+t*Ne;
  const int rsa = eleIdx[msa] + s*Nsite;
  const int rsb = eleIdx[msb] + t*Nsite;
  const int rsaOld = raOld + s*Nsite;
  const int rsbOld = raOld + t*Nsite;
  const int nsize = Nsize;

  const double complex *sltE = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2;;
  const double complex *sltE_a = sltE + rsa*Nsite2; /* update elements of msa-th row */
  const double complex *sltE_b = sltE + rsb*Nsite2; /* update elements of msb-th row */
  const double complex mOld_ab = sltE[rsaOld*Nsite2 + rsbOld];

  double complex *invM = InvM + qpidx*Nsize*Nsize;
  double complex *invM_a = invM + msa*Nsize;
  double complex *invM_b = invM + msb*Nsize;
  double complex *invM_i;
  double complex invM_ab = invM_a[msb];

  double complex ratio,det,invDet,bMa;
  double complex a,b,c,d,e,f;
  double complex p_i,p_j,q_i,q_j,s_i,s_j,t_i,t_j;

  int msi,msj;
  int rsi;

  /* initialize vecP[i], vecQ[i] */
  /* vecS[i], vecT[i] are temporally used as
     vecS[i] = sltE[a][j], vecT[i] = sltE[b][j]. */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vecP[msi]=0.0;
    vecQ[msi]=0.0;
    rsi = eleIdx[msi] + (msi/Ne)*Nsite;
    vecS[msi]=sltE_a[rsi];
    vecT[msi]=sltE_b[rsi];
  }
  /* Set vecS[b] = mOld_ab, which is (a,b)-elements of the old M. */
  vecS[msb] = mOld_ab;

  /* Calculate vecP[i], vecQ[i] */
  /* vecP[i]= sum_j invM[i][j]*sltE[a][j] */
  /* vecQ[i]= sum_j invM[i][j]*sltE[b][j] */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    for(msj=0;msj<nsize;msj++) {
      vecP[msi] += invM_i[msj]*vecS[msj];
      vecQ[msi] += invM_i[msj]*vecT[msj];
    }
  }

  /* Update Paffian */
  bMa = 0.0;
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    bMa += vecT[msi] * vecP[msi];
  }
  ratio = invM_ab*vecT[msa] + invM_ab*bMa
        + vecP[msa]*vecQ[msb] - vecP[msb]*vecQ[msa];
  PfM[qpidx] *= ratio;

  /* Set coefficients */
  a = -vecP[msa];
  b = vecP[msb];
  c = vecQ[msa];
  d = -vecQ[msb];
  e = -bMa - vecT[msa];
  f = invM_a[msb];

  det = a*d - b*c - e*f;
  invDet = 1.0/det;

  /* Calculate vecS[i], vecT[i] */
  /* vecS[i]= invM[a][i]/D, vecT[i]= invM[b][i]/D */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vecS[msi] = invDet * invM_a[msi];
    vecT[msi] = invDet * invM_b[msi];
  }  

  /* Update InvM */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    p_i = vecP[msi];
    q_i = vecQ[msi];
    s_i = vecS[msi];
    t_i = vecT[msi];

    for(msj=0;msj<nsize;msj++) {
      p_j = vecP[msj];
      q_j = vecQ[msj];
      s_j = vecS[msj];
      t_j = vecT[msj];

      invM_i[msj] += a*(q_i * t_j - q_j * t_i)
        + b*(q_i * s_j - q_j * s_i)
        + c*(p_i * t_j - p_j * t_i)
        + d*(p_i * s_j - p_j * s_i)
        + e*det*(s_i * t_j - s_j * t_i)
        + f*invDet*(p_i * q_j - q_i * p_j);
    }
    invM_i[msa] += -c*t_i -d*s_i - f*invDet*q_i;
    invM_i[msb] += -a*t_i -b*s_i + f*invDet*p_i;
  }

  #pragma loop noalias
  for(msj=0;msj<nsize;msj++) {
    p_j = vecP[msj];
    q_j = vecQ[msj];
    s_j = vecS[msj];
    t_j = vecT[msj];

    invM_a[msj] += c*t_j + d*s_j + f*invDet*q_j;
    invM_b[msj] += a*t_j + b*s_j - f*invDet*p_j;
  }

  invM_a[msb] += f*invDet;
  invM_b[msa] -= f*invDet;

  return;
}

//e comp
#endif


==> anc/dvmc/src/mVMC/pfupdate_two_fsz.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

his program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * fast Pfaffian update for two-electron hopping
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
void CalculateNewPfMTwo_fsz(const int mk, const int t, const int mi, const int s, 
                        double complex *pfMNew, const int *eleIdx,const int *eleSpn,
                        const int qpStart, const int qpEnd, double complex *buffer);
void CalculateNewPfMTwo2_fsz(const int ma, const int s, const int mb, const int t,
                         double complex *pfMNew, const int *eleIdx,const int *eleSpn,
                         const int qpStart, const int qpEnd);
void calculateNewPfMTwo_child_fsz(const int ma, const int s, const int mb, const int t,
                              double complex *pfMNew, const int *eleIdx,const int *eleSpn,
                              const int qpStart, const int qpEnd, const int qpidx,
                              double complex *vec_a, double complex *vec_b);
void UpdateMAllTwo_fsz(const int ma, const int s, const int mb, const int t,
                   const int raOld, const int rbOld,
                   const int *eleIdx,const int*eleSpn, const int qpStart, const int qpEnd);
void updateMAllTwo_child_fsz(const int ma, const int s, const int mb, const int t,
                         const int raOld, const int rbOld,
                         const int *eleIdx,const int *eleSpn, const int qpStart, const int qpEnd, const int qpidx,
                         double complex *vecP, double complex *vecQ, double complex *vecS, double complex *vecT);

/* Calculate new pfaffian. 
   The ma-th electron with spin s hops
   and then the mb-th electron with spin t hops. */
/* buffer size = 2*Nsize */
void CalculateNewPfMTwo_fsz(const int ma, const int s, const int mb, const int t,
                        double complex *pfMNew, const int *eleIdx,const int *eleSpn,
                        const int qpStart, const int qpEnd, double complex *buffer) {
  #pragma procedure serial
  const int qpNum = qpEnd-qpStart;
  const int msa = ma;//+s*Ne; fsz
  const int msb = mb;//+t*Ne; fsz
  int qpidx;
  double complex *vec_a = buffer;
  double complex *vec_b = buffer + Nsize;

  if(msa==msb) {
    CalculateNewPfM_fsz(mb, t, pfMNew, eleIdx,eleSpn, qpStart, qpEnd);
    return;
  }

  for(qpidx=0;qpidx<qpNum;qpidx++) {
    calculateNewPfMTwo_child_fsz(ma, s, mb, t, pfMNew, eleIdx,eleSpn,
                             qpStart, qpEnd, qpidx, vec_a, vec_b);
  }

  return;
}

/* Calculate new pfaffian. 
   The ma-th electron with spin s hops
   and then the mb-th electron with spin t hops. */
/* thread parallel version of CalculateNewPfMTwo */
void CalculateNewPfMTwo2_fsz(const int ma, const int s, const int mb, const int t,
                         double complex *pfMNew, const int *eleIdx,const int *eleSpn,
                         const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  const int msa = ma;//+s*Ne; fsz
  const int msb = mb;//+t*Ne; fsz
  int qpidx;
  double complex *vec_a,*vec_b;

  if(msa==msb) {
    CalculateNewPfM2_fsz(mb, t, pfMNew, eleIdx,eleSpn, qpStart, qpEnd);
    return;
  }

  RequestWorkSpaceThreadComplex(2*Nsize);

  #pragma omp parallel default(shared) private(vec_a,vec_b)
  {
    vec_a = GetWorkSpaceThreadComplex(Nsize);
    vec_b = GetWorkSpaceThreadComplex(Nsize);

    #pragma omp for private(qpidx)
    #pragma loop nounroll
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      calculateNewPfMTwo_child_fsz(ma, s, mb, t, pfMNew, eleIdx,eleSpn,
                               qpStart, qpEnd, qpidx, vec_a, vec_b);
    }
  }
  
  ReleaseWorkSpaceThreadComplex();
  return;
}


void calculateNewPfMTwo_child_fsz(const int ma, const int s, const int mb, const int t,
                              double complex *pfMNew, const int *eleIdx,const int *eleSpn,
                              const int qpStart, const int qpEnd, const int qpidx,
                              double complex *vec_a, double complex *vec_b) {
  #pragma procedure serial
  /* const int qpNum = qpEnd-qpStart; */
  const int msa = ma;//+s*Ne; fsz
  const int msb = mb;//+t*Ne; fsz
  const int rsa = eleIdx[msa] + s*Nsite;
  const int rsb = eleIdx[msb] + t*Nsite;
  const int nsize = Nsize;

  int msi,msj;
  int rsi;

  double complex p_a,p_b,q_a,q_b,bMa;
  double complex ratio,tmp;

  const double complex *sltE;
  const double complex *sltE_a; /* update elements of msa-th row */
  const double complex *sltE_b; /* update elements of msb-th row */

  double complex *invM;
  const double complex *invM_a, *invM_b, *invM_i;
  double complex invM_ab,invM_ai,invM_bi;

  double complex vec_ba,vec_ai,vec_bi;

  sltE = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2;
  sltE_a = sltE + rsa*Nsite2;
  sltE_b = sltE + rsb*Nsite2;

  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    rsi = eleIdx[msi] + eleSpn[msi]*Nsite;// fsz(msi/Ne)*Nsite;
    vec_a[msi] = sltE_a[rsi];
    vec_b[msi] = sltE_b[rsi];
  }
  vec_ba = vec_b[msa];

  invM = InvM + qpidx*Nsize*Nsize;
  invM_a = invM + msa*Nsize;
  invM_b = invM + msb*Nsize;
  invM_ab = invM_a[msb];

  p_a = p_b = q_a = q_b = bMa = 0.0;

  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vec_ai = vec_a[msi];
    vec_bi = vec_b[msi];
    invM_ai = invM_a[msi];
    invM_bi = invM_b[msi];

    p_a += invM_ai * vec_ai;
    p_b += invM_bi * vec_ai;
    q_a += invM_ai * vec_bi;
    q_b += invM_bi * vec_bi;
  }

  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    tmp = 0.0;
    for(msj=0;msj<nsize;msj++) {
      tmp += invM_i[msj] * vec_a[msj];
    }
    bMa += vec_b[msi] * tmp;
  }

  /* Calculate ratio PfMNew/PfMOld */
  ratio = invM_ab*vec_ba + invM_ab*bMa + p_a*q_b - p_b*q_a;

  /* Update pfMNew */
  pfMNew[qpidx] = ratio*PfM[qpidx];

  return;
}

// s comp
/* Update PfM and InvM. The ma-th electron with spin s hops from raOld to site ra=eleIdx[msa],
   and then the mb-th electron with spin t hops from rbOld to site rb=eleIdx[msb] */
void UpdateMAllTwo_fsz(const int ma, const int s, const int mb, const int t,
                   const int raOld, const int rbOld,
                   const int *eleIdx,const int *eleSpn, const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  int qpidx;
  double complex *vec1,*vec2,*vec3,*vec4;

  RequestWorkSpaceThreadComplex(4*Nsize);

#pragma omp parallel default(shared) private(vec1,vec2,vec3,vec4,qpidx)
  {
    vec1 = GetWorkSpaceThreadComplex(Nsize);
    vec2 = GetWorkSpaceThreadComplex(Nsize);
    vec3 = GetWorkSpaceThreadComplex(Nsize);
    vec4 = GetWorkSpaceThreadComplex(Nsize);
   
    #pragma omp for
    #pragma loop nounroll
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      updateMAllTwo_child_fsz(ma, s, mb, t, raOld, rbOld, eleIdx,eleSpn, qpStart, qpEnd, qpidx,
                          vec1, vec2, vec3, vec4);
    }
  }

  ReleaseWorkSpaceThreadComplex();
  return;
}

void updateMAllTwo_child_fsz(const int ma, const int s, const int mb, const int t,
                         const int raOld, const int rbOld,
                         const int *eleIdx,const int *eleSpn, const int qpStart, const int qpEnd, const int qpidx,
                         double complex *vecP, double complex *vecQ, double complex *vecS, double complex *vecT) {
  #pragma procedure serial
  const int msa = ma;//+s*Ne; fsz
  const int msb = mb;//+t*Ne; fsz
  const int rsa = eleIdx[msa] + s*Nsite;
  const int rsb = eleIdx[msb] + t*Nsite;
  const int rsaOld = raOld + s*Nsite;
  const int rsbOld = raOld + t*Nsite;
  const int nsize = Nsize;

  const double complex *sltE = SlaterElm + (qpidx+qpStart)*Nsite2*Nsite2;;
  const double complex *sltE_a = sltE + rsa*Nsite2; /* update elements of msa-th row */
  const double complex *sltE_b = sltE + rsb*Nsite2; /* update elements of msb-th row */
  const double complex mOld_ab = sltE[rsaOld*Nsite2 + rsbOld];

  double complex *invM = InvM + qpidx*Nsize*Nsize;
  double complex *invM_a = invM + msa*Nsize;
  double complex *invM_b = invM + msb*Nsize;
  double complex *invM_i;
  double complex invM_ab = invM_a[msb];

  double complex ratio,det,invDet,bMa;
  double complex a,b,c,d,e,f;
  double complex p_i,p_j,q_i,q_j,s_i,s_j,t_i,t_j;

  int msi,msj;
  int rsi;

  /* initialize vecP[i], vecQ[i] */
  /* vecS[i], vecT[i] are temporally used as
     vecS[i] = sltE[a][j], vecT[i] = sltE[b][j]. */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vecP[msi]=0.0;
    vecQ[msi]=0.0;
    rsi = eleIdx[msi] + eleSpn[msi]*Nsite;//(msi/Ne)*Nsite; //fsz
    vecS[msi]=sltE_a[rsi];
    vecT[msi]=sltE_b[rsi];
  }
  /* Set vecS[b] = mOld_ab, which is (a,b)-elements of the old M. */
  vecS[msb] = mOld_ab;

  /* Calculate vecP[i], vecQ[i] */
  /* vecP[i]= sum_j invM[i][j]*sltE[a][j] */
  /* vecQ[i]= sum_j invM[i][j]*sltE[b][j] */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    for(msj=0;msj<nsize;msj++) {
      vecP[msi] += invM_i[msj]*vecS[msj];
      vecQ[msi] += invM_i[msj]*vecT[msj];
    }
  }

  /* Update Paffian */
  bMa = 0.0;
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    bMa += vecT[msi] * vecP[msi];
  }
  ratio = invM_ab*vecT[msa] + invM_ab*bMa
        + vecP[msa]*vecQ[msb] - vecP[msb]*vecQ[msa];
  PfM[qpidx] *= ratio;

  /* Set coefficients */
  a = -vecP[msa];
  b = vecP[msb];
  c = vecQ[msa];
  d = -vecQ[msb];
  e = -bMa - vecT[msa];
  f = invM_a[msb];

  det = a*d - b*c - e*f;
  invDet = 1.0/det;

  /* Calculate vecS[i], vecT[i] */
  /* vecS[i]= invM[a][i]/D, vecT[i]= invM[b][i]/D */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vecS[msi] = invDet * invM_a[msi];
    vecT[msi] = invDet * invM_b[msi];
  }  

  /* Update InvM */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    p_i = vecP[msi];
    q_i = vecQ[msi];
    s_i = vecS[msi];
    t_i = vecT[msi];

    for(msj=0;msj<nsize;msj++) {
      p_j = vecP[msj];
      q_j = vecQ[msj];
      s_j = vecS[msj];
      t_j = vecT[msj];

      invM_i[msj] += a*(q_i * t_j - q_j * t_i)
        + b*(q_i * s_j - q_j * s_i)
        + c*(p_i * t_j - p_j * t_i)
        + d*(p_i * s_j - p_j * s_i)
        + e*det*(s_i * t_j - s_j * t_i)
        + f*invDet*(p_i * q_j - q_i * p_j);
    }
    invM_i[msa] += -c*t_i -d*s_i - f*invDet*q_i;
    invM_i[msb] += -a*t_i -b*s_i + f*invDet*p_i;
  }

  #pragma loop noalias
  for(msj=0;msj<nsize;msj++) {
    p_j = vecP[msj];
    q_j = vecQ[msj];
    s_j = vecS[msj];
    t_j = vecT[msj];

    invM_a[msj] += c*t_j + d*s_j + f*invDet*q_j;
    invM_b[msj] += a*t_j + b*s_j - f*invDet*p_j;
  }

  invM_a[msb] += f*invDet;
  invM_b[msa] -= f*invDet;

  return;
}

//e comp


==> anc/dvmc/src/mVMC/pfupdate_two_real.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * fast Pfaffian update for two-electron hopping
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "pfupdate_real.h"
#include "pfupdate_two_real.h"
#ifndef _SRC_PFUPDATE_TWO_REAL
#define _SRC_PFUPDATE_TWO_REAL

void calculateNewPfMTwo_child_real(const int ma, const int s, const int mb, const int t,
                              double *pfMNew_real, const int *eleIdx,
                              const int qpStart, const int qpEnd, const int qpidx,
                              double *vec_a, double *vec_b);

void updateMAllTwo_child_real(const int ma, const int s, const int mb, const int t,
                         const int raOld, const int rbOld,
                         const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
                         double *vecP, double *vecQ, double *vecS, double *vecT);

/* Calculate new pfaffian. 
   The ma-th electron with spin s hops
   and then the mb-th electron with spin t hops. */
/* buffer size = 2*Nsize */
void CalculateNewPfMTwo_real(const int ma, const int s, const int mb, const int t,
                        double *pfMNew_real, const int *eleIdx,
                        const int qpStart, const int qpEnd, double *buffer) {
  #pragma procedure serial
  const int qpNum = qpEnd-qpStart;
  const int msa = ma+s*Ne;
  const int msb = mb+t*Ne;
  int qpidx;
  double *vec_a = buffer;
  double *vec_b = buffer + Nsize;

  if(msa==msb) {
    CalculateNewPfM_real(mb, t, pfMNew_real, eleIdx, qpStart, qpEnd);
    return;
  }

  for(qpidx=0;qpidx<qpNum;qpidx++) {
    calculateNewPfMTwo_child_real(ma, s, mb, t, pfMNew_real, eleIdx,
                             qpStart, qpEnd, qpidx, vec_a, vec_b);
  }

  return;
}

/* Calculate new pfaffian. 
   The ma-th electron with spin s hops
   and then the mb-th electron with spin t hops. */
/* thread parallel version of CalculateNewPfMTwo */
void CalculateNewPfMTwo2_real(const int ma, const int s, const int mb, const int t,
                         double *pfMNew_real, const int *eleIdx,
                         const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  const int msa = ma+s*Ne;
  const int msb = mb+t*Ne;
  int qpidx;
  double *vec_a,*vec_b;

  if(msa==msb) {
    CalculateNewPfM2_real(mb, t, pfMNew_real, eleIdx, qpStart, qpEnd);
    return;
  }

  RequestWorkSpaceThreadDouble(2*Nsize);

  #pragma omp parallel default(shared) private(vec_a,vec_b)
  {
    vec_a = GetWorkSpaceThreadDouble(Nsize);
    vec_b = GetWorkSpaceThreadDouble(Nsize);

    #pragma omp for private(qpidx)
    #pragma loop nounroll
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      calculateNewPfMTwo_child_real(ma, s, mb, t, pfMNew_real, eleIdx,
                               qpStart, qpEnd, qpidx, vec_a, vec_b);
    }
  }
  
  ReleaseWorkSpaceThreadDouble();
  return;
}

void calculateNewPfMTwo_child_real(const int ma, const int s, const int mb, const int t,
                              double *pfMNew_real, const int *eleIdx,
                              const int qpStart, const int qpEnd, const int qpidx,
                              double *vec_a, double *vec_b) {
  #pragma procedure serial
  /* const int qpNum = qpEnd-qpStart; */
  const int msa = ma+s*Ne;
  const int msb = mb+t*Ne;
  const int rsa = eleIdx[msa] + s*Nsite;
  const int rsb = eleIdx[msb] + t*Nsite;
  const int nsize = Nsize;

  int msi,msj;
  int rsi;

  double p_a,p_b,q_a,q_b,bMa;
  double ratio,tmp;

  const double *sltE;
  const double *sltE_a; /* update elements of msa-th row */
  const double *sltE_b; /* update elements of msb-th row */

  double *invM;
  const double *invM_a, *invM_b, *invM_i;
  double invM_ab,invM_ai,invM_bi;

  double vec_ba,vec_ai,vec_bi;

  sltE = SlaterElm_real + (qpidx+qpStart)*Nsite2*Nsite2;//TBC
  sltE_a = sltE + rsa*Nsite2;
  sltE_b = sltE + rsb*Nsite2;

  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    rsi = eleIdx[msi] + (msi/Ne)*Nsite;
    vec_a[msi] = sltE_a[rsi];
    vec_b[msi] = sltE_b[rsi];
  }
  vec_ba = vec_b[msa];

  invM = InvM_real + qpidx*Nsize*Nsize; //TBC
  invM_a = invM + msa*Nsize;
  invM_b = invM + msb*Nsize;
  invM_ab = invM_a[msb];

  p_a = p_b = q_a = q_b = bMa = 0.0;

  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vec_ai = vec_a[msi];
    vec_bi = vec_b[msi];
    invM_ai = invM_a[msi];
    invM_bi = invM_b[msi];

    p_a += invM_ai * vec_ai;
    p_b += invM_bi * vec_ai;
    q_a += invM_ai * vec_bi;
    q_b += invM_bi * vec_bi;
  }

  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    tmp = 0.0;
    for(msj=0;msj<nsize;msj++) {
      tmp += invM_i[msj] * vec_a[msj];
    }
    bMa += vec_b[msi] * tmp;
  }

  /* Calculate ratio PfMNew/PfMOld */
  ratio = invM_ab*vec_ba + invM_ab*bMa + p_a*q_b - p_b*q_a;

  /* Update pfMNew_real */
  pfMNew_real[qpidx] = ratio*PfM_real[qpidx];

  return;
}

/* Update PfM and InvM. The ma-th electron with spin s hops from raOld to site ra=eleIdx[msa],
   and then the mb-th electron with spin t hops from rbOld to site rb=eleIdx[msb] */
void UpdateMAllTwo_real(const int ma, const int s, const int mb, const int t,
                   const int raOld, const int rbOld,
                   const int *eleIdx, const int qpStart, const int qpEnd) {
  const int qpNum = qpEnd-qpStart;
  int qpidx;
  double *vec1,*vec2,*vec3,*vec4;

  RequestWorkSpaceThreadDouble(4*Nsize);

#pragma omp parallel default(shared) private(vec1,vec2,vec3,vec4,qpidx)
  {
    vec1 = GetWorkSpaceThreadDouble(Nsize);
    vec2 = GetWorkSpaceThreadDouble(Nsize);
    vec3 = GetWorkSpaceThreadDouble(Nsize);
    vec4 = GetWorkSpaceThreadDouble(Nsize);
   
    #pragma omp for
    #pragma loop nounroll
    for(qpidx=0;qpidx<qpNum;qpidx++) {
      updateMAllTwo_child_real(ma, s, mb, t, raOld, rbOld, eleIdx, qpStart, qpEnd, qpidx,
                          vec1, vec2, vec3, vec4);
    }
  }

  ReleaseWorkSpaceThreadDouble();
  return;
}

void updateMAllTwo_child_real(const int ma, const int s, const int mb, const int t,
                         const int raOld, const int rbOld,
                         const int *eleIdx, const int qpStart, const int qpEnd, const int qpidx,
                         double *vecP, double *vecQ, double *vecS, double *vecT) {
  #pragma procedure serial
  const int msa = ma+s*Ne;
  const int msb = mb+t*Ne;
  const int rsa = eleIdx[msa] + s*Nsite;
  const int rsb = eleIdx[msb] + t*Nsite;
  const int rsaOld = raOld + s*Nsite;
  const int rsbOld = raOld + t*Nsite;
  const int nsize = Nsize;

  const double *sltE = SlaterElm_real + (qpidx+qpStart)*Nsite2*Nsite2;; //TBC
  const double *sltE_a = sltE + rsa*Nsite2; /* update elements of msa-th row */
  const double *sltE_b = sltE + rsb*Nsite2; /* update elements of msb-th row */
  const double mOld_ab = sltE[rsaOld*Nsite2 + rsbOld];

  double *invM = InvM_real + qpidx*Nsize*Nsize;
  double *invM_a = invM + msa*Nsize;
  double *invM_b = invM + msb*Nsize;
  double *invM_i;
  double invM_ab = invM_a[msb];

  double ratio,det,invDet,bMa;
  double a,b,c,d,e,f;
  double p_i,p_j,q_i,q_j,s_i,s_j,t_i,t_j;

  int msi,msj;
  int rsi;

  /* initialize vecP[i], vecQ[i] */
  /* vecS[i], vecT[i] are temporally used as
     vecS[i] = sltE[a][j], vecT[i] = sltE[b][j]. */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vecP[msi]=0.0;
    vecQ[msi]=0.0;
    rsi = eleIdx[msi] + (msi/Ne)*Nsite;
    vecS[msi]=sltE_a[rsi];
    vecT[msi]=sltE_b[rsi];
  }
  /* Set vecS[b] = mOld_ab, which is (a,b)-elements of the old M. */
  vecS[msb] = mOld_ab;

  /* Calculate vecP[i], vecQ[i] */
  /* vecP[i]= sum_j invM[i][j]*sltE[a][j] */
  /* vecQ[i]= sum_j invM[i][j]*sltE[b][j] */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    for(msj=0;msj<nsize;msj++) {
      vecP[msi] += invM_i[msj]*vecS[msj];
      vecQ[msi] += invM_i[msj]*vecT[msj];
    }
  }

  /* Update Paffian */
  bMa = 0.0;
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    bMa += vecT[msi] * vecP[msi];
  }
  ratio = invM_ab*vecT[msa] + invM_ab*bMa
        + vecP[msa]*vecQ[msb] - vecP[msb]*vecQ[msa];
  PfM_real[qpidx] *= ratio;

  /* Set coefficients */
  a = -vecP[msa];
  b = vecP[msb];
  c = vecQ[msa];
  d = -vecQ[msb];
  e = -bMa - vecT[msa];
  f = invM_a[msb];

  det = a*d - b*c - e*f;
  invDet = 1.0/det;

  /* Calculate vecS[i], vecT[i] */
  /* vecS[i]= invM[a][i]/D, vecT[i]= invM[b][i]/D */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    vecS[msi] = invDet * invM_a[msi];
    vecT[msi] = invDet * invM_b[msi];
  }  

  /* Update InvM */
  #pragma loop noalias
  for(msi=0;msi<nsize;msi++) {
    invM_i = invM + msi*Nsize;
    p_i = vecP[msi];
    q_i = vecQ[msi];
    s_i = vecS[msi];
    t_i = vecT[msi];

    for(msj=0;msj<nsize;msj++) {
      p_j = vecP[msj];
      q_j = vecQ[msj];
      s_j = vecS[msj];
      t_j = vecT[msj];

      invM_i[msj] += a*(q_i * t_j - q_j * t_i)
        + b*(q_i * s_j - q_j * s_i)
        + c*(p_i * t_j - p_j * t_i)
        + d*(p_i * s_j - p_j * s_i)
        + e*det*(s_i * t_j - s_j * t_i)
        + f*invDet*(p_i * q_j - q_i * p_j);
    }
    invM_i[msa] += -c*t_i -d*s_i - f*invDet*q_i;
    invM_i[msb] += -a*t_i -b*s_i + f*invDet*p_i;
  }

  #pragma loop noalias
  for(msj=0;msj<nsize;msj++) {
    p_j = vecP[msj];
    q_j = vecQ[msj];
    s_j = vecS[msj];
    t_j = vecT[msj];

    invM_a[msj] += c*t_j + d*s_j + f*invDet*q_j;
    invM_b[msj] += a*t_j + b*s_j - f*invDet*p_j;
  }

  invM_a[msb] += f*invDet;
  invM_b[msa] -= f*invDet;

  return;
}
#endif


==> anc/dvmc/src/mVMC/physcal_lanczos.c <==
#include "physcal_lanczos.h"
#include "math.h"
#include "stdlib.h"

int CalculateEne(
    double H1, double H2_1, double H2_2, double H3, double H4,
    double *alpha_p, double *ene_p, double *ene_vp,
    double *alpha_m, double *ene_m, double *ene_vm
);
int CalculateEneByAlpha(double H1, double H2_1, double H2_2,
            double H3, double H4, double alpha,
            double *ene, double*ene_V);

int CalculatePhysVal_real(
    double H1, double H2_1, double alpha,
    double *_QPhysQ_real, int NPhys, int NLSHam,
    double *_Phys_LS_real
);

int CalculatePhysVal_fcmp(
    double complex H1, double complex H2_1, double complex alpha,
    double complex *_QPhysQ_fcmp, int NPhys,int NLSHam,
    double complex *_Phys_LS_fcmp
);


int PhysCalLanczos_real
(
 double *_QQQQ_real,
 double *_QCisAjsQ_real,
 double *_QCisAjsCktAltQ_real,
 const int _nLSHam,
 const int _Ns,
 const int _nCisAjs,
 const int _nCisAjsLz,
 int **_iOneBodyGIdx,
 int **_CisAjsLzIdx,
 const int _nCisAjsCktAlt,
 int **_CisAjsCktAlt,
 const int _NLanczosmode,
 FILE *_FileLS,
 FILE *_FileLSQQQQ,
 FILE *_FileLSQCisAjsQ,
 FILE *_FileLSQCisAjsCktAltQ,
 FILE *_FileLSCisAjs,
 FILE *_FileLSCisAjsCktAlt
 )
{
  int i=0;
  int idx=0;
  double alpha, ene, ene_v;
  double alpha_p, ene_p, ene_vp;
  double alpha_m, ene_m, ene_vm;
  double *LS_CisAjs_real;
  double *LS_CisAjsCktAlt_real;
  LS_CisAjs_real = (double*)malloc(sizeof(double)*_nCisAjs);
  LS_CisAjsCktAlt_real = (double*)malloc(sizeof(double)*_nCisAjsCktAlt);

  CalculateEne(_QQQQ_real[2], _QQQQ_real[3], _QQQQ_real[10], _QQQQ_real[11], _QQQQ_real[15],
   &alpha_p,  &ene_p,  &ene_vp, &alpha_m,  &ene_m,  &ene_vm);

  //determine alpha
  if (ene_p > ene_m) {
    alpha = alpha_m;
    ene = ene_m;
    ene_v = ene_vm;
  }else {
    alpha = alpha_p;
    ene = ene_p;
    ene_v = ene_vp;
  }

  fprintf(_FileLS, "% .18e  ", ene);
  fprintf(_FileLS, "% .18e  ", ene_v);
  fprintf(_FileLS, "% .18e  ", alpha);

  /* zvo_ls_qqqq.dat */
  for (i = 0; i < _nLSHam * _nLSHam * _nLSHam * _nLSHam; i++) {
    fprintf(_FileLSQQQQ, "% .18e  ", _QQQQ_real[i]);
  }
  fprintf(_FileLSQQQQ, "\n");

  if (_NLanczosmode > 1) {
    //determine alpha
    if (ene_p > ene_m) {
      alpha = alpha_m;
    }else {
      alpha = alpha_p;
    }
    /* zvo_ls_qcisajsq.dat */
#ifdef _DEBUG
    for (i = 0; i < _nLSHam * _nLSHam * _nCisAjs; i++) {
      fprintf(_FileLSQCisAjsQ, "% .18e  ", _QCisAjsQ_real[i]);
      //fprintf(_FileLSQCisAjsQ, "%d % .18e  \n", i, _QCisAjsQ_real[i]);
    }
    fprintf(_FileLSQCisAjsQ, "\n");
#endif

    CalculatePhysVal_real(_QQQQ_real[2], _QQQQ_real[3],
              alpha, _QCisAjsQ_real, _nCisAjs,
              _nLSHam, LS_CisAjs_real);
    /* zvo_ls_cisajs.dat */
    for (i = 0; i < _nCisAjsLz; i++) {
      idx=_iOneBodyGIdx[_CisAjsLzIdx[i][0]+_CisAjsLzIdx[i][1]*_Ns][_CisAjsLzIdx[i][2]+_CisAjsLzIdx[i][3]*_Ns];
      fprintf(_FileLSCisAjs, "%d %d %d %d % .18e 0.0 \n", _CisAjsLzIdx[idx][0], _CisAjsLzIdx[idx][1], _CisAjsLzIdx[idx][2], _CisAjsLzIdx[idx][3], LS_CisAjs_real[idx]);
    }
    fprintf(_FileLSCisAjs, "\n");

    /* zvo_ls_qcisajscktaltq.dat */
#ifdef _DEBUG
    for (i = 0; i < _nLSHam * _nLSHam * _nCisAjsCktAlt; i++) {
      fprintf(_FileLSQCisAjsCktAltQ, "% .18e  ", _QCisAjsCktAltQ_real[i]);
    }
    fprintf(_FileLSQCisAjsCktAltQ, "\n");
#endif

    CalculatePhysVal_real(_QQQQ_real[2], _QQQQ_real[3],
              alpha, _QCisAjsCktAltQ_real, _nCisAjsCktAlt,
              _nLSHam, LS_CisAjsCktAlt_real);
    /* zvo_ls_cisajscktalt.dat */
    for (i = 0; i < _nCisAjsCktAlt; i++) {
      fprintf(_FileLSCisAjsCktAlt, "%d %d %d %d %d %d %d %d % .18e 0.0\n",
              _CisAjsCktAlt[i][0], _CisAjsCktAlt[i][1], _CisAjsCktAlt[i][2], _CisAjsCktAlt[i][3],
              _CisAjsCktAlt[i][4], _CisAjsCktAlt[i][5], _CisAjsCktAlt[i][6], _CisAjsCktAlt[i][7],
              LS_CisAjsCktAlt_real[i]);

    }
    fprintf(_FileLSCisAjsCktAlt, "\n");
  }
  free(LS_CisAjs_real);
  free(LS_CisAjsCktAlt_real);
  return 0;
}

int PhysCalLanczos_fcmp(
 double complex* _QQQQ,
 double complex* _QCisAjsQ,
 double complex* _QCisAjsCktAltQ,
 const int _nLSHam,
 const int _Ns,
 const int _nCisAjs,
 const int _nCisAjsLz,
 int **_iOneBodyGIdx,
 int **_CisAjsLzIdx,
 const int _nCisAjsCktAlt,
 int **_CisAjsCktAlt,
 const int _NLanczosmode,
 FILE *_FileLS,
 FILE *_FileLSQQQQ,
 FILE *_FileLSQCisAjsQ,
 FILE *_FileLSQCisAjsCktAltQ,
 FILE *_FileLSCisAjs,
 FILE *_FileLSCisAjsCktAlt
)
{
  int i=0;
  int idx=0;
  double alpha, ene, ene_v;
  double alpha_p, ene_p, ene_vp;
  double alpha_m, ene_m, ene_vm;
  double complex*LS_CisAjs;
  double complex*LS_CisAjsCktAlt;
  LS_CisAjs = (double complex*)malloc(sizeof(double complex)*_nCisAjs);
  LS_CisAjsCktAlt = (double complex*)malloc(sizeof(double complex)*_nCisAjsCktAlt);

  /* zvo_ls.dat */
  if(!CalculateEne(creal(_QQQQ[2]),creal(_QQQQ[3]),
           creal(_QQQQ[10]), creal(_QQQQ[11]), creal(_QQQQ[15]),
         &alpha_p,  &ene_p,  &ene_vp, &alpha_m,  &ene_m,  &ene_vm)==0){
    fprintf(stderr,"Error: Lanczos method is failed due to illegal value of alpha.\n");
    free(LS_CisAjs);
    free(LS_CisAjsCktAlt);
    return -1;
  }
  //determine alpha
  if (ene_p > ene_m) {
    alpha = alpha_m;
    ene = ene_m;
    ene_v = ene_vm;
  }else {
    alpha = alpha_p;
    ene = ene_p;
    ene_v = ene_vp;
  }

  fprintf(_FileLS, "% .18e  ", ene);
  fprintf(_FileLS, "% .18e  ", ene_v);
  fprintf(_FileLS, "% .18e  ", alpha);

  /* zvo_ls_qqqq.dat */
  for (i = 0; i < _nLSHam * _nLSHam * _nLSHam * _nLSHam; i++) {
    fprintf(_FileLSQQQQ, "% .18e  ", creal(_QQQQ[i]));
  }
  fprintf(_FileLSQQQQ, "\n");

  if (_NLanczosmode > 1) {

#ifdef _DEBUG
    /* zvo_ls_qcisajsq.dat */
    for (i = 0; i < _nLSHam * _nLSHam * _nCisAjs; i++) {
      fprintf(_FileLSQCisAjsQ, "% .18e  ", creal(_QCisAjsQ[i]));
    }
    fprintf(_FileLSQCisAjsQ, "\n");
#endif

    CalculatePhysVal_fcmp(_QQQQ[2], _QQQQ[3],
              alpha, _QCisAjsQ, _nCisAjs,
              _nLSHam, LS_CisAjs);
    /* zvo_ls_cisajs.dat */

    for (i = 0; i < _nCisAjsLz; i++) {
      idx=_iOneBodyGIdx[_CisAjsLzIdx[i][0]+_CisAjsLzIdx[i][1]*_Ns][_CisAjsLzIdx[i][2]+_CisAjsLzIdx[i][3]*_Ns];
      fprintf(_FileLSCisAjs, "%d %d %d %d % .18e % .18e \n", _CisAjsLzIdx[idx][0], _CisAjsLzIdx[idx][1], _CisAjsLzIdx[idx][2], _CisAjsLzIdx[idx][3], creal(LS_CisAjs[idx]), cimag(LS_CisAjs[idx]));
    }
    fprintf(_FileLSCisAjs, "\n");

    /* zvo_ls_qcisajscktaltq.dat */
#ifdef _DEBUG
    for (i = 0; i < _nLSHam * _nLSHam * _nCisAjsCktAlt; i++) {
      fprintf(_FileLSQCisAjsCktAltQ, "% .18e ",  creal(_QCisAjsCktAltQ[i]));
    }
    fprintf(_FileLSQCisAjsCktAltQ, "\n");
#endif
    CalculatePhysVal_fcmp(_QQQQ[2], _QQQQ[3],
              alpha, _QCisAjsCktAltQ, _nCisAjsCktAlt,
              _nLSHam, LS_CisAjsCktAlt);
    /* zvo_ls_cisajs.dat */
    for (i = 0; i < _nCisAjsCktAlt; i++) {
      fprintf(_FileLSCisAjsCktAlt, "%d %d %d %d %d %d %d %d % .18e % .18e\n",
              _CisAjsCktAlt[i][0], _CisAjsCktAlt[i][1], _CisAjsCktAlt[i][2], _CisAjsCktAlt[i][3],
              _CisAjsCktAlt[i][4], _CisAjsCktAlt[i][5], _CisAjsCktAlt[i][6], _CisAjsCktAlt[i][7],
              creal(LS_CisAjsCktAlt[i]), cimag(LS_CisAjsCktAlt[i]));
    }
    fprintf(_FileLSCisAjsCktAlt, "\n");
  }
  free(LS_CisAjs);
  free(LS_CisAjsCktAlt);
  return 0;
}

int CalculateEne(double H1, double H2_1, double H2_2, double H3, double H4,
         double *alpha_p, double *ene_p, double *ene_vp,
         double *alpha_m, double *ene_m, double *ene_vm
){
  double tmp_AA, tmp_BB, tmp_CC, tmp_xp, tmp_xm;
  //determine alpha
  tmp_AA  = H2_1*(H2_1+H2_2)-2*H1*H3;
  tmp_BB  = -H1*H2_1+H3;
  tmp_CC  = H2_1*pow(H2_1+H2_2,2)-pow(H1,2)*H2_1*(H2_1+2.0*H2_2)+4*pow(H1, 3)*H3-2.0*H1*(2*H2_1+H2_2)*H3+H3*H3;
  if(tmp_CC < 0){
    return -1;
  }
  tmp_xp  = (tmp_BB+sqrt(tmp_CC))/tmp_AA;
  tmp_xm  = (tmp_BB-sqrt(tmp_CC))/tmp_AA;
  *alpha_p = tmp_xp ;
  *alpha_m = tmp_xm ;

  //calculate energy
  if(!CalculateEneByAlpha(H1, H2_1, H2_2, H3, H4, *alpha_p, ene_p, ene_vp)==0){
    return -1;
  }
  if(!CalculateEneByAlpha(H1, H2_1, H2_2, H3, H4, *alpha_m, ene_m, ene_vm)==0){
    return -1;
  }

  return 0;
}

int CalculateEneByAlpha(
    double H1, double H2_1, double H2_2,
    double H3, double H4, double alpha,
    double *ene, double*ene_V
){
  double tmp_ene, dnorm, tmp_ene_V;
  tmp_ene        = H1+alpha*(H2_1+H2_2)+alpha*alpha*H3;
  dnorm        = 1.0+2*alpha*H1+alpha*alpha*H2_1;
  tmp_ene_V        = H2_1+2*alpha*H3+alpha*alpha*H4;
  if(fabs(dnorm/H1) < pow(10.0, -12)) return -1;
  *ene_V        =  ((tmp_ene_V/dnorm)-pow((tmp_ene/dnorm), 2))/pow((tmp_ene/dnorm),2);
  *ene    = tmp_ene/dnorm;
  return 0;
}

int CalculatePhysVal_real(
    double H1, double H2_1, double alpha,
    double *_QPhysQ_real, int _NPhys,  int _NLSHam,
    double *_Phys_LS_real
)
{
  int i;
  double A0;
  double A1_01;
  double A1_10;
  double A2_11;
  double dnorm = 1.0+2*alpha*H1+alpha*alpha*H2_1;
  for (i = 0; i < _NPhys; i++) {
    A0                = _QPhysQ_real[i];//00
    A1_01             = _QPhysQ_real[_NPhys+i];//01
    A1_10             = _QPhysQ_real[_NLSHam*_NPhys+i];//10
    A2_11             = _QPhysQ_real[_NLSHam*_NPhys+_NPhys+i];//11
    _Phys_LS_real[i]  = A0+alpha*(A1_01+A1_10)+alpha*alpha*A2_11;
    _Phys_LS_real[i] /= dnorm;
  }
  return 0;
}

int CalculatePhysVal_fcmp(
    double complex H1, double complex H2_1, double complex alpha,
    double complex *_QPhysQ, int _NPhys,  int _NLSHam,
    double complex *_Phys_LS
)
{
  int i;
  double complex A0;
  double complex A1_01;
  double complex A1_10;
  double complex A2_11;
  double dnorm = creal(1.0+2*alpha*H1+alpha*alpha*H2_1);
  for (i = 0; i < _NPhys; i++) {
    A0           = _QPhysQ[i];
    A1_01        = _QPhysQ[_NPhys+i];//01
    A1_10        = _QPhysQ[_NLSHam*_NPhys+i];//10
    A2_11        = _QPhysQ[_NLSHam*_NPhys+_NPhys+i];//11
    _Phys_LS[i]  = A0+alpha*(A1_01+A1_10)+alpha*alpha*A2_11;
    _Phys_LS[i] /= dnorm;
    //fprintf(stdout, "Debug: i=%d, A0=%lf, A1_01=%lf, A1_10=%lf, A2_11=%lf, _Phys_LS=%lf.\n", i, creal(A0), creal(A1_01), creal(A1_10), creal(A2_11), creal(_Phys_LS[i]));
  }
  return 0;
}


==> anc/dvmc/src/mVMC/projection.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Gutzwiller-Jastrow Projection and DH correlation factors
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "global.h"
#include "math.h"
#include "projection.h"

inline double LogProjVal(const int *projCnt) {
  int idx;
  double z=0;
  for(idx=0;idx<NProj;idx++) {
    z += creal(Proj[idx]) * (double)(projCnt[idx]);
  }
  return z;
}

inline double LogProjRatio(const int *projCntNew, const int *projCntOld) {
  int idx;
  double z=0;
  for(idx=0;idx<NProj;idx++) {
    z += creal(Proj[idx]) * (double)(projCntNew[idx]-projCntOld[idx]); //TBC we assume gutzwiller and jastrow is real
  }
  return z;
}

inline double ProjRatio(const int *projCntNew, const int *projCntOld) {
  int idx;
  double z=0;
  for(idx=0;idx<NProj;idx++) {
    z += creal(Proj[idx]) * (double)(projCntNew[idx]-projCntOld[idx]); // TVC
  }
  return exp(z);
}
void MakeProjCnt(int *projCnt, const int *eleNum) {
  const int *n0=eleNum; //up-spin
  const int *n1=eleNum+Nsite; //down-spin
  int idx,offset;
  int ri,rj;
  int xi,xj,xn,xm;
  int r0,r1,r2,r3;
  const int *dh;
  /* optimization for Kei */
  const int nProj=NProj;
  const int nSite=Nsite;

  /* initialization */
  for(idx=0;idx<nProj;idx++) projCnt[idx] = 0;

  /* Gutzwiller factor */
  if(NGutzwillerIdx>0) {
    for(ri=0;ri<nSite;ri++) {
      projCnt[ GutzwillerIdx[ri] ] += n0[ri]*n1[ri];
    }
  }

  /* Jastrow factor exp(sum {v_ij * (ni-1) * (nj-1)}) */
  if(NJastrowIdx>0) {
    offset = NGutzwillerIdx;
    for(ri=0;ri<nSite;ri++) {
      xi = n0[ri]+n1[ri]-1;
      if(xi==0) continue;
      for(rj=ri+1;rj<nSite;rj++) {
        xj = n0[rj]+n1[rj]-1;
        idx = offset + JastrowIdx[ri][rj];
        projCnt[idx] += xi*xj;
      }
    }
  }

  /* 2-site doublon-holon correlation factor */
  if(NDoublonHolon2siteIdx>0) {
    offset = NGutzwillerIdx + NJastrowIdx;
    #pragma omp parallel for default(shared) private(xn,dh,ri,xi,r0,r1,xm,idx)
    for(xn=0;xn<NDoublonHolon2siteIdx;xn++) {
      dh=DoublonHolon2siteIdx[xn];
      for(ri=0;ri<nSite;ri++) {
        xi = n0[ri]+n1[ri];
        if(xi==1) continue;
        xi = xi/2; /* xi=0: holon, xi=1: doublon */

        r0 = dh[2*ri];
        r1 = dh[2*ri+1];
        if(xi==0) {
          xm = n0[r0]*n1[r0] + n0[r1]*n1[r1]; /* count doublons on r0 and r1 */
        } else { /* doublon */
          xm = (1-n0[r0])*(1-n1[r0]) 
            + (1-n0[r1])*(1-n1[r1]); /* count holons on r0 and r1 */
        }

        idx = offset + xn + (xi+2*xm)*NDoublonHolon2siteIdx;
        projCnt[idx] += 1;
      }
    }
  }

  /* 4-site doublon-holon correlation factor */
  if(NDoublonHolon4siteIdx>0) {
    offset = NGutzwillerIdx + NJastrowIdx + 6*NDoublonHolon2siteIdx;
    #pragma omp parallel for default(shared) private(xn,dh,ri,xi,r0,r1,r2,r3,xm,idx)
    for(xn=0;xn<NDoublonHolon4siteIdx;xn++) {
      dh=DoublonHolon4siteIdx[xn];
      for(ri=0;ri<nSite;ri++) {
        xi = n0[ri]+n1[ri];
        if(xi==1) continue;
        xi = xi/2; /* xi=0: holon, xi=1: doublon */

        r0 = dh[4*ri];
        r1 = dh[4*ri+1];
        r2 = dh[4*ri+2];
        r3 = dh[4*ri+3];
        if(xi==0) {
          /* count doublons on r0, r1, r2, r3 */
          xm= n0[r0]*n1[r0] + n0[r1]*n1[r1]
            + n0[r2]*n1[r2] + n0[r3]*n1[r3];
        } else { /* doublon */
          /* count holons on r0, r1, r2, r3 */
          xm= (1-n0[r0])*(1-n1[r0]) + (1-n0[r1])*(1-n1[r1])
            + (1-n0[r2])*(1-n1[r2]) + (1-n0[r3])*(1-n1[r3]);
        }
        
        idx = offset + xn + (xi+2*xm)*NDoublonHolon4siteIdx;
        projCnt[idx] += 1;
      }
    }
  }

  return;
}

/* An electron with spin s hops from ri to rj. */
void UpdateProjCnt(const int ri, const int rj, const int s,
                   int *projCntNew, const int *projCntOld,
                   const int *eleNum) {
  const int *n0=eleNum;
  const int *n1=eleNum+Nsite;
  int idx,offset;
  int rk;
  int xi,xn,xm;
  int r0,r1,r2,r3;
  const int *dh;
  /* optimization for Kei */
  const int nProj=NProj;
  const int nSite=Nsite;

  if(projCntNew!=projCntOld) {
    for(idx=0;idx<nProj;idx++) projCntNew[idx] = projCntOld[idx];
  }
  if(ri==rj) return;

  if(NGutzwillerIdx>0){
    idx = GutzwillerIdx[ri];
    projCntNew[idx] -= n0[ri]+n1[ri];
    idx = GutzwillerIdx[rj];
    projCntNew[idx] += n0[rj]*n1[rj];
  }

  if(NJastrowIdx>0){
    offset = NGutzwillerIdx; 
    /* update [ri][rj] */
    if(ri<rj) idx = offset + JastrowIdx[ri][rj];
    else  idx = offset + JastrowIdx[rj][ri];
    projCntNew[idx] += n0[ri]+n1[ri]-n0[rj]-n1[rj]+1;
    /* update [ri][rk] (rk != ri, rj) */
    for(rk=0;rk<nSite;rk++) {
      if(rk==rj) continue;
      if(rk==ri) continue;
      if(rk>ri) idx = offset + JastrowIdx[ri][rk];
      else idx = offset + JastrowIdx[rk][ri]; 
      projCntNew[idx] -= n0[rk]+n1[rk]-1;
    }
    /* update [rj][rk] (rk != ri, rj) */
    for(rk=0;rk<nSite;rk++) {
      if(rk==ri) continue;
      if(rk==rj) continue;
      if(rk>rj) idx = offset + JastrowIdx[rj][rk];
      else idx = offset + JastrowIdx[rk][rj]; 
      projCntNew[idx] += n0[rk]+n1[rk]-1;
    }
  }

  if(NDoublonHolon2siteIdx==0 && NDoublonHolon4siteIdx==0) return;

  offset = NGutzwillerIdx + NJastrowIdx;
  for(idx=offset;idx<nProj;idx++) projCntNew[idx] = 0;

  /* 2-site doublon-holon correlation factor */
  offset = NGutzwillerIdx + NJastrowIdx;
  #pragma omp parallel for default(shared) private(xn,dh,rk,xi,r0,r1,xm,idx)
  for(xn=0;xn<NDoublonHolon2siteIdx;xn++) {
    dh=DoublonHolon2siteIdx[xn];
    for(rk=0;rk<Nsite;rk++) {
      xi = n0[rk]+n1[rk];
      if(xi==1) continue;
      xi = xi/2; /* xi=0: holon, xi=1: doublon */
      
      r0 = dh[2*rk];
      r1 = dh[2*rk+1];
      if(xi==0) {
        xm = n0[r0]*n1[r0] + n0[r1]*n1[r1]; /* count doublons on r0 and r1 */
      } else { /* doublon */
        xm = (1-n0[r0])*(1-n1[r0]) 
          + (1-n0[r1])*(1-n1[r1]); /* count holons on r0 and r1 */
      }
      
      idx = offset + xn + (xi+2*xm)*NDoublonHolon2siteIdx;
      projCntNew[idx] += 1;
      
    }
  }

  /* 4-site doublon-holon correlation factor */
  offset = NGutzwillerIdx + NJastrowIdx + 6*NDoublonHolon2siteIdx;
  #pragma omp parallel for default(shared) private(xn,dh,rk,xi,r0,r1,r2,r3,xm,idx)
  for(xn=0;xn<NDoublonHolon4siteIdx;xn++) {
    dh=DoublonHolon4siteIdx[xn];
    for(rk=0;rk<Nsite;rk++) {
      xi = n0[rk]+n1[rk];
      if(xi==1) continue;
      xi = xi/2; /* xi=0: holon, xi=1: doublon */
      
      r0 = dh[4*rk];
      r1 = dh[4*rk+1];
      r2 = dh[4*rk+2];
      r3 = dh[4*rk+3];
      if(xi==0) {
        /* count doublons on r0, r1, r2, r3 */
        xm= n0[r0]*n1[r0] + n0[r1]*n1[r1]
          + n0[r2]*n1[r2] + n0[r3]*n1[r3];
      } else { /* doublon */
        /* count holons on r0, r1, r2, r3 */
        xm= (1-n0[r0])*(1-n1[r0]) + (1-n0[r1])*(1-n1[r1])
          + (1-n0[r2])*(1-n1[r2]) + (1-n0[r3])*(1-n1[r3]);
      }
      
      idx = offset + xn + (xi+2*xm)*NDoublonHolon4siteIdx;
      projCntNew[idx] += 1;
    }
  }
  
  return;

}

//[s] MERGE BY TM
/* An electron with spin s hops from ri to rj with t. */
// (ri,s) -> (rj,t) assuming s!=t
void UpdateProjCnt_fsz(const int ri, const int rj, const int s,const int t,
                   int *projCntNew, const int *projCntOld,
                   const int *eleNum) {
  const int *n0=eleNum;
  const int *n1=eleNum+Nsite;
  int idx,offset;
  int rk;
  int xi,xn,xm;
  int r0,r1,r2,r3;
  const int *dh;
  /* optimization for Kei */
  const int nProj=NProj;
  const int nSite=Nsite;

  if(projCntNew!=projCntOld) {
    for(idx=0;idx<nProj;idx++) projCntNew[idx] = projCntOld[idx];
  }

  if(ri==rj) return; // this part will be changed if we consider spin jastrow

  if(NGutzwillerIdx>0){
    idx = GutzwillerIdx[ri];
    projCntNew[idx] -= n0[ri]+n1[ri]; // fsz tricky !
    idx = GutzwillerIdx[rj];
    projCntNew[idx] += n0[rj]*n1[rj];
  }

  if(NJastrowIdx>0){
    offset = NGutzwillerIdx; 
    /* update [ri][rj] */
    if(ri<rj) idx = offset + JastrowIdx[ri][rj];
    else  idx = offset + JastrowIdx[rj][ri];
    projCntNew[idx] += n0[ri]+n1[ri]-n0[rj]-n1[rj]+1;
    /* update [ri][rk] (rk != ri, rj) */
    for(rk=0;rk<nSite;rk++) {
      if(rk==rj) continue;
      if(rk==ri) continue;
      if(rk>ri) idx = offset + JastrowIdx[ri][rk];
      else idx = offset + JastrowIdx[rk][ri]; 
      projCntNew[idx] -= n0[rk]+n1[rk]-1;
    }
    /* update [rj][rk] (rk != ri, rj) */
    for(rk=0;rk<nSite;rk++) {
      if(rk==ri) continue;
      if(rk==rj) continue;
      if(rk>rj) idx = offset + JastrowIdx[rj][rk];
      else idx = offset + JastrowIdx[rk][rj]; 
      projCntNew[idx] += n0[rk]+n1[rk]-1;
    }
  }

  if(NDoublonHolon2siteIdx==0 && NDoublonHolon4siteIdx==0) return;

  offset = NGutzwillerIdx + NJastrowIdx;
  for(idx=offset;idx<nProj;idx++) projCntNew[idx] = 0;

  /* 2-site doublon-holon correlation factor */
  offset = NGutzwillerIdx + NJastrowIdx;
  #pragma omp parallel for default(shared) private(xn,dh,rk,xi,r0,r1,xm,idx)
  for(xn=0;xn<NDoublonHolon2siteIdx;xn++) {
    dh=DoublonHolon2siteIdx[xn];
    for(rk=0;rk<Nsite;rk++) {
      xi = n0[rk]+n1[rk];
      if(xi==1) continue;
      xi = xi/2; /* xi=0: holon, xi=1: doublon */
      
      r0 = dh[2*rk];
      r1 = dh[2*rk+1];
      if(xi==0) {
        xm = n0[r0]*n1[r0] + n0[r1]*n1[r1]; /* count doublons on r0 and r1 */
      } else { /* doublon */
        xm = (1-n0[r0])*(1-n1[r0]) 
          + (1-n0[r1])*(1-n1[r1]); /* count holons on r0 and r1 */
      }
      
      idx = offset + xn + (xi+2*xm)*NDoublonHolon2siteIdx;
      projCntNew[idx] += 1;
      
    }
  }

  /* 4-site doublon-holon correlation factor */
  offset = NGutzwillerIdx + NJastrowIdx + 6*NDoublonHolon2siteIdx;
  #pragma omp parallel for default(shared) private(xn,dh,rk,xi,r0,r1,r2,r3,xm,idx)
  for(xn=0;xn<NDoublonHolon4siteIdx;xn++) {
    dh=DoublonHolon4siteIdx[xn];
    for(rk=0;rk<Nsite;rk++) {
      xi = n0[rk]+n1[rk];
      if(xi==1) continue;
      xi = xi/2; /* xi=0: holon, xi=1: doublon */
      
      r0 = dh[4*rk];
      r1 = dh[4*rk+1];
      r2 = dh[4*rk+2];
      r3 = dh[4*rk+3];
      if(xi==0) {
        /* count doublons on r0, r1, r2, r3 */
        xm= n0[r0]*n1[r0] + n0[r1]*n1[r1]
          + n0[r2]*n1[r2] + n0[r3]*n1[r3];
      } else { /* doublon */
        /* count holons on r0, r1, r2, r3 */
        xm= (1-n0[r0])*(1-n1[r0]) + (1-n0[r1])*(1-n1[r1])
          + (1-n0[r2])*(1-n1[r2]) + (1-n0[r3])*(1-n1[r3]);
      }
      
      idx = offset + xn + (xi+2*xm)*NDoublonHolon4siteIdx;
      projCntNew[idx] += 1;
    }
  }
  
  return;
}

void MakeProjBFCnt(int *projCnt, const int *eleNum) {
  const int *n0 = eleNum;
  const int *n1 = eleNum + Nsite;
  int idx;
  int k;
  int ri, rk;
  int xid, xih, xkd, xkh;
  int xidh, xihd, xkdh, xkhd;
  int *nBF0, *nBF1, *nBF2, *nBF3;
  /* optimization for Kei */
  const int nSite = Nsite;
  const int nRange = Nrange;

  /* initialization */
  for (idx = 0; idx < 16 * nSite * nRange; idx++) projCnt[idx] = 0;

  nBF0 = projCnt;
  nBF1 = projCnt + 4 * nSite * nRange;
  nBF2 = projCnt + 8 * nSite * nRange;
  nBF3 = projCnt + 12 * nSite * nRange;

  /* BackFlow factor */
  if (NBackFlowIdx > 0) {
    for (ri = 0; ri < nSite; ri++) {
      xid = n0[ri] * n1[ri];
      xih = (1 - n0[ri]) * (1 - n1[ri]);
      xidh = n0[ri] * (1 - n1[ri]);
      xihd = n1[ri] * (1 - n0[ri]);
      //posBF = PosBF + ri*nSite;
      for (k = 0; k < nRange; k++) {
        rk = PosBF[ri][k];
        xkd = n0[rk] * n1[rk];
        xkh = (1 - n0[rk]) * (1 - n1[rk]);
        xkdh = n0[rk] * (1 - n1[rk]);
        xkhd = n1[rk] * (1 - n0[rk]);

        if (ri == rk) {
          nBF0[ri * nRange + k] = 1;
          nBF1[ri * nRange + k] = 1;
          nBF2[ri * nRange + k] = 1;
          nBF3[ri * nRange + k] = 1;
        } else {
          nBF0[ri * nRange + k] = 0;
          nBF1[ri * nRange + k] = 0;
          nBF2[ri * nRange + k] = 0;
          nBF3[ri * nRange + k] = 0;
        }
        nBF0[nSite * nRange + ri * nRange + k] = xid * xkh;
        nBF0[2 * nSite * nRange + ri * nRange + k] = xidh * xkhd;
        nBF0[3 * nSite * nRange + ri * nRange + k] = xid * xkhd + xidh * xkh;

        nBF2[nSite * nRange + ri * nRange + k] = xkd * xih;
        nBF2[2 * nSite * nRange + ri * nRange + k] = xkdh * xihd;
        nBF2[3 * nSite * nRange + ri * nRange + k] = xkd * xihd + xkdh * xih;

        nBF1[nSite * nRange + ri * nRange + k] = xid * xkh;
        nBF1[2 * nSite * nRange + ri * nRange + k] = xihd * xkdh;
        nBF1[3 * nSite * nRange + ri * nRange + k] = xid * xkdh + xihd * xkh;

        nBF3[nSite * nRange + ri * nRange + k] = xkd * xih;
        nBF3[2 * nSite * nRange + ri * nRange + k] = xkhd * xidh;
        nBF3[3 * nSite * nRange + ri * nRange + k] = xkd * xidh + xkhd * xih;
      }
    }
  }

  return;
}
//[e] MERGE BY TM


==> anc/dvmc/src/mVMC/qp.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Quantum Projection
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "qp.h"
#ifndef _QP_SRC
#define _QP_SRC
#include "global.h"
#include <complex.h>
#include "legendrepoly.h"
#include "workspace.h"
#include "gauleg.h"

/* calculate SPGLCos, SPGLSin and QPFullWeight */
void InitQPWeight() {
  int i,j,idx;
  double *beta;
  double *weight;
  double w;

  RequestWorkSpaceDouble(2*NSPGaussLeg);
  beta   = GetWorkSpaceDouble(NSPGaussLeg);
  weight = GetWorkSpaceDouble(NSPGaussLeg);

  if(NSPGaussLeg==1) {
    beta[0] = 0.0;
    weight[0] = 1.0;
    SPGLCos[0] = 1.0;
    SPGLSin[0] = 0.0;
    SPGLCosSin[0] = 0.0;
    SPGLCosCos[0] = 1.0;
    SPGLSinSin[0] = 0.0;

    for(j=0;j<NMPTrans;j++) {
      //printf("XDEBUG: j=%d %lf %lf\n",j, creal(ParaQPTrans[j]), cimag(ParaQPTrans[j]));
      QPFixWeight[j] = ParaQPTrans[j];
    }

  } else {
    GaussLeg(0, M_PI, beta, weight, NSPGaussLeg);

    #pragma omp parallel for default(shared) private(i,j,w,idx)
    for(i=0;i<NSPGaussLeg;i++) {
      SPGLCos[i]    = cos(0.5 * beta[i])+0*I;    //TBC
      SPGLSin[i]    = sin(0.5 * beta[i])+0*I;    //TBC
      SPGLCosSin[i] = SPGLCos[i]*SPGLSin[i]+0*I; //TBC
      SPGLCosCos[i] = SPGLCos[i]*SPGLCos[i]+0*I; //TBC
      SPGLSinSin[i] = SPGLSin[i]*SPGLSin[i]+0*I; //TBC
      
      w = 0.5*sin(beta[i])*weight[i]*LegendrePoly(cos(beta[i]), NSPStot);
      
      for(j=0;j<NMPTrans;j++) {
        idx = i + j*NSPGaussLeg;
        QPFixWeight[idx] = w * ParaQPTrans[j];
      }
    }
  }

  UpdateQPWeight();

  ReleaseWorkSpaceDouble();
  return;
}


/* Calculate logarithm of inner product <phi|L|x> */
double complex CalculateLogIP_fcmp(double complex * const pfM, const int qpStart, const int qpEnd, MPI_Comm comm) {
  const int qpNum = qpEnd-qpStart;
  double complex ip=0.0+0.0*I, ip2;
  int qpidx;
  int size;
  MPI_Comm_size(comm,&size);

  #pragma loop noalias
  for(qpidx=0;qpidx<qpNum;qpidx++) {
    ip += QPFullWeight[qpidx+qpStart] * pfM[qpidx];
  }
  if(size>1) {
    MPI_Allreduce(&ip, &ip2, 1, MPI_DOUBLE_COMPLEX, MPI_SUM, comm);//TBC
    ip = ip2;
  }
  //printf("QDEBUG: ip= %lf %lf\n",creal(clog(ip)),cimag(clog(ip)));
  return clog(ip);
}

/* Calculate inner product <phi|L|x> */
double complex CalculateIP_fcmp(double complex * const pfM, const int qpStart, const int qpEnd, MPI_Comm comm) {
  const int qpNum = qpEnd-qpStart;
  double complex ip=0.0+0.0*I, ip2;
  int qpidx;
  int size;
  MPI_Comm_size(comm,&size);

  #pragma loop noalias
  for(qpidx=0;qpidx<qpNum;qpidx++) {
    ip += QPFullWeight[qpidx+qpStart] * pfM[qpidx];
    //printf("DEBUG: qpidx =%d: %lf %lf   \n",qpidx,creal( QPFullWeight[qpidx+qpStart] ),creal(pfM[qpidx]));
  }
  if(size>1) {
    MPI_Allreduce(&ip, &ip2, 1, MPI_DOUBLE_COMPLEX, MPI_SUM, comm);
    ip = ip2;
  }
  return ip;
}

void UpdateQPWeight() {
  int i,j,offset;
  double complex tmp; //TBC

  if(FlagOptTrans>0) {
    for(i=0;i<NOptTrans;i++) {
      offset = i*NQPFix;
      tmp = OptTrans[i];
      for(j=0;j<NQPFix;j++) {
        QPFullWeight[offset+j] = tmp * QPFixWeight[j];
      }
    }
  } else {
    for(j=0;j<NQPFix;j++) {
      QPFullWeight[j] = QPFixWeight[j];
    }
  }

  return;
}

#endif


==> anc/dvmc/src/mVMC/qp_real.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Quantum Projection
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "qp_real.h"

#ifndef _SRC_QP_REAL
#define _SRC_QP_REAL

/* Calculate logarithm of inner product <phi|L|x> */
double CalculateLogIP_real(double* const pfM, const int qpStart, const int qpEnd, MPI_Comm comm) {
  const int qpNum = qpEnd-qpStart;
  double  ip=0.0+0.0*I, ip2;
  int qpidx;
  int size;
  MPI_Comm_size(comm,&size);

  #pragma loop noalias
  for(qpidx=0;qpidx<qpNum;qpidx++) {
    ip += creal(QPFullWeight[qpidx+qpStart]) * pfM[qpidx];
  }
  if(size>1) {
    MPI_Allreduce(&ip, &ip2, 1, MPI_DOUBLE, MPI_SUM, comm);//TBC
    ip = ip2;
  }
  return clog(ip);
}

/* Calculate inner product <phi|L|x> */
double  CalculateIP_real(double* const pfM, const int qpStart, const int qpEnd, MPI_Comm comm) {
  const int qpNum = qpEnd-qpStart;
  double ip=0.0+0.0*I, ip2;
  int qpidx;
  int size;
  MPI_Comm_size(comm,&size);

  #pragma loop noalias
  for(qpidx=0;qpidx<qpNum;qpidx++) {
    ip += creal(QPFullWeight[qpidx+qpStart]) * pfM[qpidx];
    //printf("DEBUG: qpidx =%d: %lf %lf   \n",qpidx,creal( QPFullWeight[qpidx+qpStart] ),creal(pfM[qpidx]));
  }
  if(size>1) {
    MPI_Allreduce(&ip, &ip2, 1, MPI_DOUBLE, MPI_SUM, comm);
    ip = ip2;
  }
  return ip;
}
#endif



==> anc/dvmc/src/mVMC/quick.sh <==
#!/bin/bash
pluma calgrn.c vmccal.c vmcmain.c setmemory.c average.c include/global.h &



==> anc/dvmc/src/mVMC/readdef.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Read Definition Files
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

#include <ctype.h>
#include <stdlib.h>
#include "./include/readdef.h"
#include "./include/global.h"
#include "safempi_fcmp.c"


#define _NOTBACKFLOW

int ReadDefFileError(const char *defname);

int ReadDefFileNInt(char *xNameListFile, MPI_Comm comm);

int ReadDefFileIdxPara(char *xNameListFile, MPI_Comm comm);


int CheckSite(const int iSite, const int iMaxNum);

int CheckPairSite(const int iSite1, const int iSite2, const int iMaxNum);

int CheckQuadSite(const int iSite1, const int iSite2, const int iSite3, const int iSite4, const int iMaxNum);

int GetTransferInfo(FILE *fp, int **ArrayIdx, double complex *ArrayValue, int Nsite, int NArray, char *defname);

int GetLocSpinInfo(FILE *fp, int *ArrayIdx, int Nsite, char *defname);

int GetInfoCoulombIntra(FILE *fp, int *ArrayIdx, double *ArrayValue, int Nsite, int NArray, char *defname);

int ReadPairHopValue(FILE *fp, int **ArrayIdx, double *ArrayValue, int Nsite, int NArray, char *defname);

int ReadPairDValue(FILE *fp, int **ArrayIdx, double *ArrayValue, int Nsite, int NArray, char *defname);

int GetInfoExcitation(FILE *fp, int **ArrayIdx, int Nsite, int NArray, char *defname);
//int GetInfoDynamicalG(FILE *fp, int **Array, int Nsite, char *defname);

int GetInfoGutzwiller(FILE *fp, int *ArrayIdx, int *ArrayOpt, int iComplxFlag, int *iOptCount, int Nsite, int NArray,
                      char *defname);

int GetInfoJastrow(FILE *fp, int **ArrayIdx, int *ArrayOpt, int iComplxFlag, int *iOptCount, int fidx, int Nsite,
                   int NArray, char *defname);

int
GetInfoDH2(FILE *fp, int **ArrayIdx, int *ArrayOpt, int iComplxFlag, int *iOptCount, int _fidx, int Nsite, int NArray,
           char *defname);

int
GetInfoDH4(FILE *fp, int **ArrayIdx, int *ArrayOpt, int iComplxFlag, int *iOptCount, int _fidx, int Nsite, int NArray,
           char *defname);

int GetInfoTransSym(FILE *fp, int **Array, int **ArraySgn, int **ArrayInv, double complex *ArrayPara, int _APFlag,
                    int Nsite, int NArray, char *defname);

int GetInfoOrbitalParallel(FILE *fp, int **Array, int *ArrayOpt, int **ArraySgn, int *iOptCount,
                           int _fidx, int _iComplexFlag, int _iFlagOrbitalGeneral, int _APFlag, int Nsite, int NArray,
                           int NArrayAP, char *defname);

int GetInfoOrbitalAntiParallel(FILE *fp, int **Array, int *ArrayOpt, int **ArraySgn, int *iOptCount,
                               int _fidx, int _iComplexFlag, int _iFlagOrbitalGeneral, int _APFlag, int Nsite,
                               int NArray, char *defname);

int GetInfoInterAll(FILE *fp, int **ArrayIdx, double complex *ArrayValue,
                    int Nsite, int NArray, char *defname);

int GetInfoOptTrans(FILE *fp, int **Array, double *ArrayPara, int *ArrayOpt, int **ArraySgn,
                    int _iFlagOptTrans, int *iOptCount, int _fidx, int _APFlag, int Nsite, int NArray, char *defname);

int GetInfoTwoBodyG(FILE *fp, int **ArrayIdx, int **ArrayIdxTwoBodyGLz, int **ArrayToIdx, int **ArrayIdxOneBodyG,
                    int _NLanczosMode, int Nsite, int NArray, char *defname);

int GetInfoTwoBodyGEx(FILE *fp, int **ArrayIdx, int Nsite, int NArray, char *defname);

int GetInfoOrbitalGeneral(FILE *fp, int **Array, int *ArrayOpt, int **ArraySgn, int *iOptCount,
                          int _fidx, int _iComplexFlag, int _iFlagOrbitalGeneral, int _APFlag, int Nsite, int NArray,
                          char *defname);

int
GetInfoOneBodyG(FILE *fp, int **ArrayIdx, int **ArrayToIdx, int _NLanczosMode, int Nsite, int NArray, char *defname);

char *ReadBuffInt(FILE *fp, int *iNbuf) {
  char *cerr;
  char ctmp[D_FileNameMax];
  char ctmp2[D_FileNameMax];
  cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);
  if (cerr != NULL) {
    cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
    sscanf(ctmp2, "%s %d\n", ctmp, iNbuf); //2
  }
  return cerr;
}

char *ReadBuffIntCmpFlg(FILE *fp, int *iNbuf, int *iComplexFlag) {
  char *cerr;
  char ctmp[D_FileNameMax];
  char ctmp2[D_FileNameMax];
  cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);
  if (cerr != NULL) {
    cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
    sscanf(ctmp2, "%s %d\n", ctmp, iNbuf); //2
    if (*iNbuf == 0) {
      cerr = NULL;
      fprintf(stderr, "error: Number of components defined in the 2nd line is set as 0 or illegal header.\n");
      fprintf(stderr, "error: 2nd line %s", ctmp2);
    } else {
      cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
      sscanf(ctmp2, "%s %d\n", ctmp, iComplexFlag);
    }
  }
  return cerr;
}

char *ReadBuffIntDim(FILE *fp, int *iNbuf, int *iExcitation_L, int *iExcitation_W) {
  char *cerr;
  char ctmp[D_FileNameMax];
  char ctmp2[D_FileNameMax];
  cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);
  if (cerr != NULL) {
    cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
    sscanf(ctmp2, "%s %d\n", ctmp, iNbuf); //2
    cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
    sscanf(ctmp2, "%s %d\n", ctmp, iExcitation_L); //3
    cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
    sscanf(ctmp2, "%s %d\n", ctmp, iExcitation_W); //4
  }
  return cerr;
}

void SetDefaultValuesModPara(int *buf, double *bufDouble);

int GetInfoFromModPara(int *buf, double *bufDouble);


int ReadDefFileError(const char *defname) {
  fprintf(stderr, "error: %s (Broken file or Not exist)\n", defname);
  return 1;
}

///
/// \param _iFlgOrbitalGeneral Flag of Orbital General
/// \param _iFlgOrbitalAP Flag of Orbital General
/// \param _iFlgOrbitalP
/// \retval 0  normal
/// \retval -1 multiple definition
/// \retval -2 too few definition

int JudgeOrbitalMode(int *_iFlgOrbitalGeneral, const int _iFlgOrbitalAP, const int _iFlgOrbitalP) {

  int iret = 0;
  //(General, AP, P)
  if (*_iFlgOrbitalGeneral == 1) {
    if (_iFlgOrbitalAP == 0 && _iFlgOrbitalP == 0) { //(1, 0, 0)
      iret = 0;
    } else {//(1, 1, 0) or (1, 0, 1) or (1, 1, 1)
      iret = -1;
    }
  } else {
    if (_iFlgOrbitalAP == 1) {
      if (_iFlgOrbitalP == 1) { //(0, 1, 1)
        *_iFlgOrbitalGeneral = 1;
        iret = 0;
      } else { //(0, 1, 0)
        iret = 0;
      }
    } else {// (0, 0, 0) or (0, 0, 1)
      iret = -2;
    }
  }
  if (iret == -1) {
    fprintf(stderr, "error: Multiple definition of Orbital files.\n");
  } else if (iret == -2) {
    fprintf(stderr, "error: Not exist any Orbital file or Need OrbitalAP file.\n");
  }
  return iret;
}

int ReadGreen(char *xNameListFile, int Nca, int **caIdx, int Ncacadc, int **cacaDCIdx, int Ns) {
  FILE *fp;
  char defname[D_FileNameMax];
  char ctmp[D_FileNameMax];
  int iKWidx = 0;
  char *cerr;
  int i, info = 0;

  cFileNameListFile = malloc(sizeof(char) * D_CharTmpReadDef * KWIdxInt_end);
  fprintf(stdout, "  Read File %s .\n", xNameListFile);
  if (GetFileName(xNameListFile, cFileNameListFile) != 0) {
    fprintf(stderr, "  error: Definition files(*.def) are incomplete.\n");
    return -1;
  }

  for (iKWidx = KWLocSpin; iKWidx < KWIdxInt_end; iKWidx++) {
    strcpy(defname, cFileNameListFile[iKWidx]);

    if (strcmp(defname, "") == 0) continue;

    fp = fopen(defname, "r");
    if (fp == NULL) {
      info = ReadDefFileError(defname);
      fclose(fp);
      continue;
    }

    /*=======================================================================*/
    for (i = 0; i < IgnoreLinesInDef; i++)
      cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);
      if(cerr == NULL) return(-1);
    switch (iKWidx) {
      case KWOneBodyG:
        /*cisajs.def----------------------------------------*/
        if (GetInfoOneBodyG(fp, caIdx, iOneBodyGIdx, 0, Ns, Nca, defname) != 0) return (-1);
        break;
      case KWTwoBodyG:
        /*cisajscktaltdc.def--------------------------------*/
        if (GetInfoTwoBodyG(fp, cacaDCIdx, cacaDCIdx, iOneBodyGIdx, caIdx, 0, Ns, Ncacadc, defname) != 0) return (-1);
        break;
      default:
        break;
    }
    fclose(fp);
  }
  return info;
}

///
/// \param xNameListFile FileNameLists
/// \param Nca Number of CisAjs
/// \param Ncacadc Number of CisAjsCktAltDC
/// \param Ns Number of sites
/// \return Number of calculation target
int CountOneBodyGForLanczos(char *xNameListFile, int Nca, int Ncacadc, int Ns, int **caIdx, int **iFlgOneBodyG) {

  int info = 0;
  int i, j, isite1, isite2;
  int icount = 0;
  int **cacaDCIdx;

  cacaDCIdx = malloc(sizeof(int *) * Ncacadc);
  //pInt=cacaDCIdx[0];
  for (i = 0; i < Ncacadc; i++) {
    cacaDCIdx[i] = malloc(sizeof(int) * 8);
  }

  for (i = 0; i < 2 * Ns; i++) {
    for (j = 0; j < 2 * Ns; j++) {
      iFlgOneBodyG[i][j] = -1;
    }
  }
  info = ReadGreen(xNameListFile, Nca, caIdx, Ncacadc, cacaDCIdx, Ns);
  if (info != 0) {
    free(cacaDCIdx);
    return (info);
  }

  for (i = 0; i < Nca; i++) {
    isite1 = caIdx[i][0] + caIdx[i][1] * Ns;
    isite2 = caIdx[i][2] + caIdx[i][3] * Ns;
    if (iFlgOneBodyG[isite1][isite2] == -1) {
      iFlgOneBodyG[isite1][isite2] = icount;
      icount++;
    }
  }
  //cisajscktalt -> cisajs, cktalt
  for (i = 0; i < Ncacadc; i++) {
    isite1 = cacaDCIdx[i][0] + cacaDCIdx[i][1] * Ns;
    isite2 = cacaDCIdx[i][2] + cacaDCIdx[i][3] * Ns;
    if (iFlgOneBodyG[isite1][isite2] == -1) {
      iFlgOneBodyG[isite1][isite2] = icount;
      icount++;
    }
    isite1 = cacaDCIdx[i][4] + cacaDCIdx[i][5] * Ns;
    isite2 = cacaDCIdx[i][6] + cacaDCIdx[i][7] * Ns;
    if (iFlgOneBodyG[isite1][isite2] == -1) {
      iFlgOneBodyG[isite1][isite2] = icount;
      icount++;
    }
  }
  free(cacaDCIdx);
  return icount;
}

int ReadDefFileNInt(char *xNameListFile, MPI_Comm comm) {
  FILE *fp;
  char defname[D_FileNameMax];
  char *cerr;

  int rank, info = 0;
  const int nBufInt = ParamIdxInt_End;
  const int nBufDouble = ParamIdxDouble_End;
  const int nBufChar = D_FileNameMax;
  int bufInt[nBufInt];
  double bufDouble[nBufDouble];
  int iKWidx = 0;
  int iret = 0;
  int iFlgOrbitalAntiParallel = 0;
  int iFlgOrbitalParallel = 0;

  int iOrbitalComplex = 0;
  iFlgOrbitalGeneral = 0;
  MPI_Comm_rank(comm, &rank);

  if (rank == 0) {
    cFileNameListFile = malloc(sizeof(char) * D_CharTmpReadDef * KWIdxInt_end);
    fprintf(stdout, "  Read File %s .\n", xNameListFile);
    if (GetFileName(xNameListFile, cFileNameListFile) != 0) {
      fprintf(stderr, "  error: Definition files(*.def) are incomplete.\n");
      MPI_Abort(MPI_COMM_WORLD, EXIT_FAILURE);
    }

    for (iKWidx = 0; iKWidx < KWIdxInt_end; iKWidx++) {
      strcpy(defname, cFileNameListFile[iKWidx]);
      if (strcmp(defname, "") == 0) {
        switch (iKWidx) {
          case KWModPara:
          case KWLocSpin:
            fprintf(stderr, "  Error: Need to make a def file for %s.\n", cKWListOfFileNameList[iKWidx]);
            MPI_Abort(MPI_COMM_WORLD, EXIT_FAILURE);
            break;
          default:
            break;
        }
      }
    }

    SetDefaultValuesModPara(bufInt, bufDouble);
    iret = GetInfoFromModPara(bufInt, bufDouble);
    if (iret != 0) {
      if (rank == 0) {
        fprintf(stderr, "  Error: ModPara file is incomplete.\n");
      }
      MPI_Abort(MPI_COMM_WORLD, EXIT_FAILURE);
    }


    for (iKWidx = 0; iKWidx < KWIdxInt_end; iKWidx++) {
      strcpy(defname, cFileNameListFile[iKWidx]);

      if (strcmp(defname, "") == 0) continue;
      fprintf(stdout, "  Read File '%s' for %s.\n", defname, cKWListOfFileNameList[iKWidx]);
      fp = fopen(defname, "r");
      if (fp == NULL) {
        info = ReadDefFileError(defname);
        fclose(fp);
        break;
      } else {
        switch (iKWidx) {
          case KWModPara:
            cerr = "";
            break;

          case KWLocSpin:
            cerr = ReadBuffInt(fp, &bufInt[IdxNLocSpin]);
            break;

          case KWTrans:
            cerr = ReadBuffInt(fp, &bufInt[IdxNTrans]);
            break;

          case KWCoulombIntra:
            cerr = ReadBuffInt(fp, &bufInt[IdxNCoulombIntra]);
            break;

          case KWCoulombInter:
            cerr = ReadBuffInt(fp, &bufInt[IdxNCoulombInter]);
            break;

          case KWHund:
            cerr = ReadBuffInt(fp, &bufInt[IdxNHund]);
            break;

          case KWPairHop:
            cerr = ReadBuffInt(fp, &bufInt[IdxNPairHop]);
            break;

          case KWExchange:
            cerr = ReadBuffInt(fp, &bufInt[IdxNExchange]);
            break;

          case KWExcitation:   
            //cerr = ReadBuffInt(fp, &bufInt[IdxNExcitation]);
            cerr = ReadBuffIntDim(fp, &bufInt[IdxNExcitation], &bufInt[IdxExcitation_L], &bufInt[IdxExcitation_W]);
            break;

          case KWGutzwiller:
            cerr = ReadBuffIntCmpFlg(fp, &bufInt[IdxNGutz], &iComplexFlgGutzwiller);
            break;

          case KWJastrow:
            cerr = ReadBuffIntCmpFlg(fp, &bufInt[IdxNJast], &iComplexFlgJastrow);
            break;

          case KWDH2:
            cerr = ReadBuffIntCmpFlg(fp, &bufInt[IdxNDH2], &iComplexFlgDH2);
            break;

          case KWDH4:
            cerr = ReadBuffIntCmpFlg(fp, &bufInt[IdxNDH4], &iComplexFlgDH4);
            break;

          case KWOrbital:
          case KWOrbitalAntiParallel:
            cerr = ReadBuffIntCmpFlg(fp, &iNOrbitalAntiParallel, &iOrbitalComplex);
            iFlgOrbitalAntiParallel = 1;
            bufInt[IdxNOrbit] += iNOrbitalAntiParallel;
            iComplexFlgOrbital += iOrbitalComplex;
            break;

          case KWOrbitalParallel:
            cerr = ReadBuffIntCmpFlg(fp, &iNOrbitalParallel, &iOrbitalComplex);
            iFlgOrbitalParallel = 1;
            bufInt[IdxNOrbit] += 2 * iNOrbitalParallel; //up-up and down-down
            iComplexFlgOrbital += iOrbitalComplex;
            break;

          case KWOrbitalGeneral:
            cerr = ReadBuffIntCmpFlg(fp, &bufInt[IdxNOrbit], &iOrbitalComplex);
            iFlgOrbitalGeneral = 1;
            iComplexFlgOrbital += iOrbitalComplex;
            break;

          case KWTransSym:
            cerr = ReadBuffInt(fp, &bufInt[IdxNQPTrans]);
            break;

//          case KWDynamicalG:
//            cerr = ReadBuffInt(fp, &bufInt[IdxNDynamicalG]);
//            break;

          case KWOneBodyG:
            cerr = ReadBuffInt(fp, &bufInt[IdxNOneBodyG]);
            break;

          case KWTwoBodyG:
            cerr = ReadBuffInt(fp, &bufInt[IdxNTwoBodyG]);
            break;

          case KWTwoBodyGEx:
            cerr = ReadBuffInt(fp, &bufInt[IdxNTwoBodyGEx]);
            break;

          case KWInterAll:
            cerr = ReadBuffInt(fp, &bufInt[IdxNInterAll]);
            break;

          case KWOptTrans:
            bufInt[IdxNQPOptTrans] = 1;
            if (FlagOptTrans > 0) {
              cerr = ReadBuffInt(fp, &bufInt[IdxNQPOptTrans]);
              if (bufInt[IdxNQPOptTrans] < 1) {
                fprintf(stderr, "Error: NQPOptTrans should be larger than 0.\n");
                info = ReadDefFileError(defname);
              }
            }
            break;

          case KWBFRange:
#ifdef _NOTBACKFLOW
            fprintf(stderr, "Error: Back Flow is not supported.\n");
            info = ReadDefFileError(defname);
#else
          fgets(ctmp, sizeof(ctmp)/sizeof(char), fp);
          fgets(ctmp2, sizeof(ctmp2)/sizeof(char), fp);
          sscanf(ctmp2,"%s %d %d\n", ctmp, &bufInt[IdxNrange], &bufInt[IdxNNz]);
#endif
            break;

          case KWBF:
#ifdef _NOTBACKFLOW
            fprintf(stderr, "Error: Back Flow is not supported.\n");
            info = ReadDefFileError(defname);
#else
            cerr = ReadBuffInt(fp, &bufInt[IdxNBF]);
#endif
            break;

          default:
            cerr = "";
            break;
        }//case KW
        if (cerr == NULL) {
          info = ReadDefFileError(defname);
        }
        fclose(fp);
      }
    }

    iret = JudgeOrbitalMode(&iFlgOrbitalGeneral, iFlgOrbitalAntiParallel, iFlgOrbitalParallel);
    if (iret < 0) info = iret;

    //TODO: LanczosMode is not supported for Sz not conserved mode.

    //For Lanczos mode: Calculation of Green's function
    if (bufInt[IdxLanczosMode] > 1) {
      //Get info of CisAjs and CisAjsCktAltDC
      int i;
      NCisAjsLz = bufInt[IdxNOneBodyG];
      //bufInt[IdxNTwoBodyGEx] = bufInt[IdxNTwoBodyG];
      CisAjsLzIdx = malloc(sizeof(int *) * NCisAjsLz);
      for (i = 0; i < NCisAjsLz; i++) {
        CisAjsLzIdx[i] = malloc(sizeof(int) * 4);
      }
      iOneBodyGIdx = malloc(sizeof(int *) * (2 * bufInt[IdxNsite])); //For spin
      //pInt=iFlgOneBodyG[0];
      for (i = 0; i < 2 * bufInt[IdxNsite]; i++) {
        iOneBodyGIdx[i] = malloc(sizeof(int) * (2 * bufInt[IdxNsite]));
      }
      bufInt[IdxNOneBodyG] = CountOneBodyGForLanczos(xNameListFile, NCisAjsLz, bufInt[IdxNTwoBodyG],
                                                     bufInt[IdxNsite], CisAjsLzIdx, iOneBodyGIdx);
    }

    //CalcNCond
    if (bufInt[IdxNCond] != -1) {
      if (bufInt[IdxNCond] % 2 != 0) {
        fprintf(stderr, "Error: NCond (in modpara.def) must be even number.\n");
        info = 1;
      } else bufInt[IdxNe] = (bufInt[IdxNLocSpin] + bufInt[IdxNCond]) / 2;
    }

    //CheckGeneral Orbital
    //printf("bufInt[Idx2Sz]=%d \n",bufInt[Idx2Sz]);
    if (bufInt[Idx2Sz] != 0) {
      //if(iOrbitalComplex != 1){
      if (iFlgOrbitalGeneral != 1) {
        fprintf(stderr,
                "Error: OrbitalParallel or OrbitalGeneral files must be needed when 2Sz !=0 (in modpara.def).\n");
        info = 1;
      } else if (bufInt[Idx2Sz] % 2 != 0 && bufInt[Idx2Sz] != -1) {
        fprintf(stderr, "Error: 2Sz (in modpara.def) must be even number.\n");
        info = 1;
      }
    }

    if (iFlgOrbitalGeneral == 1) {
      if (bufInt[IdxSPGaussLeg] > 1) {    //Check NSPGaussLeg
        fprintf(stdout, "Warning: SPGaussLeg (in modpara.def) must be 0 or 1 when orbital is general.\n");
        fprintf(stdout, "         SPGaussLeg set as 1.\n");
        bufInt[IdxSPGaussLeg] = 1;
      } else if (bufInt[IdxLanczosMode] != 0) {
        fprintf(stderr, "Error: Lanczos mode is not supported when orbital is general.\n");
        info = 1;
      }
    }

    //Check LocSpn
    if (bufInt[IdxNLocSpin] > 0) {
      if (bufInt[IdxNLocSpin] == 2 * bufInt[IdxNe] && bufInt[IdxExUpdatePath] != 2) {
        fprintf(stderr, "Error: NExUpdatePath (in modpara.def) must be 2 when 2*Ne = NLocalSpin, i.e. spin system.\n");
        info = 1;
      } else if (bufInt[IdxExUpdatePath] == 0) {
        fprintf(stderr, "Error: NExUpdatePath (in modpara.def) must be 1.\n");
        info = 1;
      } else if (bufInt[IdxNLocSpin] > 2 * bufInt[IdxNe]) {
        fprintf(stderr, "Error: 2*Ne must satisfy the condition, 2*Ne >= NLocalSpin.\n");
        info = 1;
      }
      if (info == 1) {
        fprintf(stderr, "  Error: ModPara file is incomplete.\n");
      }
    }

  }//rank 0

  if (rank == 0) {
    AllComplexFlag = iComplexFlgGutzwiller + iComplexFlgJastrow + iComplexFlgDH2; //TBC
    AllComplexFlag += iComplexFlgDH4 + iComplexFlgOrbital;//TBC
    //AllComplexFlag  = 1;//DEBUG
    // AllComplexFlag= 0 -> All real, !=0 -> complex
    if(AllComplexFlag == 0 && iFlgOrbitalGeneral == 1){
        fprintf(stderr, "Error: Variational parameters should be complex when orbital is general in this version.\n");
        info = 1;
    }
  }

  if (info != 0) {
    if (rank == 0) {
      fprintf(stderr, "Error: Definition files(*.def) are incomplete.\n");
    }
    MPI_Abort(MPI_COMM_WORLD, EXIT_FAILURE);
  }
  
#ifdef _mpi_use
  MPI_Bcast(bufInt, nBufInt, MPI_INT, 0, comm);
  MPI_Bcast(&NStoreO, 1, MPI_INT, 0, comm); // for NStoreO
  MPI_Bcast(&NSRCG, 1, MPI_INT, 0, comm); // for NCG
  MPI_Bcast(&AllComplexFlag, 1, MPI_INT, 0, comm); // for Real
  MPI_Bcast(&iFlgOrbitalGeneral, 1, MPI_INT, 0, comm); // for fsz
  MPI_Bcast(bufDouble, nBufDouble, MPI_DOUBLE, 0, comm);
  MPI_Bcast(CDataFileHead, nBufChar, MPI_CHAR, 0, comm);
  MPI_Bcast(CParaFileHead, nBufChar, MPI_CHAR, 0, comm);
#endif /* _mpi_use */

  NVMCCalMode = bufInt[IdxVMCCalcMode];
  NLanczosMode = bufInt[IdxLanczosMode];
  NDataIdxStart = bufInt[IdxDataIdxStart];
  NDataQtySmp = bufInt[IdxDataQtySmp];
  Nsite = bufInt[IdxNsite];
  Ne = bufInt[IdxNe];
  NSPGaussLeg = bufInt[IdxSPGaussLeg];
  NSPStot = bufInt[IdxSPStot];
  NMPTrans = bufInt[IdxMPTrans];
  NSROptItrStep = bufInt[IdxSROptItrStep];
  NSROptItrSmp = bufInt[IdxSROptItrSmp];
  NSROptFixSmp = bufInt[IdxSROptFixSmp];
  NVMCWarmUp = bufInt[IdxVMCWarmUp];
  NVMCInterval = bufInt[IdxVMCInterval];
  NVMCSample = bufInt[IdxVMCSample];
  NExUpdatePath = bufInt[IdxExUpdatePath];
  RndSeed = bufInt[IdxRndSeed];
  NSplitSize = bufInt[IdxSplitSize];
  NLocSpn = bufInt[IdxNLocSpin];
  NTransfer = bufInt[IdxNTrans];
  NCoulombIntra = bufInt[IdxNCoulombIntra];
  NCoulombInter = bufInt[IdxNCoulombInter];
  NHundCoupling = bufInt[IdxNHund];
  NPairHopping = 2 * bufInt[IdxNPairHop];
  NExchangeCoupling = bufInt[IdxNExchange];
  NGutzwillerIdx = bufInt[IdxNGutz];
  NJastrowIdx = bufInt[IdxNJast];
  NDoublonHolon2siteIdx = bufInt[IdxNDH2];
  NDoublonHolon4siteIdx = bufInt[IdxNDH4];
  NOrbitalIdx = bufInt[IdxNOrbit];
  NQPTrans = bufInt[IdxNQPTrans];
  NCisAjs = bufInt[IdxNOneBodyG];
  NCisAjsCktAlt = bufInt[IdxNTwoBodyGEx];
  NCisAjsCktAltDC = bufInt[IdxNTwoBodyG];
  NInterAll = bufInt[IdxNInterAll];
  NQPOptTrans = bufInt[IdxNQPOptTrans];
  Nrange = bufInt[IdxNrange];
  NBackFlowIdx = bufInt[IdxNBF];
  Nz = bufInt[IdxNNz];
  NSROptCGMaxIter = bufInt[IdxSROptCGMaxIter];
  DSROptRedCut = bufDouble[IdxSROptRedCut];
  DSROptStaDel = bufDouble[IdxSROptStaDel];
  DSROptStepDt = bufDouble[IdxSROptStepDt];
  DSROptCGTol = bufDouble[IdxSROptCGTol];
  TwoSz = bufInt[Idx2Sz];
  NExcitation = bufInt[IdxNExcitation];
  Excitation_L = bufInt[IdxExcitation_L];
  Excitation_W = bufInt[IdxExcitation_W];
//  NDynamicalGIdx = bufInt[IdxNDynamicalG];
  
  if (NMPTrans < 0) {
    APFlag = 1; /* anti-periodic boundary */
    NMPTrans *= -1;
  } else {
    APFlag = 0;
  }

  if (DSROptStepDt < 0) {
    SRFlag = 1; /* diagonalization */
    if (rank == 0) fprintf(stderr, "remark: Diagonalization Mode\n");
    DSROptStepDt *= -1;
  } else {
    SRFlag = 0;
  }

  Nsize = 2 * Ne;
  Nsite2 = 2 * Nsite;
  NSlater = NOrbitalIdx;
  NProj = NGutzwillerIdx + NJastrowIdx
          + 2 * 3 * NDoublonHolon2siteIdx
          + 2 * 5 * NDoublonHolon4siteIdx;
  NOptTrans = (FlagOptTrans > 0) ? NQPOptTrans : 0;

  /* [s] For BackFlow */
  if (NBackFlowIdx > 0) {
    NrangeIdx = 3 * (Nrange - 1) / Nz + 1; //For Nz-conectivity
    NBFIdxTotal = (NrangeIdx - 1) * (NrangeIdx) / 2 + (NrangeIdx);
    NProjBF = NBFIdxTotal * NBackFlowIdx;
  } else {
    NrangeIdx = 0;
    NBFIdxTotal = 0;
    NProjBF = 0;
  }
  /* [e] For BackFlow */

  NPara = NProj + NSlater + NOptTrans + NProjBF;
  NQPFix = NSPGaussLeg * NMPTrans;
  NQPFull = NQPFix * NQPOptTrans;
  SROptSize = NPara + 1;

  NTotalDefInt = Nsite /* LocSpn */
                 + 4 * NTransfer /* Transfer */
                 + NCoulombIntra /* CoulombIntra */
                 + 2 * NCoulombInter /* CoulombInter */
                 + 2 * NHundCoupling /* HundCoupling */
                 + 2 * NPairHopping /* PairHopping */
                 + 2 * NExchangeCoupling /* ExchangeCoupling */
                 + Nsite /* GutzwillerIdx */
                 + Nsite * Nsite /* JastrowIdx */
                 + 2 * Nsite * NDoublonHolon2siteIdx /* DoublonHolon2siteIdx */
                 + 4 * Nsite * NDoublonHolon4siteIdx /* DoublonHolon4siteIdx */
                 //+ (2*Nsite)*(2*Nsite) /* OrbitalIdx */ //fsz
                 //+ (2*Nsite)*(2*Nsite) /* OrbitalSgn */ //fsz
                 + Nsite * NQPTrans /* QPTrans */
                 + Nsite * NQPTrans /* QPTransInv */
                 + Nsite * NQPTrans /* QPTransSgn */
                 + 5 * NExcitation /* ChargeExcitation */
//                 + Nsite*Nsite /* DynamicalGIdx */
                 + 4 * NCisAjs /* CisAjs */
                 + 8 * NCisAjsCktAlt /* CisAjsCktAlt */
                 + 8 * NCisAjsCktAltDC /* CisAjsCktAltDC */
//                 + 8 * NCisAjsCktAltCmuAnu /* CisAjsCktAltCmuAnu */
                 + 8 * NInterAll /* InterAll */
                 + Nsite * NQPOptTrans /* QPOptTrans */
                 + Nsite * NQPOptTrans /* QPOptTransSgn */
                 + 2 * NPara; /* OptFlag */ // TBC

  //Orbitalidx
  if (iFlgOrbitalGeneral == 0) {
    NTotalDefInt += Nsite * Nsite; // OrbitalIdx
    NTotalDefInt += Nsite * Nsite; // OrbitalSgn
  } else if (iFlgOrbitalGeneral == 1) {
    NTotalDefInt += (2 * Nsite) * (2 * Nsite); //OrbitalIdx
    NTotalDefInt += (2 * Nsite) * (2 * Nsite); //OrbitalSgn
  }

  if (NBackFlowIdx > 0) {
    NTotalDefInt += Nsite * Nsite * Nsite * Nsite; /* BackflowIdx */
  }

  NTotalDefDouble =
      NCoulombIntra /* ParaCoulombIntra */
      + NCoulombInter /* ParaCoulombInter */
      + NHundCoupling /* ParaHondCoupling */
      + NPairHopping  /* ParaPairHopping */
      + NExchangeCoupling /* ParaExchangeCoupling */
      //    + NQPTrans /* ParaQPTrans */
      //+ NInterAll /* ParaInterAll */
      + NQPOptTrans; /* ParaQPTransOpt */

  return 0;
}

int ReadDefFileIdxPara(char *xNameListFile, MPI_Comm comm) {
  FILE *fp;
  char defname[D_FileNameMax];
  char ctmp[D_FileNameMax];
  int iKWidx = 0;
  char *cerr;
  int i, j, n, idx0, idx1, info = 0;
  int fidx = 0; /* index for OptFlag */
  int count_idx = 0;
  int x0, x1;
  int rank;

  int iNOneBodyG;

  MPI_Comm_rank(comm, &rank);

  if (rank == 0) {
    for (iKWidx = KWLocSpin; iKWidx < KWIdxInt_end; iKWidx++) {
      strcpy(defname, cFileNameListFile[iKWidx]);
      if (strcmp(defname, "") == 0) continue;
      fprintf(stdout, "     %s\n", defname);
      fp = fopen(defname, "r");
      if (fp == NULL) {
        info = ReadDefFileError(defname);
        fclose(fp);
        continue;
      }

      /*=======================================================================*/
      for (i = 0; i < IgnoreLinesInDef; i++) fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);
      idx0 = 0;
      switch (iKWidx) {
        case KWLocSpin: /* Read locspn.def----------------------------------------*/
          if (GetLocSpinInfo(fp, LocSpn, Nsite, defname) != 0) info = 1;
          break;//locspn

        case KWTrans: /* transfer.def--------------------------------------*/
          if (GetTransferInfo(fp, Transfer, ParaTransfer, Nsite, NTransfer, defname) != 0) info = 1;
          break;

        case KWCoulombIntra: /*coulombintra.def----------------------------------*/
          if (GetInfoCoulombIntra(fp, CoulombIntra, ParaCoulombIntra, Nsite, NCoulombIntra, defname) != 0) info = 1;
          break;

        case KWCoulombInter: /*coulombinter.def----------------------------------*/
          if (ReadPairDValue(fp, CoulombInter, ParaCoulombInter, Nsite, NCoulombInter, defname) != 0) info = 1;
          break;

        case KWHund: /*hund.def------------------------------------------*/
          if (ReadPairDValue(fp, HundCoupling, ParaHundCoupling, Nsite, NHundCoupling, defname) != 0) info = 1;
          break;

        case KWExchange: /*exchange.def--------------------------------------*/
          if (ReadPairDValue(fp, ExchangeCoupling, ParaExchangeCoupling, Nsite, NExchangeCoupling, defname) != 0)
            info = 1;
          break;

        case KWPairHop: /*pairhop.def---------------------------------------*/
          if (ReadPairHopValue(fp, PairHopping, ParaPairHopping, Nsite, NPairHopping, defname) != 0) info = 1;
          break;

        case KWExcitation:
          if (GetInfoExcitation(fp, ChargeExcitationIdx, Nsite, NExcitation, defname) != 0) info = 1;
          break;
          
        case KWGutzwiller: /*gutzwilleridx.def---------------------------------*/
          if (GetInfoGutzwiller(fp, GutzwillerIdx, OptFlag, iComplexFlgGutzwiller, &count_idx, Nsite, NGutzwillerIdx,
                                defname) != 0)
            info = 1;
          break;

        case KWJastrow:
          fidx = NGutzwillerIdx;
          if (GetInfoJastrow(fp, JastrowIdx, OptFlag, iComplexFlgJastrow, &count_idx, fidx, Nsite, NJastrowIdx,
                             defname) != 0)
            info = 1;
          break;

        case KWDH2:
          /*doublonholon2siteidx.def--------------------------*/
          fidx = NGutzwillerIdx + NJastrowIdx;
          if (GetInfoDH2(fp, DoublonHolon2siteIdx, OptFlag, iComplexFlgDH2, &count_idx, fidx, Nsite,
                         NDoublonHolon2siteIdx, defname) != 0)
            info = 1;
          break;

        case KWDH4:
          /*doublonholon4siteidx.def--------------------------*/
          fidx = NGutzwillerIdx + NJastrowIdx + 2 * 3 * NDoublonHolon2siteIdx;
          if (GetInfoDH4(fp, DoublonHolon4siteIdx, OptFlag, iComplexFlgDH4, &count_idx, fidx, Nsite,
                         NDoublonHolon4siteIdx, defname) != 0)
            info = 1;
          break;

        case KWOrbital:
        case KWOrbitalAntiParallel:
          /*orbitalidxs.def------------------------------------*/
          fidx = NProj;
          if (GetInfoOrbitalAntiParallel(fp, OrbitalIdx, OptFlag, OrbitalSgn, &count_idx,
                                         fidx, iComplexFlgOrbital, iFlgOrbitalGeneral, APFlag, Nsite, iNOrbitalAntiParallel,
                                         defname) != 0)
            info = 1;
          break;

        case KWOrbitalGeneral:
          fidx = NProj;
          if (GetInfoOrbitalGeneral(fp, OrbitalIdx, OptFlag, OrbitalSgn, &count_idx,
                                    fidx, iComplexFlgOrbital, iFlgOrbitalGeneral, APFlag, Nsite, NOrbitalIdx,
                                    defname) != 0)
            info = 1;
          break;

        case KWOrbitalParallel:
          /*orbitalidxt.def------------------------------------*/
          fidx = NProj + iNOrbitalAntiParallel;
          if (GetInfoOrbitalParallel(fp, OrbitalIdx, OptFlag, OrbitalSgn, &count_idx,
                                     fidx, iComplexFlgOrbital, iFlgOrbitalGeneral, APFlag, Nsite, iNOrbitalParallel,
                                     iNOrbitalAntiParallel, defname) != 0)
            info = 1;
          break;

        case KWTransSym:
          /*qptransidx.def------------------------------------*/
          if (GetInfoTransSym(fp, QPTrans, QPTransSgn, QPTransInv, ParaQPTrans, APFlag, Nsite, NQPTrans, defname) !=
              0)
            info = 1;
          break;

//        case KWDynamicalG:
//          /*dynamicalgreen.def----------------------------------------*/
//          if (GetInfoDynamicalG(fp, DynamicalGIdx, Nsite, defname) != 0) info = 1;
//          break;

        case KWOneBodyG:
          /*cisajs.def----------------------------------------*/
          iNOneBodyG = (NLanczosMode < 2) ? NCisAjs : NCisAjsLz;
          if (GetInfoOneBodyG(fp, CisAjsIdx, iOneBodyGIdx, NLanczosMode, Nsite, iNOneBodyG, defname) != 0) info = 1;
          break;

        case KWTwoBodyGEx:
          /*cisajscktalt.def----------------------------------*/
          if (GetInfoTwoBodyGEx(fp, CisAjsCktAltIdx, Nsite, NCisAjsCktAlt, defname) != 0) info = 1;
          break;

        case KWTwoBodyG:
          /*cisajscktaltdc.def--------------------------------*/
          if (GetInfoTwoBodyG(fp, CisAjsCktAltDCIdx, CisAjsCktAltLzIdx, iOneBodyGIdx, CisAjsIdx, NLanczosMode, Nsite,
                              NCisAjsCktAltDC, defname) != 0)
            info = 1;
          break;

        case KWInterAll:
          /*interall.def---------------------------------------*/
          if (GetInfoInterAll(fp, InterAll, ParaInterAll, Nsite, NInterAll, defname) != 0) info = 1;
          break;

        case KWOptTrans:
          /*qpopttrans.def------------------------------------*/
          fidx = NProj + NOrbitalIdx;
          if (GetInfoOptTrans(fp, QPOptTrans, ParaQPOptTrans, OptFlag, QPOptTransSgn, FlagOptTrans, &count_idx, fidx,
                              APFlag, Nsite, NQPOptTrans, defname) != 0)
            info = 1;
          break;

        case KWBFRange:
          /*rangebf.def--------------------------*/
          if (Nrange > 0) {
            for (i = 0; i < 5; i++){
              cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);
              if(cerr == NULL) info=1;
            }
            idx0 = idx1 = 0;
            while (fscanf(fp, "%d %d %d\n", &i, &j, &n) != EOF) {
              PosBF[i][idx0 % Nrange] = j;
              RangeIdx[i][j] = n;
              idx0++;
              if (idx0 == Nsite * Nrange) break;
            }
            if (idx0 != Nsite * Nrange) {
              info = ReadDefFileError(defname);
            }
          }
          break;

        case KWBF:
          if (NBackFlowIdx > 0) {
            for (i = 0; i < 5; i++){
              cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);
              if(cerr == NULL) info=1;
            }
            idx0 = idx1 = 0;
            for (i = 0; i < Nsite * Nsite; i++) {
              for (j = 0; j < Nsite * Nsite; j++) {
                BackFlowIdx[i][j] = -1;
              }
            }
            while (fscanf(fp, "%d %d %d %d %d\n", &i, &j, &(x0), &(x1), &n) != EOF) {
              BackFlowIdx[i * Nsite + j][x0 * Nsite + x1] = n;
              idx0++;
              //printf("idx0=%d, idx=%d\n",idx0,BackFlowIdx[i]);
              if (idx0 == Nsite * Nsite * Nrange * Nrange) break;
            }
            while (fscanf(fp, "%d ", &i) != EOF) {
              fscanf(fp, "%d\n", &(OptFlag[fidx]));
              //printf("idx1=%d, OptFlag=%d\n",idx1,OptFlag[fidx]);
              fidx++;
              idx1++;
            }
            if (idx0 != Nsite * Nsite * Nrange * Nrange
                || idx1 != NBFIdxTotal * NBackFlowIdx) {
              info = ReadDefFileError(defname);
            }
          }
          break;

        default:
          break;
      }
      fclose(fp);
    }

    if (count_idx != NPara) {
      fprintf(stdout, "count_idx=%d, NPara=%d\n", count_idx, NPara);
      fprintf(stderr, "error: OptFlag is incomplete.\n");
      info = 1;
    }
    fprintf(stdout, "finish reading parameters.\n");
  } /* if(rank==0) */

  if (FlagOptTrans <= 0) { // initialization of QPOptTrans
    ParaQPOptTrans[0] = 1.0;
    for (i = 0; i < Nsite; ++i) {
      QPOptTrans[0][i] = i;
      QPOptTransSgn[0][i] = 1;
    }
  }
  if (info != 0) {
    if (rank == 0) {
      //fprintf(stderr, "info %d   NExcitation %d.\n",info,NExcitation);
      fprintf(stderr, "error: Indices and Parameters of Definition files(*.def) are incomplete.\n");
    }
    MPI_Abort(MPI_COMM_WORLD, EXIT_FAILURE);
  }

  //Debug
  /*
  for(i =0; i<2*Nsite; i++){
    for(j=0; j<2*Nsite; j++){
      fprintf(stdout, "Debug: OrbitalIdx[%d][%d]=", i, j);
      fprintf(stdout,"Debug: %d\n", OrbitalIdx[i][j]);
    }
  }
  */
#ifdef _mpi_use
  SafeMpiBcastInt(LocSpn, NTotalDefInt, comm);
  if (NLanczosMode > 1) {
    SafeMpiBcastInt(CisAjsCktAltLzIdx[0], NCisAjsCktAltDC * 2, comm);
  }
  SafeMpiBcast_fcmp(ParaTransfer, NTransfer + NInterAll, comm);
  SafeMpiBcast(ParaCoulombIntra, NTotalDefDouble, comm);
  SafeMpiBcast_fcmp(ParaQPTrans, NQPTrans, comm);
#endif /* _mpi_use */

  /* set FlagShift */
  if (NVMCCalMode == 0) {
    SetFlagShift();
    if (rank == 0 && FlagShiftGJ + FlagShiftDH2 + FlagShiftDH4 > 0) {
      fprintf(stderr, "remark: FlagShift ( ");
      if (FlagShiftGJ == 1) fprintf(stderr, "GJ ");
      if (FlagShiftDH2 == 1) fprintf(stderr, "DH2 ");
      if (FlagShiftDH4 == 1) fprintf(stderr, "DH4 ");
      fprintf(stderr, ") is turned on.\n");
    }
  }

  return 0;
}

int ReadInputParameters(char *xNameListFile, MPI_Comm comm) {
  FILE *fp;
  char defname[D_FileNameMax];
  char ctmp[D_FileNameMax], ctmp2[256];
  int iKWidx = 0;
  int i, idx;
  int rank;
  int count = 0;
  int info = 0;
  int iNTotalIdx;
  double tmp_real, tmp_comp;
  MPI_Comm_rank(comm, &rank);
  char *cerr;
  if (rank == 0) {
    for (iKWidx = KWInGutzwiller; iKWidx < KWIdxInt_end; iKWidx++) {
      strcpy(defname, cFileNameListFile[iKWidx]);
      if (strcmp(defname, "") == 0) continue;
      fp = fopen(defname, "r");
      if (fp == NULL) {
        info = ReadDefFileError(defname);
        fclose(fp);
        continue;
      }
      /*=======================================================================*/
      cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);//1
      if(cerr == NULL) return -1;
      cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);//2
      if(cerr == NULL) return -1;
      sscanf(ctmp2, "%s %d\n", ctmp, &idx);
      cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);//3
      if(cerr == NULL) return -1;
      cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);//4
      if(cerr == NULL) return -1;
      cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);//5
      if(cerr == NULL) return -1;

      switch (iKWidx) {
        //get idx

        case KWInGutzwiller:
          fprintf(stdout, "Read InGutzwiller File. \n");
          if (idx != NGutzwillerIdx) {
            info = 1;
            continue;
          }
          count = 0;
          for (i = 0; i < NGutzwillerIdx; i++) {
            fscanf(fp, "%d %lf %lf ", &idx, &tmp_real, &tmp_comp);
            Proj[idx+count] = tmp_real + I * tmp_comp;
          }
          break;

        case KWInJastrow:
          fprintf(stdout, "Read InJastrow File. \n");
          if (idx != NJastrowIdx) {
            info = 1;
            continue;
          }
          count = NGutzwillerIdx;
          for (i = count; i < count + NJastrowIdx; i++) {
            fscanf(fp, "%d %lf %lf ", &idx, &tmp_real, &tmp_comp);
            Proj[idx+count] = tmp_real + I * tmp_comp;
          }
          break;

        case KWInDH2:
          fprintf(stdout, "Read InDH2 File. \n");
          if (idx != NDoublonHolon2siteIdx) {
            info = 1;
            continue;
          }
          count = NGutzwillerIdx + NJastrowIdx;
          for (i = count; i < count + 2 * 3 * NDoublonHolon2siteIdx; i++) {
            fscanf(fp, "%d %lf %lf ", &idx, &tmp_real, &tmp_comp);
            Proj[idx+count] = tmp_real + I * tmp_comp;
          }
          break;

        case KWInDH4:
          fprintf(stdout, "Read InDH4 File. \n");
          if (idx != NDoublonHolon4siteIdx) {
            info = 1;
            continue;
          }
          count = NGutzwillerIdx + NJastrowIdx + 2 * 3 * NDoublonHolon2siteIdx;
          for (i = count; i < count + 2 * 5 * NDoublonHolon4siteIdx; i++) {
            fscanf(fp, "%d %lf %lf ", &idx, &tmp_real, &tmp_comp);
            Proj[idx+count] = tmp_real + I * tmp_comp;
          }
          break;

        case KWInOrbital:
        case KWInOrbitalAntiParallel:
          iNTotalIdx = (iFlgOrbitalGeneral > 0) ? iNOrbitalAntiParallel : NOrbitalIdx;
          fprintf(stdout, "Read InOrbital/InOrbitalAntiParallel File. \n");
          if (idx != iNTotalIdx) {
            info = 1;
            continue;
          }
          for (i = 0; i < iNTotalIdx; i++) {
            fscanf(fp, "%d %lf %lf ", &idx, &tmp_real, &tmp_comp);
            Slater[idx] = tmp_real + I * tmp_comp;
          }
          break;

        case KWInOrbitalParallel:
          fprintf(stdout, "Read iNOrbitalParallel File. \n");
          //printf("MDEBUG: %d %d \n",idx,iNOrbitalParallel);
          if ((idx / 2) != iNOrbitalParallel) {
            info = 1;
            continue;
          }
          for (i = 0; i < 2 * iNOrbitalParallel; i++) {
            fscanf(fp, "%d %lf %lf ", &idx, &tmp_real, &tmp_comp);
            Slater[iNOrbitalAntiParallel + idx] = tmp_real + I * tmp_comp; //up-up
            //printf("MDEBUG: %d %d %d %lf\n",i,idx,iNOrbitalParallel,tmp_real,tmp_comp);
            //ierr = fscanf(fp, "%d %lf %lf ", &idx, &tmp_real, &tmp_comp);
            //Slater[iNOrbitalAntiParallel+idx+1] = tmp_real + I * tmp_comp;//down-down
          }
          break;

        case KWInorbitalGeneral:
          fprintf(stdout, "Read InOrbitalGeneral File. \n");
          if (idx != NOrbitalIdx) {
            info = 1;
            continue;
          }
          for (i = 0; i < NOrbitalIdx; i++) {
            fscanf(fp, "%d %lf %lf ", &idx, &tmp_real, &tmp_comp);
            Slater[idx] = tmp_real + I * tmp_comp; //up-up
          }
          break;

        case KWInOptTrans:
          fprintf(stdout, "Read InOptTrans File. \n");
          if (idx != NOptTrans) {
            info = 1;
            continue;
          }
          for (i = 0; i < NOptTrans; i++) {
            fscanf(fp, "%d %lf %lf ", &idx, &tmp_real, &tmp_comp);
            OptTrans[idx] = tmp_real + I * tmp_comp;
          }
          break;

        default:
          info = 0;
          break;
      }
      if (info != 0) {
        fprintf(stderr, "error: Indices of %s file is incomplete.\n", defname);
        MPI_Abort(MPI_COMM_WORLD, EXIT_FAILURE);
      }
      fclose(fp);
    }
  } /* if(rank==0) */

  if (info != 0) {
    if (rank == 0) {
      fprintf(stderr, "error: Indices of %s file is incomplete.\n", defname);
    }
    MPI_Abort(MPI_COMM_WORLD, EXIT_FAILURE);
  }
  return info;
}



/**********************************************************************/
/* Function checking keywords*/
/**********************************************************************/
/** 
 * 
 * @brief function of checking whether ctmp is same as cKeyWord or not
 * 
 * @param[in] ctmp 
 * @param[in] cKeyWord 
 * @return 0 ctmp is same as cKeyWord
 * 
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 */
int CheckWords(
    const char *ctmp,
    const char *cKeyWord
) {

  int i = 0;

  char ctmp_small[256] = {0};
  char cKW_small[256] = {0};
  int n;
  n = strlen(cKeyWord);
  strncpy(cKW_small, cKeyWord, n);

  for (i = 0; i < n; i++) {
    cKW_small[i] = tolower(cKW_small[i]);
  }

  n = strlen(ctmp);
  strncpy(ctmp_small, ctmp, n);
  for (i = 0; i < n; i++) {
    ctmp_small[i] = tolower(ctmp_small[i]);
  }
  if (n < strlen(cKW_small)) n = strlen(cKW_small);
  return (strncmp(ctmp_small, cKW_small, n));
}

/**
 * @brief Check Site Number.
 * @param[in] *iSite a site number.
 * @param[in] iMaxNum Max site number.
 * @retval 0 normally finished reading file.
 * @retval -1 unnormally finished reading file.
 * @version 0.1
 * @author Takahiro Misawa (The University of Tokyo)
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int CheckSite(
    const int iSite,
    const int iMaxNum
) {
  if (iSite >= iMaxNum || iSite < 0) return (-1);
  return 0;
}

/**
 * @brief Check Site Number for a pair -> (siteA, siteB).
 * @param[in] iSite1 a site number on a site A.
 * @param[in] iSite2 a site number on a site B.
 * @param[in] iMaxNum Max site number.
 * @retval 0 normally finished reading file.
 * @retval -1 unnormally finished reading file.
 * @version 0.1
 * @author Takahiro Misawa (The University of Tokyo)
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int CheckPairSite(
    const int iSite1,
    const int iSite2,
    const int iMaxNum
) {
  if (CheckSite(iSite1, iMaxNum) != 0) {
    return (-1);
  }
  if (CheckSite(iSite2, iMaxNum) != 0) {
    return (-1);
  }
  return 0;
}

/**
 * @brief Check Site Number for a quad -> (siteA, siteB, siteC, siteD).
 * @param[in] iSite1 a site number on site A.
 * @param[in] iSite2 a site number on site B.
 * @param[in] iSite3 a site number on site C.
 * @param[in] iSite4 a site number on site D.
 * @param[in] iMaxNum Max site number.
 * @retval 0 normally finished reading file.
 * @retval -1 unnormally finished reading file.
 * @version 0.1
 * @author Takahiro Misawa (The University of Tokyo)
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int CheckQuadSite(
    const int iSite1,
    const int iSite2,
    const int iSite3,
    const int iSite4,
    const int iMaxNum
) {
  if (CheckPairSite(iSite1, iSite2, iMaxNum) != 0) {
    return (-1);
  }
  if (CheckPairSite(iSite3, iSite4, iMaxNum) != 0) {
    return (-1);
  }
  return 0;
}


/**
 * @brief Function of Checking keyword in NameList file.
 * @param[in] _cKW keyword candidate
 * @param[in] _cKWList Reffercnce of keyword List
 * @param[in] iSizeOfKWidx number of keyword
 * @param[out] _iKWidx index of keyword
 * @retval 0 keyword is correct.
 * @retval -1 keyword is incorrect.
 * @version 0.1
 * @author Takahiro Misawa (The University of Tokyo)
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int CheckKW(
    const char *cKW,
    char cKWList[][D_CharTmpReadDef],
    int iSizeOfKWidx,
    int *iKWidx
) {
  *iKWidx = -1;
  int itmpKWidx;
  int iret = -1;
  for (itmpKWidx = 0; itmpKWidx < iSizeOfKWidx; itmpKWidx++) {
    if (strcmp(cKW, "") == 0) {
      break;
    } else if (CheckWords(cKW, cKWList[itmpKWidx]) == 0) {
      iret = 0;
      *iKWidx = itmpKWidx;
    }
  }
  return iret;
}



/**
 * @brief Function of Fitting FileName
 * @param[in]  _cFileListNameFile file for getting names of input files.
 * @param[out] _cFileNameList arrays for getting names of input files.
 * @retval 0 normally finished reading file.
 * @retval -1 unnormally finished reading file.
 * @version 1.0
 * @author Kazuyoshi Yoshimi (The University of Tokyo)
 **/
int GetFileName(
    const char *cFileListNameFile,
    char cFileNameList[][D_CharTmpReadDef]
) {
  FILE *fplist;
  int itmpKWidx = -1;
  char ctmpFileName[D_FileNameMaxReadDef];
  char ctmpKW[D_CharTmpReadDef], ctmp2[256];
  int i;
  for (i = 0; i < KWIdxInt_end; i++) {
    strcpy(cFileNameList[i], "");
  }

  fplist = fopen(cFileListNameFile, "r");
  if (fplist == NULL) return ReadDefFileError(cFileListNameFile);

  while (fgets(ctmp2, 256, fplist) != NULL) {
    sscanf(ctmp2, "%s %s\n", ctmpKW, ctmpFileName);
    if (strncmp(ctmpKW, "#", 1) == 0 || *ctmp2 == '\n' || (strcmp(ctmpKW, "") && strcmp(ctmpFileName, "")) == 0) {
      continue;
    } else if (strcmp(ctmpKW, "") * strcmp(ctmpFileName, "") == 0) {
      fprintf(stderr, "Error: keyword and filename must be set as a pair in %s.\n", cFileListNameFile);
      fclose(fplist);
      return (-1);
    }
    /*!< Check KW */
    if (CheckKW(ctmpKW, cKWListOfFileNameList, KWIdxInt_end, &itmpKWidx) != 0) {

      fprintf(stderr, "Error: Wrong keywords '%s' in %s.\n", ctmpKW, cFileListNameFile);
      fprintf(stderr, "%s", "Choose Keywords as follows: \n");
      for (i = 0; i < KWIdxInt_end; i++) {
        fprintf(stderr, "%s \n", cKWListOfFileNameList[i]);
      }
      fclose(fplist);
      return (-1);
    }
    /*!< Check cFileNameList to prevent from double registering the file name */
    if (strcmp(cFileNameList[itmpKWidx], "") != 0) {
      fprintf(stderr, "Error: Same keywords exist in %s.\n", cFileListNameFile);
      fclose(fplist);
      return (-1);
    }
    /*!< Copy FileName */
    strcpy(cFileNameList[itmpKWidx], ctmpFileName);
  }
  fclose(fplist);
  return 0;
}


/**********************************************************************/
/* Function for ModPara file*/
/**********************************************************************/

/// @brief Function of setting default values
/// \param bufInt buffer for int values
/// \param bufDouble buffer for double values
void SetDefaultValuesModPara(int *bufInt, double *bufDouble) {
  bufInt[IdxVMCCalcMode] = 0;
  bufInt[IdxLanczosMode] = 0;
  bufInt[IdxDataIdxStart] = 0;
  bufInt[IdxDataQtySmp] = 1;
  bufInt[IdxNsite] = 16;
  bufInt[IdxNe] = 8;
  bufInt[IdxSPGaussLeg] = 1;
  bufInt[IdxSPStot] = 0;
  bufInt[IdxMPTrans] = 0;
  bufInt[IdxSROptItrStep] = 1000;
  bufInt[IdxSROptItrSmp] = bufInt[IdxSROptItrStep] / 10;
  bufInt[IdxSROptFixSmp] = 1;
  bufInt[IdxVMCWarmUp] = 10;
  bufInt[IdxVMCInterval] = 1;
  bufInt[IdxVMCSample] = 10;
  bufInt[IdxExUpdatePath] = 0;
  bufInt[IdxRndSeed] = 11272;
  bufInt[IdxSplitSize] = 1;
  bufInt[IdxNLocSpin] = 0;
  bufInt[IdxNTrans] = 0;
  bufInt[IdxNCoulombIntra] = 0;
  bufInt[IdxNCoulombInter] = 0;
  bufInt[IdxNHund] = 0;
  bufInt[IdxNPairHop] = 0;
  bufInt[IdxNExchange] = 0;
  bufInt[IdxNGutz] = 0;
  bufInt[IdxNJast] = 0;
  bufInt[IdxNDH2] = 0;
  bufInt[IdxNDH4] = 0;
  bufInt[IdxNOrbit] = 0;
  bufInt[IdxNQPTrans] = 0;
  bufInt[IdxNOneBodyG] = 0;
  bufInt[IdxNTwoBodyG] = 0;
  bufInt[IdxNTwoBodyGEx] = 0;
  bufInt[IdxNInterAll] = 0;
  bufInt[IdxNQPOptTrans] = 1;
  bufInt[IdxSROptCGMaxIter] = 0;
  bufInt[IdxNBF] = 0;
  bufInt[IdxNrange] = 0;
  bufInt[IdxNNz] = 0;
  bufInt[Idx2Sz] = -1;// -1: sz is not fixed :fsz
  bufInt[IdxNCond] = -1;
  bufInt[IdxNExcitation] = 0;
  bufInt[IdxExcitation_L] = 0;
  bufInt[IdxExcitation_W] = 0;

  bufDouble[IdxSROptRedCut] = 0.001;
  bufDouble[IdxSROptStaDel] = 0.02;
  bufDouble[IdxSROptStepDt] = 0.02;
  bufDouble[IdxSROptCGTol] = 1.0e-10;
  NStoreO = 1;
  NSRCG = 0;
}

int GetInfoFromModPara(int *bufInt, double *bufDouble) {

  FILE *fp;
  char defname[D_FileNameMax];
  char ctmp[D_FileNameMax];
  char ctmp2[D_FileNameMax];

  int itmp;
  char *cerr;

  int iKWidx = 0;
  int iret = 0;
  fprintf(stdout, "Start: Read ModPara File .\n");
  for (iKWidx = 0; iKWidx < KWIdxInt_end; iKWidx++) {
    strcpy(defname, cFileNameListFile[iKWidx]);
    if (strcmp(defname, "") == 0) continue;
    fp = fopen(defname, "r");
    if (fp == NULL) {
      iret=ReadDefFileError(defname);
      fclose(fp);
      break;
    } else {
      switch (iKWidx) {
        case KWModPara:
          /* Read modpara.def---------------------------------------*/
          cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);
          if(cerr == NULL) return -1;
          cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
          if(cerr == NULL) return -1;
          sscanf(ctmp2, "%s %d\n", ctmp, &itmp); //2
          cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp); //3
          if(cerr == NULL) return -1;
          cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp); //4
          if(cerr == NULL) return -1;
          cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp); //5
          if(cerr == NULL) return -1;
          cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
          if(cerr == NULL) return -1;
          sscanf(ctmp2, "%s %s\n", ctmp, CDataFileHead); //6
          cerr = fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp);
          if(cerr == NULL) return -1;
          sprintf(ctmp, "output/%s", CDataFileHead);
          strcpy(CDataFileHead, ctmp);
          sscanf(ctmp2, "%s %s\n", ctmp, CParaFileHead); //7
          sprintf(ctmp, "output/%s", CParaFileHead);
          strcpy(CParaFileHead, ctmp);
          cerr = fgets(ctmp, sizeof(ctmp) / sizeof(char), fp);   //8
          if(cerr == NULL) return -1;

          iret = system("mkdir -p output");

          double dtmp;
          while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
            if (*ctmp2 == '\n' || ctmp2[0] == '-') continue;
            sscanf(ctmp2, "%s %lf\n", ctmp, &dtmp);
            if (CheckWords(ctmp, "NVMCCalMode") == 0) {
              bufInt[IdxVMCCalcMode] = (int) dtmp;
            } else if (CheckWords(ctmp, "NLanczosMode") == 0) {
              bufInt[IdxLanczosMode] = (int) dtmp;
            } else if (CheckWords(ctmp, "NDataIdxStart") == 0) {
              bufInt[IdxDataIdxStart] = (int) dtmp;
            } else if (CheckWords(ctmp, "NDataQtySmp") == 0) {
              bufInt[IdxDataQtySmp] = (int) dtmp;
            } else if (CheckWords(ctmp, "Nsite") == 0) {
              bufInt[IdxNsite] = (int) dtmp;
            } else if (CheckWords(ctmp, "Ne") == 0 || CheckWords(ctmp, "Nelectron") == 0) {
              bufInt[IdxNe] = (int) dtmp;
            } else if (CheckWords(ctmp, "Ncond") == 0) {
              bufInt[IdxNCond] = (int) dtmp;
            } else if (CheckWords(ctmp, "2Sz") == 0) {
              bufInt[Idx2Sz] = (int) dtmp;
              if (bufInt[Idx2Sz] == -1) {
                fprintf(stdout, "Error: 2Sz must be even number.\n");
                return (-1);
              }
            } else if (CheckWords(ctmp, "NSPGaussLeg") == 0) {
              bufInt[IdxSPGaussLeg] = (int) dtmp;
            } else if (CheckWords(ctmp, "NSPStot") == 0) {
              bufInt[IdxSPStot] = (int) dtmp;
            } else if (CheckWords(ctmp, "NMPTrans") == 0) {
              bufInt[IdxMPTrans] = (int) dtmp;
            } else if (CheckWords(ctmp, "NSROptItrStep") == 0) {
              bufInt[IdxSROptItrStep] = (int) dtmp;
            } else if (CheckWords(ctmp, "NSROptItrSmp") == 0) {
              bufInt[IdxSROptItrSmp] = (int) dtmp;
            } else if (CheckWords(ctmp, "DSROptRedCut") == 0) {
              bufDouble[IdxSROptRedCut] = (double) dtmp;
            } else if (CheckWords(ctmp, "DSROptStaDel") == 0) {
              bufDouble[IdxSROptStaDel] = (double) dtmp;
            } else if (CheckWords(ctmp, "DSROptStepDt") == 0) {
              bufDouble[IdxSROptStepDt] = (double) dtmp;
            } else if (CheckWords(ctmp, "NSROptCGMaxIter") == 0) {
              bufInt[IdxSROptCGMaxIter] = (int) dtmp;
            } else if (CheckWords(ctmp, "DSROptCGTol") == 0) {
              bufDouble[IdxSROptCGTol] = (double) dtmp;
            } else if (CheckWords(ctmp, "NVMCWarmUp") == 0) {
              bufInt[IdxVMCWarmUp] = (int) dtmp;
            } else if (CheckWords(ctmp, "NVMCInterval") == 0) {
              bufInt[IdxVMCInterval] = (int) dtmp;
            } else if (CheckWords(ctmp, "NVMCSample") == 0) {
              bufInt[IdxVMCSample] = (int) dtmp;
            } else if (CheckWords(ctmp, "NExUpdatePath") == 0) {
              bufInt[IdxExUpdatePath] = (int) dtmp;
            } else if (CheckWords(ctmp, "RndSeed") == 0) {
              bufInt[IdxRndSeed] = (int) dtmp;
            } else if (CheckWords(ctmp, "NSplitSize") == 0) {
              bufInt[IdxSplitSize] = (int) dtmp;
            } else if (CheckWords(ctmp, "NStore") == 0) {
              NStoreO = (int) dtmp;
            } else if (CheckWords(ctmp, "NSRCG") == 0) {
              NSRCG = (int) dtmp;
            } else {
              fprintf(stderr, "  Error: keyword \" %s \" is incorrect. \n", ctmp);
              iret = ReadDefFileError(defname);
              return iret;
            }
          }
          if (bufInt[IdxRndSeed] < 0) {
            bufInt[IdxRndSeed] = (int) time(NULL);
            fprintf(stdout, "  remark: Seed = %d\n", bufInt[IdxRndSeed]);
          }
          break;//modpara file
        default:
          break;
      }
    }
  }
  fclose(fp);
  fprintf(stdout, "End: Read ModPara File .\n");
  return iret;
}
/**********************************************************************/

/**********************************/
/* [s] Read Parameters from file  */
/**********************************/
int GetTransferInfo(FILE *fp, int **ArrayIdx, double complex *ArrayValue, int Nsite, int NArray, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int x0 = 0, x1 = 0, x2 = 0, x3 = 0;
  double dReValue = 0, dImValue = 0;
  if (NArray == 0) return 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d %d %d %lf %lf\n",
           &x0, &x1, &x2, &x3, &dReValue, &dImValue);
    ArrayIdx[idx][0] = x0;
    ArrayIdx[idx][1] = x1;
    ArrayIdx[idx][2] = x2;
    ArrayIdx[idx][3] = x3;

    if (CheckPairSite(x0, x2, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect. \n");
      info = 1;
      break;
    }
    ArrayValue[idx] = dReValue + I * dImValue;
    idx++;
  }
  if (idx != NArray) info = ReadDefFileError(defname);
  return info;
}

int GetLocSpinInfo(FILE *fp, int *ArrayIdx, int Nsite, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int x0 = 0, x1 = 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d \n", &x0, &x1);
    ArrayIdx[x0] = x1;
    if (CheckSite(x0, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect.\n");
      info = 1;
      break;
    }
    idx++;
  }
  if (idx != Nsite) info = ReadDefFileError(defname);
  return info;
}

int GetInfoCoulombIntra(FILE *fp, int *ArrayIdx, double *ArrayValue, int Nsite, int NArray, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int x0 = 0;
  double dReValue = 0;
  if (NArray == 0) return 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %lf\n", &x0, &dReValue);
    ArrayIdx[idx] = x0;
    if (CheckSite(x0, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect. \n");
      info = 1;
      break;
    }
    ArrayValue[idx] = dReValue;
    idx++;
  }
  if (idx != NArray) info = ReadDefFileError(defname);
  return info;
}

int ReadPairHopValue(FILE *fp, int **ArrayIdx, double *ArrayValue, int Nsite, int NArray, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int x0 = 0, x1 = 0;
  double dReValue = 0;
  if (NArray == 0) return 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d %lf\n", &x0, &x1, &dReValue);
    ArrayIdx[2 * idx][0] = x0;
    ArrayIdx[2 * idx][1] = x1;
    ArrayValue[2 * idx] = dReValue;
    if (CheckPairSite(x0, x1, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect. \n");
      info = 1;
      break;
    }
    ArrayIdx[2 * idx + 1][0] = x1;
    ArrayIdx[2 * idx + 1][1] = x0;
    ArrayValue[2 * idx + 1] = dReValue;
    idx++;
  }
  if (2 * idx != NArray) info = ReadDefFileError(defname);
  return info;
}

int ReadPairDValue(FILE *fp, int **ArrayIdx, double *ArrayValue, int Nsite, int NArray, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int x0 = 0, x1 = 0;
  double dReValue = 0;
  if (NArray == 0) return 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d %lf\n", &x0, &x1, &dReValue);
    ArrayIdx[idx][0] = x0;
    ArrayIdx[idx][1] = x1;
    if (CheckPairSite(x0, x1, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect. \n");
      info = 1;
      break;
    }
    ArrayValue[idx] = dReValue;
    idx++;
  }
  if (idx != NArray) info = ReadDefFileError(defname);
  return info;
}

int GetInfoOptOrbitalParalell(FILE *fp, int *ArrayOpt, int iComplxFlag, int *iTotalOptCount, int fidx) {
  int i;
  int iLocalOptCount = 0;
  int idxOptFlag = 0;
  while (fscanf(fp, "%d ", &i) != EOF) {
    idxOptFlag = 2 * (fidx + 2 * iLocalOptCount);
    fscanf(fp, "%d\n", &(ArrayOpt[idxOptFlag])); // up-up real
    ArrayOpt[idxOptFlag + 1] = iComplxFlag; //  up-up imag
    ArrayOpt[idxOptFlag + 2] = ArrayOpt[idxOptFlag]; //  up-up imag
    ArrayOpt[idxOptFlag + 3] = iComplxFlag; //  up-up imag
    (iLocalOptCount)++;
    (*iTotalOptCount) += 2;
  }
  return (iLocalOptCount);
}

int GetInfoOpt(FILE *fp, int *ArrayOpt, int iComplxFlag, int *iTotalOptCount, int fidx) {
  int i;
  int iLocalOptCount = 0;
  while (fscanf(fp, "%d ", &i) != EOF) {
    fscanf(fp, "%d\n", &(ArrayOpt[2 * fidx])); // TBC real
    if(iComplxFlag>0){
      ArrayOpt[2 * fidx + 1] = ArrayOpt[2 * fidx]; //  TBC imaginary
    }
    fidx++;
    (iLocalOptCount)++;
    (*iTotalOptCount)++;
  }
  return (iLocalOptCount);
}


int GetInfoGutzwiller(FILE *fp, int *ArrayIdx, int *ArrayOpt, int iComplxFlag, int *iOptCount, int Nsite, int NArray,
                      char *defname) {
  int idx0 = 0, idx1 = 0, info = 0;
  int i = 0;
  int fidx = 0;

  if (NArray > 0) {
    idx0 = idx1 = 0;
    while (fscanf(fp, "%d ", &i) != EOF) {
      fscanf(fp, "%d\n", &(ArrayIdx[i]));
      if (CheckSite(i, Nsite) != 0) {
        fprintf(stderr, "Error: Site index is incorrect. \n");
        info = 1;
        break;
      }
      idx0++;
      if (idx0 == Nsite) break;
    }
    fidx = 0;
    idx1 = GetInfoOpt(fp, ArrayOpt, iComplxFlag, iOptCount, fidx);
    if (idx0 != Nsite || idx1 != NArray) {
      info = ReadDefFileError(defname);
    }
  }
  return info;
}

int GetInfoJastrow(FILE *fp, int **ArrayIdx, int *ArrayOpt, int iComplxFlag, int *iOptCount, int _fidx, int Nsite,
                   int NArray, char *defname) {
  int idx0 = 0, idx1 = 0, info = 0;
  int i = 0, j = 0;
  int fidx = _fidx;
  if (NArray > 0) {
    while (fscanf(fp, "%d %d ", &i, &j) != EOF) {
      if (i == j) {
        fprintf(stderr, "Error in %s: [Condition] i neq j\n", defname);
        info = 1;
        break;
      }
      if (CheckPairSite(i, j, Nsite) != 0) {
        fprintf(stderr, "Error: Site index is incorrect. \n");
        info = 1;
        break;
      }

      fscanf(fp, "%d\n", &(ArrayIdx[i][j]));
      ArrayIdx[i][i] = -1; // This case is Gutzwiller.
      idx0++;
      if (idx0 == Nsite * (Nsite - 1)) break;
    }
    idx1 = GetInfoOpt(fp, ArrayOpt, iComplxFlag, iOptCount, fidx);
    if (idx0 != Nsite * (Nsite - 1) || idx1 != NArray) {
      info = ReadDefFileError(defname);
    }
  }
  return info;
}

int
GetInfoDH2(FILE *fp, int **ArrayIdx, int *ArrayOpt, int iComplxFlag, int *iOptCount, int _fidx, int Nsite, int NArray,
           char *defname) {
  int idx0 = 0, idx1 = 0, info = 0;
  int i = 0, x0 = 0, x1 = 0, n = 0;
  int fidx = _fidx;
  if (NArray > 0) {
    idx0 = idx1 = 0;
    while (fscanf(fp, "%d %d %d %d\n", &i, &(x0), &(x1), &n) != EOF) {
      ArrayIdx[n][2 * i] = x0;
      ArrayIdx[n][2 * i + 1] = x1;
      if (CheckSite(i, Nsite) != 0 || CheckPairSite(x0, x1, Nsite) != 0) {
        fprintf(stderr, "Error: Site index is incorrect. \n");
        info = 1;
        break;
      }
      idx0++;
      if (idx0 == Nsite * NArray) break;
    }
    idx1 = GetInfoOpt(fp, ArrayOpt, iComplxFlag, iOptCount, fidx);
    if (idx0 != Nsite * NArray || idx1 != 2 * 3 * NArray) {
      info = ReadDefFileError(defname);
    }
  }
  return info;
}

int
GetInfoDH4(FILE *fp, int **ArrayIdx, int *ArrayOpt, int iComplxFlag, int *iOptCount, int _fidx, int Nsite, int NArray,
           char *defname) {
  int idx0 = 0, idx1 = 0, info = 0;
  int i = 0, x0 = 0, x1 = 0, x2 = 0, x3 = 0, n = 0;
  int fidx = _fidx;
  if (NArray > 0) {
    idx0 = idx1 = 0;
    while (fscanf(fp, "%d %d %d %d %d %d\n",
                  &i, &(x0), &(x1), &(x2), &(x3), &n) != EOF) {
      ArrayIdx[n][4 * i] = x0;
      ArrayIdx[n][4 * i + 1] = x1;
      ArrayIdx[n][4 * i + 2] = x2;
      ArrayIdx[n][4 * i + 3] = x3;
      if (CheckSite(i, Nsite) != 0 || CheckQuadSite(x0, x1, x2, x3, Nsite) != 0) {
        fprintf(stderr, "Error: Site index is incorrect. \n");
        info = 1;
        break;
      }
      idx0++;
      if (idx0 == Nsite * NArray) break;
    }
    idx1 = GetInfoOpt(fp, ArrayOpt, iComplxFlag, iOptCount, fidx);
    if (idx0 != Nsite * NArray || idx1 != 2 * 5 * NArray) {
      info = ReadDefFileError(defname);
    }
  }
  return info;
}

int GetInfoTransSym(FILE *fp, int **Array, int **ArraySgn, int **ArrayInv, double complex *ArrayPara,
                    int _APFlag, int Nsite, int NArray, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int i = 0, j = 0;
  int itmp = 0, itmpsgn = 0;
  double dReValue = 0, dImValue = 0;

  if (NArray > 0) {
    for (i = 0; i < NArray; i++) {
      itmp = 0;
      dReValue = 0;
      dImValue = 0;
      fgets(ctmp2, D_CharTmpReadDef, fp);
      sscanf(ctmp2, "%d %lf %lf\n", &itmp, &dReValue, &dImValue);
      ArrayPara[itmp] = dReValue + I * dImValue;
    }
    idx = 0;
    while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
      sscanf(ctmp2, "%d %d %d %d\n", &i, &j, &itmp, &itmpsgn);
      Array[i][j] = itmp;
      ArraySgn[i][j] = itmpsgn;
      ArrayInv[i][itmp] = j;
      idx++;
    }
    if (_APFlag == 0) {
      for (i = 0; i < NArray; i++) {
        for (j = 0; j < Nsite; j++) ArraySgn[i][j] = 1;
      }
    }
    if (idx != Nsite * NArray) info = ReadDefFileError(defname);
  }
  return info;
}


int
GetInfoExcitation(FILE *fp, int **ArrayIdx, int Nsite, int NArray, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int x0=0, x1=0, x2=0, x3=0, x4=0;
  if (NArray == 0) return 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d %d %d %d\n", &x0, &x1, &x2, &x3, &x4);
    //printf("%d %d %d %d %d\n", x0, x1, x2, x3, x4);
    ArrayIdx[idx][0] = x0;
    ArrayIdx[idx][1] = x1;
    ArrayIdx[idx][2] = x2;
    ArrayIdx[idx][3] = x3;
    ArrayIdx[idx][4] = x4;
    idx++;
  }
  
  if (idx != NArray) info = ReadDefFileError(defname);
  return info;
}

/*
int
GetInfoDynamicalG(FILE *fp, int **Array, int Nsite, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int i = 0, j = 0, Gij = 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d %d\n", &i, &j, &Gij);
    //printf("%d %d %d\n", i,j, Gij);
    if (CheckPairSite(i, j, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect. \n");
      return -1;
    }
    Array[i][j] = Gij;    
  }
  return info;
}
*/

int
GetInfoOneBodyG(FILE *fp, int **ArrayIdx, int **ArrayToIdx, int _NLanczosMode, int Nsite, int NArray, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int x0 = 0, x1 = 0, x2 = 0, x3 = 0;
  int isite1 = 0, isite2 = 0;
  int idxLanczos = 0;
  if (NArray == 0) return 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d %d %d\n", &x0, &x1, &x2, &x3);
    if (_NLanczosMode < 2) { // Normal
      ArrayIdx[idx][0] = x0;
      ArrayIdx[idx][1] = x1;
      ArrayIdx[idx][2] = x2;
      ArrayIdx[idx][3] = x3;
    } else { //For Calc Green func by Lanczos mode
      isite1 = x0 + x1 * Nsite;
      isite2 = x2 + x3 * Nsite;
      idxLanczos = ArrayToIdx[isite1][isite2];
      ArrayIdx[idxLanczos][0] = x0;
      ArrayIdx[idxLanczos][1] = x1;
      ArrayIdx[idxLanczos][2] = x2;
      ArrayIdx[idxLanczos][3] = x3;
    }
    if (CheckPairSite(x0, x2, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect. \n");
      info = 1;
      break;
    }
    idx++;
  }

  if (idx != NArray) info = ReadDefFileError(defname);
  return info;
}

int GetInfoTwoBodyGEx(FILE *fp, int **ArrayIdx, int Nsite, int NArray, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int x0 = 0, x1 = 0, x2 = 0, x3 = 0;
  int x4 = 0, x5 = 0, x6 = 0, x7 = 0;
  if (NArray == 0) return 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d %d %d %d %d %d %d\n", &x0, &x1, &x2, &x3, &x4, &x5, &x6, &x7);
    ArrayIdx[idx][0] = x0;
    ArrayIdx[idx][1] = x1;
    ArrayIdx[idx][2] = x2;
    ArrayIdx[idx][3] = x3;
    ArrayIdx[idx][4] = x4;
    ArrayIdx[idx][5] = x5;
    ArrayIdx[idx][6] = x6;
    ArrayIdx[idx][7] = x7;
    if (CheckQuadSite(x2, x3, x5, x6, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect. \n");
      info = 1;
      break;
    }
    idx++;
  }
  if (idx != NArray) info = ReadDefFileError(defname);
  return info;
}

int GetInfoTwoBodyG(FILE *fp, int **ArrayIdx, int **ArrayIdxTwoBodyGLz, int **ArrayToIdx, int **ArrayIdxOneBodyG,
                    int _NLanczosMode, int Nsite, int NArray, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int x0 = 0, x1 = 0, x2 = 0, x3 = 0;
  int x4 = 0, x5 = 0, x6 = 0, x7 = 0;
  int isite1 = 0, isite2 = 0;
  int idxLanczos = 0;

  if (NArray == 0) return 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d %d %d %d %d %d %d\n", &x0, &x1, &x2, &x3, &x4, &x5, &x6, &x7);
    ArrayIdx[idx][0] = x0;
    ArrayIdx[idx][1] = x1;
    ArrayIdx[idx][2] = x2;
    ArrayIdx[idx][3] = x3;
    ArrayIdx[idx][4] = x4;
    ArrayIdx[idx][5] = x5;
    ArrayIdx[idx][6] = x6;
    ArrayIdx[idx][7] = x7;
    if (CheckQuadSite(x0, x2, x4, x6, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect. \n");
      info = 1;
      break;
    }

    if (_NLanczosMode > 1) { //Calc TwoBodyG by Lanczos method
      isite1 = x0 + x1 * Nsite;
      isite2 = x2 + x3 * Nsite;
      idxLanczos = ArrayToIdx[isite1][isite2];
      ArrayIdxOneBodyG[idxLanczos][0] = x0;
      ArrayIdxOneBodyG[idxLanczos][1] = x1;
      ArrayIdxOneBodyG[idxLanczos][2] = x2;
      ArrayIdxOneBodyG[idxLanczos][3] = x3;
      ArrayIdxTwoBodyGLz[idx][0] = idxLanczos;

      isite1 = x4 + x5 * Nsite;
      isite2 = x6 + x7 * Nsite;
      idxLanczos = ArrayToIdx[isite1][isite2];
      ArrayIdxOneBodyG[idxLanczos][0] = x4;
      ArrayIdxOneBodyG[idxLanczos][1] = x5;
      ArrayIdxOneBodyG[idxLanczos][2] = x6;
      ArrayIdxOneBodyG[idxLanczos][3] = x7;
      ArrayIdxTwoBodyGLz[idx][1] = idxLanczos;
    }
    idx++;
  }
  if (idx != NArray) info = ReadDefFileError(defname);
  return info;
}

int GetInfoOptTrans(FILE *fp, int **Array, double *ArrayPara, int *ArrayOpt, int **ArraySgn,
                    int _iFlagOptTrans, int *iOptCount, int _fidx, int _APFlag, int Nsite, int NArray, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int i = 0, j = 0;
  int itmp = 0, itmpsgn = 0;
  int fidx = _fidx;
  double dReValue;
  if (_iFlagOptTrans > 0) {
    for (i = 0; i < NArray; i++) {
      itmp = 0;
      dReValue = 0;
      fgets(ctmp2, D_CharTmpReadDef, fp);
      sscanf(ctmp2, "%d %lf \n", &itmp, &dReValue);
      ArrayPara[itmp] = dReValue;
      ArrayOpt[fidx] = 1;
      fidx++;
      (*iOptCount)++;
    }
    idx = 0;
    while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
      sscanf(ctmp2, "%d %d %d %d\n", &i, &j, &itmp, &itmpsgn);
      Array[i][j] = itmp;
      ArraySgn[i][j] = itmpsgn;
      idx++;
    }
    if (_APFlag == 0) {
      for (i = 0; i < NArray; i++) {
        for (j = 0; j < Nsite; j++) ArraySgn[i][j] = 1;
      }
    }
  }
  return info;
}

int GetInfoInterAll(FILE *fp, int **ArrayIdx, double complex *ArrayValue,
                    int Nsite, int NArray, char *defname) {
  char ctmp2[256];
  int idx = 0, info = 0;
  int x0 = 0, x1 = 0, x2 = 0, x3 = 0;
  int x4 = 0, x5 = 0, x6 = 0, x7 = 0;
  double dReValue = 0, dImValue = 0;

  if (NArray == 0) return 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d %d %d %d %d %d %d %lf %lf\n",
           &x0, &x1, &x2, &x3, &x4, &x5, &x6, &x7,
           &dReValue, &dImValue);

    ArrayIdx[idx][0] = x0;
    ArrayIdx[idx][1] = x1;
    ArrayIdx[idx][2] = x2;
    ArrayIdx[idx][3] = x3;
    ArrayIdx[idx][4] = x4;
    ArrayIdx[idx][5] = x5;
    ArrayIdx[idx][6] = x6;
    ArrayIdx[idx][7] = x7;

    if (CheckQuadSite(x0, x2, x4, x6, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect. \n");
      info = 1;
      break;
    }

    ArrayValue[idx] = dReValue + I * dImValue;

    if (TwoSz != -1 && !(x1 == x3 && x5 == x7)) {
      fprintf(stderr, "  Error:  Sz non-conserved system is not yet supported for InterAll.\n");
      info = ReadDefFileError(defname);
      break;
    }
    idx++;
  }
  if (idx != NArray) info = ReadDefFileError(defname);
  return info;
}

int GetInfoOrbitalAntiParallel(FILE *fp, int **Array, int *ArrayOpt, int **ArraySgn, int *iOptCount,
                               int _fidx, int _iComplexFlag, int _iFlagOrbitalGeneral, int _APFlag, int Nsite,
                               int NArray, char *defname) {
  char ctmp2[256];
  int i, j;
  int idx0 = 0, idx1 = 0;
  int itmp = 0, info = 0;
  int spn_i, spn_j;
  int all_i, all_j;
  int fij = 0, fijSign = 1;
  int fidx = _fidx;

  if (NArray == 0) return 0;

  if (_iFlagOrbitalGeneral == 0) {
    while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
      sscanf(ctmp2, "%d %d %d %d \n", &i, &j, &fij, &fijSign);
      if (CheckPairSite(i, j, Nsite) != 0) {
        fprintf(stderr, "Error: Site index is incorrect. \n");
        return -1;
      }
      idx0++;
      Array[i][j] = fij;
      ArraySgn[i][j] = fijSign;
      if (idx0 == Nsite * Nsite) break;
    }

    if (_APFlag == 0) {
      for (i = 0; i < Nsite; i++) {
        for (j = 0; j < Nsite; j++) {
          ArraySgn[i][j] = 1;
        }
      }
    }
  } else { //_iFlagOrbitalGeneral == 0
    while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
      sscanf(ctmp2, "%d %d %d %d \n", &i, &j, &fij, &fijSign);
      spn_i = 0;
      spn_j = 1;
      all_i = i + spn_i * Nsite; //fsz
      all_j = j + spn_j * Nsite; //fsz
      if (CheckPairSite(i, j, Nsite) != 0) {
        fprintf(stderr, "Error: Site index is incorrect. \n");
        return -1;
      }
      if (all_i >= all_j) itmp = 1;
      idx0++;
      Array[all_i][all_j] = fij;
      ArraySgn[all_i][all_j] = fijSign;
      // Note F_{IJ}=-F_{JI}
      Array[all_j][all_i] = fij;
      ArraySgn[all_j][all_i] = -fijSign;
      if (idx0 == (Nsite * Nsite)) break;
    }

    if (_APFlag == 0) {
      for (i = 0; i < Nsite; i++) {
        for (j = Nsite; j < 2 * Nsite; j++) {
          ArraySgn[i][j] = 1;
          ArraySgn[j][i] = -1;
        }
      }
    }
  }

  idx1 = GetInfoOpt(fp, ArrayOpt, _iComplexFlag, iOptCount, fidx);
  if (idx0 != Nsite * Nsite || idx1 != NArray || itmp == 1) {
    info = ReadDefFileError(defname);
  }

  return info;
}

int GetInfoOrbitalGeneral(FILE *fp, int **Array, int *ArrayOpt, int **ArraySgn, int *iOptCount,
                          int _fidx, int _iComplexFlag, int _iFlagOrbitalGeneral, int _APFlag, int Nsite, int NArray,
                          char *defname) {
  char ctmp2[256];
  int i, j;
  int idx0 = 0, idx1 = 0;
  int itmp = 0, info = 0;
  int spn_i, spn_j;
  int all_i, all_j;
  int fij = 0, fijSign = 1;
  int fidx = _fidx;

  if (NArray == 0) return 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d %d %d %d %d\n", &i, &spn_i, &j, &spn_j, &fij, &fijSign);
    all_i = i + spn_i * Nsite; //fsz
    all_j = j + spn_j * Nsite; //fsz
    if (CheckPairSite(i, j, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect. \n");
      return -1;
    }
    if (all_i >= all_j) itmp = 1;
    idx0++;
    Array[all_i][all_j] = fij;
    ArraySgn[all_i][all_j] = fijSign;
    // Note F_{IJ}=-F_{JI}
    Array[all_j][all_i] = fij;
    ArraySgn[all_j][all_i] = -fijSign;
    if (idx0 == (2 * Nsite * Nsite - Nsite)) break; //2N*(2N-1)/2
  }

  if (_APFlag == 0) {
    for (i = 0; i < 2 * Nsite; i++) {
      for (j = i + 1; j < 2 * Nsite; j++) {
        ArraySgn[i][j] = 1;
        ArraySgn[j][i] = -1;
      }
    }
  }

  idx1 = GetInfoOpt(fp, ArrayOpt, _iComplexFlag, iOptCount, fidx);
  if (idx0 != (2 * Nsite * Nsite - Nsite) || idx1 != NArray || itmp == 1) {
    info = ReadDefFileError(defname);
  }

  return info;
}

int GetInfoOrbitalParallel(FILE *fp, int **Array, int *ArrayOpt, int **ArraySgn, int *iOptCount,
                           int _fidx, int _iComplexFlag, int _iFlagOrbitalGeneral, int _APFlag, int Nsite, int NArray,
                           int NArrayAP, char *defname) {
  char ctmp2[256];
  int i, j;
  int idx0 = 0, idx1 = 0;
  int itmp = 0, info = 0;
  int spn_i;
  int all_i, all_j;
  int fij = 0, fijSign = 1, fij_org;
  int fidx = _fidx;

  if (NArray == 0) return 0;
  while (fgets(ctmp2, sizeof(ctmp2) / sizeof(char), fp) != NULL) {
    sscanf(ctmp2, "%d %d %d %d\n", &i, &j, &fij_org, &fijSign);

    if (CheckPairSite(i, j, Nsite) != 0) {
      fprintf(stderr, "Error: Site index is incorrect. \n");
      return -1;
    }

    for (spn_i = 0; spn_i < 2; spn_i++) {
      all_i = i + spn_i * Nsite; //fsz
      all_j = j + spn_i * Nsite; //fsz
      if (all_i >= all_j) itmp = 1;
      idx0++;
      fij = NArrayAP + 2 * fij_org + spn_i;

      Array[all_i][all_j] = fij;
      ArraySgn[all_i][all_j] = fijSign;
      // Note F_{IJ}=-F_{JI}
      Array[all_j][all_i] = fij;
      ArraySgn[all_j][all_i] = -fijSign;
    }
    if (idx0 == (Nsite * (Nsite - 1))) break;
  }

  if (_APFlag == 0) {
    for (spn_i = 0; spn_i < 2; spn_i++) {
      for (i = 0; i < Nsite; i++) {
        for (j = i + 1; j < Nsite; j++) {
          all_i = i + spn_i * Nsite; //fsz
          all_j = j + spn_i * Nsite; //fsz
          ArraySgn[all_i][all_j] = 1;
          ArraySgn[all_j][all_i] = -1;
        }
      }
    }
  }


  idx1 = GetInfoOptOrbitalParalell(fp, ArrayOpt, _iComplexFlag, iOptCount, fidx);
  if (idx0 != (Nsite * (Nsite - 1)) || idx1 != NArray || itmp == 1) {
    info = ReadDefFileError(defname);
  }

  return info;
}
/**********************************/
/* [e] Read Parameters from file  */
/**********************************/


==> anc/dvmc/src/mVMC/safempi.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * safe version of mpi functions
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

#define D_MpiSendMax  1048576 /* 2^20 */

void SafeMpiReduce(double *send, double *recv, int nData, MPI_Comm comm);
void SafeMpiAllReduce(double *send, double *recv, int nData, MPI_Comm comm);
void SafeMpiBcast(double *buff, int nData, MPI_Comm comm);
void SafeMpiBcastInt(int *buff, int nData, MPI_Comm comm);

void SafeMpiReduce(double *send, double *recv, int nData, MPI_Comm comm) {
  #ifdef _mpi_use
  int nSend = D_MpiSendMax; /* defined in global.h */
  int idx = 0;

  while(idx<nData) {
    if(idx+nSend > nData) nSend = nData-idx;
    MPI_Reduce(send+idx,recv+idx,nSend,MPI_DOUBLE,MPI_SUM,0,comm);
    idx += nSend;
  }

  #endif
  return;
}

void SafeMpiAllReduce(double *send, double *recv, int nData, MPI_Comm comm) {
  #ifdef _mpi_use
  int nSend = D_MpiSendMax; /* defined in global.h */
  int idx = 0;

  while(idx<nData) {
    if(idx+nSend > nData) nSend = nData-idx;
    MPI_Allreduce(send+idx,recv+idx,nSend,MPI_DOUBLE,MPI_SUM,comm);
    idx += nSend;
  }

  #endif
  return;
}

void SafeMpiBcast(double *buff, int nData, MPI_Comm comm) {
  #ifdef _mpi_use
  int nSend = D_MpiSendMax; /* defined in global.h */
  int idx = 0;

  while(idx<nData) {
    if(idx+nSend > nData) nSend = nData-idx;
    MPI_Bcast(buff+idx,nSend,MPI_DOUBLE,0,comm);
    idx += nSend;
  }

  #endif
  return;
}

void SafeMpiBcastInt(int *buff, int nData, MPI_Comm comm) {
  #ifdef _mpi_use
  int nSend = D_MpiSendMax; /* defined in global.h */
  int idx = 0;

  while(idx<nData) {
    if(idx+nSend > nData) nSend = nData-idx;
    MPI_Bcast(buff+idx,nSend,MPI_INT,0,comm);
    idx += nSend;
  }

  #endif
  return;
}


==> anc/dvmc/src/mVMC/safempi_fcmp.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * safe version of mpi functions
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#pragma once
#define D_MpiSendMax  1048576 /* 2^20 */

void SafeMpiReduce_fcmp(double complex *send, double complex *recv, int nData, MPI_Comm comm);
void SafeMpiAllReduce_fcmp(double complex *send, double complex *recv, int nData, MPI_Comm comm);
void SafeMpiBcast_fcmp(double complex *buff, int nData, MPI_Comm comm);

void SafeMpiReduce_fcmp(double complex *send, double complex *recv, int nData, MPI_Comm comm) {
  #ifdef _mpi_use
  int nSend = D_MpiSendMax; /* defined in global.h */
  int idx = 0;

  while(idx<nData) {
    if(idx+nSend > nData) nSend = nData-idx;
    MPI_Reduce(send+idx,recv+idx,nSend,MPI_DOUBLE_COMPLEX,MPI_SUM,0,comm);
    idx += nSend;
  }

  #endif
  return;
}

void SafeMpiAllReduce_fcmp(double complex *send, double complex *recv, int nData, MPI_Comm comm) {
  #ifdef _mpi_use
  int nSend = D_MpiSendMax; /* defined in global.h */
  int idx = 0;

  while(idx<nData) {
    if(idx+nSend > nData) nSend = nData-idx;
    MPI_Allreduce(send+idx,recv+idx,nSend,MPI_DOUBLE_COMPLEX,MPI_SUM,comm);
    idx += nSend;
  }

  #endif
  return;
}

void SafeMpiBcast_fcmp(double complex *buff, int nData, MPI_Comm comm) {
  #ifdef _mpi_use
  int nSend = D_MpiSendMax; /* defined in global.h */
  int idx = 0;

  while(idx<nData) {
    if(idx+nSend > nData) nSend = nData-idx;
    MPI_Bcast(buff+idx,nSend,MPI_DOUBLE_COMPLEX,0,comm);
    idx += nSend;
  }

  #endif
  return;
}


==> anc/dvmc/src/mVMC/setmemory.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Allocate and free memory for global array
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/


#include <complex.h>
#include "global.h"
#include "setmemory.h"

#ifndef _SRC_SETMEMORY
#define _SRC_SETMEMORY

void SetMemoryDef() {  
  int i, j;
  int *pInt;
  double *pDouble;

  /* Int */
  LocSpn = (int*)malloc(sizeof(int)*NTotalDefInt);
  pInt = LocSpn + Nsite;

  Transfer = (int**)malloc(sizeof(int*)*NTransfer);
  for(i=0;i<NTransfer;i++) {
    Transfer[i] = pInt;
    pInt += 4;
  }

  CoulombIntra = pInt;
  pInt += NCoulombIntra;

  CoulombInter = (int**)malloc(sizeof(int*)*NCoulombInter);
  for(i=0;i<NCoulombInter;i++) {
    CoulombInter[i] = pInt;
    pInt += 2;
  }

  HundCoupling = (int**)malloc(sizeof(int*)*NHundCoupling);
  for(i=0;i<NHundCoupling;i++) {
    HundCoupling[i] = pInt;
    pInt += 2;
  }

  PairHopping = (int**)malloc(sizeof(int*)*NPairHopping);
  for(i=0;i<NPairHopping;i++) {
    PairHopping[i] = pInt;
    pInt += 2;
  }

  ExchangeCoupling = (int**)malloc(sizeof(int*)*NExchangeCoupling);
  for(i=0;i<NExchangeCoupling;i++) {
    ExchangeCoupling[i] = pInt;
    pInt += 2;
  }

  GutzwillerIdx = pInt;
  pInt += Nsite;

  JastrowIdx = (int**)malloc(sizeof(int*)*Nsite);
  for(i=0;i<Nsite;i++) {
    JastrowIdx[i] = pInt;
    pInt += Nsite;
  }

  DoublonHolon2siteIdx = (int**)malloc(sizeof(int*)*NDoublonHolon2siteIdx);
  for(i=0;i<NDoublonHolon2siteIdx;i++) {
    DoublonHolon2siteIdx[i] = pInt;
    pInt += 2*Nsite;
  }

  DoublonHolon4siteIdx = (int**)malloc(sizeof(int*)*NDoublonHolon4siteIdx);
  for(i=0;i<NDoublonHolon4siteIdx;i++) {
    DoublonHolon4siteIdx[i] = pInt;
    pInt += 4*Nsite;
  }

 /*[s] For BackFlow */
  if(NBackFlowIdx>0) {
    PosBF = (int**)malloc(sizeof(int*)*Nsite);
    for(i=0;i<Nsite;i++) {
      PosBF[i] = pInt;
      pInt += Nrange;
    }
    RangeIdx = (int**)malloc(sizeof(int*)*Nsite);
    for(i=0;i<Nsite;i++) {
      RangeIdx[i] = pInt;
      pInt += Nsite;
    }
    BackFlowIdx = (int**)malloc(sizeof(int*)*Nsite*Nsite);
    for(i=0;i<Nsite*Nsite;i++) {
      BackFlowIdx[i] = pInt;
      pInt += Nsite*Nsite;
    }
  }
  /*[e] For BackFlow */

  int NOrbit;
  iFlgOrbitalGeneral==0 ? (NOrbit=Nsite): (NOrbit=2*Nsite);
  OrbitalIdx = (int**)malloc(sizeof(int*)*NOrbit);
  for(i=0;i<NOrbit;i++) {
    OrbitalIdx[i] = pInt;
    pInt += NOrbit;
    for(j=0;j<NOrbit;j++) {
      OrbitalIdx[i][j]=0;
    }
  }
  OrbitalSgn = (int**)malloc(sizeof(int*)*NOrbit);
  for(i=0;i<NOrbit;i++) {
    OrbitalSgn[i] = pInt;
    pInt += NOrbit;
    for(j=0;j<NOrbit;j++) {
      OrbitalSgn[i][j]=0;
    }
  }

  QPTrans = (int**)malloc(sizeof(int*)*NQPTrans);
  for(i=0;i<NQPTrans;i++) {
    QPTrans[i] = pInt;
    pInt += Nsite;
  }

  QPTransInv = (int**)malloc(sizeof(int*)*NQPTrans);
  for(i=0;i<NQPTrans;i++) {
    QPTransInv[i] = pInt;
    pInt += Nsite;
  }

  QPTransSgn = (int**)malloc(sizeof(int*)*NQPTrans);
  for(i=0;i<NQPTrans;i++) {
    QPTransSgn[i] = pInt;
    pInt += Nsite;
  }

/*  
  DynamicalGIdx = (int**)malloc(sizeof(int*)*Nsite);
  for(i=0;i<Nsite;i++) {
    DynamicalGIdx[i] = pInt;
    pInt += Nsite;
    for(j=0;j<Nsite;j++) {
      DynamicalGIdx[i][j]=0;
    }
  }*/

  CisAjsIdx = (int**)malloc(sizeof(int*)*NCisAjs);
  for(i=0;i<NCisAjs;i++) {
    CisAjsIdx[i] = pInt;
    pInt += 4;
  }

  CisAjsCktAltIdx = (int**)malloc(sizeof(int*)*NCisAjsCktAlt);
  for(i=0;i<NCisAjsCktAlt;i++) {
    CisAjsCktAltIdx[i] = pInt;
    pInt += 8;
  }


  CisAjsCktAltDCIdx = (int**)malloc(sizeof(int*)*NCisAjsCktAltDC);
  for(i=0;i<NCisAjsCktAltDC;i++) {
    CisAjsCktAltDCIdx[i] = pInt;
    pInt += 8;
  }


  ChargeExcitationIdx = (int**)malloc(sizeof(int*)*NExcitation);
  for(i=0;i<NExcitation;i++) {
    ChargeExcitationIdx[i] = pInt;
    pInt += 5;
  }
  
/*  //Maxime
  CisAjsCktAltCmuAnuIdx = (int**)malloc(sizeof(int*)*NCisAjsCktAltCmuAnu);
  for(i=0;i<NCisAjsCktAltCmuAnu;i++) {
    CisAjsCktAltCmuAnuIdx[i] = pInt;
    pInt += 8;
  }
*/

  InterAll = (int**)malloc(sizeof(int*)*NInterAll);
  for(i=0;i<NInterAll;i++) {
    InterAll[i] = pInt;
    pInt += 8;
  }

  QPOptTrans = (int**)malloc(sizeof(int*)*NQPOptTrans);
  for(i=0;i<NQPOptTrans;i++) {
    QPOptTrans[i] = pInt;
    pInt += Nsite;
  }

  QPOptTransSgn = (int**)malloc(sizeof(int*)*NQPOptTrans);
  for(i=0;i<NQPOptTrans;i++) {
    QPOptTransSgn[i] = pInt;
    pInt += Nsite;
  }

  OptFlag = pInt;

  ParaTransfer = (double complex*)malloc(sizeof(double complex)*(NTransfer+NInterAll));  
  ParaInterAll = ParaTransfer+NTransfer;

  ParaCoulombIntra = (double*)malloc(sizeof(double)*(NTotalDefDouble));
  pDouble = ParaCoulombIntra +NCoulombIntra; 

  ParaCoulombInter = pDouble;
  pDouble += NCoulombInter;

  ParaHundCoupling = pDouble;
  pDouble += NHundCoupling;

  ParaPairHopping = pDouble;
  pDouble +=  NPairHopping;

  ParaExchangeCoupling = pDouble;
  pDouble +=  NExchangeCoupling;
  
//  ParaQPTrans = pDouble;
//  pDouble +=  NQPTrans;

  
  ParaQPOptTrans = pDouble;
  ParaQPTrans = (double complex*)malloc(sizeof(double complex)*(NQPTrans));

  // LanczosGreen
  if(NLanczosMode>1){
    CisAjsCktAltLzIdx = malloc(sizeof(int*)*NCisAjsCktAltDC);
    for(i=0;i<NCisAjsCktAltDC;i++) {
      CisAjsCktAltLzIdx[i] = malloc(sizeof(int) * 2);
    }
  }

  return;
}

void FreeMemoryDef() {
  free(ParaTransfer);

  free(QPOptTransSgn);
  free(QPOptTrans);
  free(InterAll);
  free(CisAjsCktAltDCIdx);
  free(CisAjsCktAltIdx);
  free(CisAjsIdx);
  free(QPTransSgn);
  free(QPTrans);
  free(OrbitalIdx);
  free(DoublonHolon4siteIdx);
  free(DoublonHolon2siteIdx);
  free(JastrowIdx);
  free(ExchangeCoupling);
  free(PairHopping);
  free(HundCoupling);
  free(CoulombInter);
  free(Transfer);
  free(LocSpn);
  free(PosBF);
  free(RangeIdx);
  free(BackFlowIdx);
  //free(DynamicalGIdx);
  return;
}

void SetMemory() {
  int i;

  /***** Variational Parameters *****/
  //printf("DEBUG:opt=%d %d %d %d %d Ne=%d\n", AllComplexFlag,NPara,NProj,NSlater,NOrbitalIdx,Ne);
  Para     = (double complex*)malloc(sizeof(double complex)*(NPara));

  Proj     = Para;
  ProjBF   = Para + NProj;
  Slater   = Para + NProj + NProjBF;
  OptTrans = Para + NProj + NProjBF + NSlater;

  /***** Electron Configuration ******/
  EleIdx            = (int*)malloc(sizeof(int)*( NVMCSample*2*Ne ));
  EleCfg            = (int*)malloc(sizeof(int)*( NVMCSample*2*Nsite ));
  EleNum            = (int*)malloc(sizeof(int)*( NVMCSample*2*Nsite ));
  EleProjCnt        = (int*)malloc(sizeof(int)*( NVMCSample*NProj ));
//[s] MERGE BY TM
  EleSpn            = (int*)malloc(sizeof(int)*( NVMCSample*2*Ne ));//fsz
  EleProjBFCnt = (int*)malloc(sizeof(int)*( NVMCSample*4*4*Nsite*Nrange));
//[e] MERGE BY TM
  logSqPfFullSlater = (double*)malloc(sizeof(double)*(NVMCSample));
  SmpSltElmBF_real = (double *)malloc(sizeof(double)*(NVMCSample*NQPFull*(2*Nsite)*(2*Nsite)));
  SmpEta = (double*)malloc(sizeof(double*)*NVMCSample*NQPFull*Nsite*Nsite);
  SmpEtaFlag = (int*)malloc(sizeof(int*)*NVMCSample*NQPFull*Nsite*Nsite);

  TmpEleIdx         = (int*)malloc(sizeof(int)*(2*Ne+2*Nsite+2*Nsite+NProj+2*Ne));//fsz
  TmpEleCfg         = TmpEleIdx + 2*Ne;
  TmpEleNum         = TmpEleCfg + 2*Nsite;
  TmpEleProjCnt     = TmpEleNum + 2*Nsite;
//[s] MERGE BY TM
  TmpEleSpn         = TmpEleProjCnt + NProj; //fsz
  TmpEleProjBFCnt = TmpEleProjCnt + NProj;
//[e] MERGE BY TM

  BurnEleIdx        = (int*)malloc(sizeof(int)*(2*Ne+2*Nsite+2*Nsite+NProj+2*Ne)); //fsz
  BurnEleCfg        = BurnEleIdx + 2*Ne;
  BurnEleNum        = BurnEleCfg + 2*Nsite;
  BurnEleProjCnt    = BurnEleNum + 2*Nsite;
  BurnEleSpn        = BurnEleProjCnt + NProj; //fsz

  /***** Slater Elements ******/
  SlaterElm = (double complex*)malloc( sizeof(double complex)*(NQPFull*(2*Nsite)*(2*Nsite)) );
  InvM = (double complex*)malloc( sizeof(double complex)*(NQPFull*(Nsize*Nsize+1)) );
  PfM = InvM + NQPFull*Nsize*Nsize;
// for real TBC
  SlaterElm_real = (double*)malloc(sizeof(double)*(NQPFull*(2*Nsite)*(2*Nsite)) );
  SlaterElmBF_real = (double*)malloc( sizeof(double)*(NQPFull*(2*Nsite)*(2*Nsite)) );
  eta = (double complex**)malloc(sizeof(double complex*)*Nsite);
    for(i=0;i<Nsite;i++) {
      eta[i] = (double complex*)malloc(sizeof(double complex)*Nsite);
    }
    etaFlag = (int**)malloc(sizeof(int*)*Nsite);
    for(i=0;i<Nsite;i++) {
      etaFlag[i] = (int*)malloc(sizeof(int)*Nsite);
    }
    BFSubIdx = (int**)malloc(sizeof(int*)*NrangeIdx);
    for(i=0;i<NrangeIdx;i++) {
      BFSubIdx[i] = (int*)malloc(sizeof(int)*NrangeIdx);
    }
  InvM_real      = (double*)malloc(sizeof(double)*(NQPFull*(Nsize*Nsize+1)) );
  PfM_real       = InvM_real + NQPFull*Nsize*Nsize;

  /***** Quantum Projection *****/
  QPFullWeight = (double complex*)malloc(sizeof(double complex)*(NQPFull+NQPFix+5*NSPGaussLeg));
  QPFixWeight= QPFullWeight + NQPFull;
  SPGLCos    = QPFullWeight + NQPFull + NQPFix;
  SPGLSin    = SPGLCos + NSPGaussLeg;
  SPGLCosSin = SPGLCos + 2*NSPGaussLeg;
  SPGLCosCos = SPGLCos + 3*NSPGaussLeg;
  SPGLSinSin = SPGLCos + 4*NSPGaussLeg;

  /***** Stocastic Reconfiguration *****/
  if(NVMCCalMode==0){
    //SR components are described by real and complex components of O
    if(NSRCG==0){
      SROptOO = (double complex*)malloc( sizeof(double complex)*((2*SROptSize)*(2*SROptSize+2))) ; //TBC
      SROptHO = SROptOO + (2*SROptSize)*(2*SROptSize); //TBC
      SROptO  = SROptHO + (2*SROptSize);  //TBC
    }else{
      // OO contains only <O_i> and <O_i O_i> in SR-CG
      SROptOO = (double complex*)malloc( sizeof(double complex)*(2*SROptSize)*4) ; //TBC
      SROptHO = SROptOO + 2*SROptSize*2; //TBC
      SROptO  = SROptHO + 2*SROptSize;  //TBC
    }
//for real
    if(NSRCG==0){
      SROptOO_real = (double*)malloc( sizeof(double )*SROptSize*(SROptSize+2)) ; //TBC
      SROptHO_real = SROptOO_real + (SROptSize)*(SROptSize); //TBC
      SROptO_real  = SROptHO_real + (SROptSize);  //TBC
    }else{
      // OO contains only <O_i> and <O_i O_i> in SR-CG
      SROptOO_real = (double*)malloc( sizeof(double )*SROptSize*4) ; //TBC
      SROptHO_real = SROptOO_real + SROptSize*2; //TBC
      SROptO_real  = SROptHO_real + SROptSize;  //TBC
    }

    if(NSRCG==1 || NStoreO!=0){
      if(AllComplexFlag==0 && iFlgOrbitalGeneral==0){ //real & sz=0
        SROptO_Store_real = (double *)malloc(sizeof(double)*(SROptSize*NVMCSample) );
      }else{
        SROptO_Store      = (double complex*)malloc( sizeof(double complex)*(2*SROptSize*NVMCSample) );
      }
    }
    SROptData = (double complex*)malloc( sizeof(double complex)*(NSROptItrSmp*(2+NPara)) );
  }

  /***** Physical Quantity *****/
  if(NVMCCalMode==1 ){
    PhysCisAjs  = (double complex*)calloc((NCisAjs+NCisAjsCktAlt+NCisAjsCktAltDC+NCisAjs),sizeof(double complex));
    PhysCisAjsCktAlt   = PhysCisAjs       + NCisAjs;
    PhysCisAjsCktAltDC = PhysCisAjsCktAlt + NCisAjsCktAlt;
    LocalCisAjs = PhysCisAjsCktAltDC + NCisAjsCktAltDC;

    if(NLanczosMode>0){
      QQQQ = (double complex*)malloc(sizeof(double complex)
        *(NLSHam*NLSHam*NLSHam*NLSHam + NLSHam*NLSHam) );
      LSLQ = QQQQ + NLSHam*NLSHam*NLSHam*NLSHam;
      //for real
      QQQQ_real = (double*)malloc(sizeof(double)
      *(NLSHam*NLSHam*NLSHam*NLSHam + NLSHam*NLSHam) );
      LSLQ_real = QQQQ_real + NLSHam*NLSHam*NLSHam*NLSHam;

      if(NLanczosMode>1){
        QCisAjsQ = (double complex*)malloc(sizeof(double complex)
          *(NLSHam*NLSHam*NCisAjs + NLSHam*NLSHam*NCisAjsCktAltDC + NLSHam*NCisAjs) );
        QCisAjsCktAltQ = QCisAjsQ + NLSHam*NLSHam*NCisAjs;
        LSLCisAjs = QCisAjsCktAltQ + NLSHam*NLSHam*NCisAjsCktAltDC;
        //for real
        QCisAjsQ_real = (double *)malloc(sizeof(double )
        *(NLSHam*NLSHam*NCisAjs + NLSHam*NLSHam*NCisAjsCktAltDC + NLSHam*NCisAjs) );
        QCisAjsCktAltQ_real = QCisAjsQ_real + NLSHam*NLSHam*NCisAjs;
        LSLCisAjs_real = QCisAjsCktAltQ_real + NLSHam*NLSHam*NCisAjsCktAltDC;

      }
    }
  }
  
  if(NVMCCalMode==2){
    PhysN1 = (double *)calloc(Nsite*ONE_SITE_PHYS_QTY, sizeof(double complex));
    PhysN2 = (double *)calloc(NCisAjs*TWO_SITES_PHYS_QTY, sizeof(double complex) );
  }
    
  if(NVMCCalMode==3){
    double mem1 = 8.*4.*((double)Nsite)/(1024.)*((double)NExcitation)/(1024.)*((double)NExcitation)/(1024.);
    double mem2 = 1.*4.*((double)Nsite)/(1024.)*((double)NExcitation)/(1024.)*((double)NExcitation)/(1024.);
    double mem3 = 8.*10.*((double)sampleChunk)*((double)Nsite)/(1024.)*((double)Nsite)/(1024.)*((double)NExcitation)/(1024.);
    //printf("memory usage: %d times double.\n", 4*Nsite*NExcitation*NExcitation+/*4*Nsite*Nsite*NExcitation*NExcitation +*/ 10*Nsite*Nsite*NExcitation*sampleChunk);
    printf("memory usage per mpi thread is a little above %f Go.\n", mem1+mem2+mem3);
    //printf("%d %d\n", Nsite,NExcitation);
    //exit(0);
    
    Phys_nCAm_averaged  = (double *)malloc((Nsite*NExcitation*NExcitation)*sizeof(double));
    Phys_nACm_averaged  = (double *)malloc((Nsite*NExcitation*NExcitation)*sizeof(double));
    Phys_nCHAm_averaged = (double *)malloc((Nsite*NExcitation*NExcitation)*sizeof(double));
    Phys_nAHCm_averaged = (double *)malloc((Nsite*NExcitation*NExcitation)*sizeof(double));
    
    data_float_convert = (float *)malloc((Nsite*NExcitation*NExcitation)*sizeof(float));
    
    /*
    Phys_nCAm  = (double *)calloc((Nsite*Nsite*NExcitation*NExcitation),sizeof(double));
    Phys_nACm  = (double *)calloc((Nsite*Nsite*NExcitation*NExcitation),sizeof(double));
    Phys_nCHAm = (double *)calloc((Nsite*Nsite*NExcitation*NExcitation),sizeof(double));
    Phys_nAHCm = (double *)calloc((Nsite*Nsite*NExcitation*NExcitation),sizeof(double));
    */
    Phys_CA    = (double *)calloc(2*Nsite*Nsite,sizeof(double));
    Local_CA   = (double *)calloc(2*Nsite*Nsite,sizeof(double));
    //Local_AC   = (double *)calloc(2*Nsite*Nsite,sizeof(double));

    O_AC_vec1 = (double *)calloc(Nsite*Nsite*NExcitation*sampleChunk,sizeof(double) );
    O_AC_vec2 = (double *)calloc(Nsite*Nsite*NExcitation*sampleChunk,sizeof(double) );
    O_CA_vec1 = (double *)calloc(Nsite*Nsite*NExcitation*sampleChunk,sizeof(double) );
    O_CA_vec2 = (double *)calloc(Nsite*Nsite*NExcitation*sampleChunk,sizeof(double) );
    H_AC_vec1 = (double *)calloc(Nsite*Nsite*NExcitation*sampleChunk,sizeof(double) );
    H_AC_vec2 = (double *)calloc(Nsite*Nsite*NExcitation*sampleChunk,sizeof(double) );
    H_CA_vec1 = (double *)calloc(Nsite*Nsite*NExcitation*sampleChunk,sizeof(double) );
    H_CA_vec2 = (double *)calloc(Nsite*Nsite*NExcitation*sampleChunk,sizeof(double) );
    O0_vec1   = (double *)calloc(Nsite*Nsite*NExcitation*sampleChunk,sizeof(double) );
    O0_vec2   = (double *)calloc(Nsite*Nsite*NExcitation*sampleChunk,sizeof(double) );

    Local_CisAjsCmuAnu = (double *)calloc(NTransfer*Nsite*Nsite, sizeof(double));
    //Local_AisCjsCmuAnu = (double **)malloc(sizeof(double*)*NTransfer);
    //for(i=0;i<NTransfer;i++) {
    //  Local_CisAjsCmuAnu[i] = (double *)calloc(Nsite*Nsite,sizeof(double));
    //  //Local_AisCjsCmuAnu[i] = (double *)calloc(Nsite*Nsite,sizeof(double));
    //}
  }
  
  initializeWorkSpaceAll();
  return;
}

void FreeMemory() {
  FreeWorkSpaceAll();

  if(NVMCCalMode==0){
    free(SROptData);
    free(SROptOO);
  }

  if(NVMCCalMode==1){
    free(PhysCisAjs);
    
    if(NLanczosMode>0){
      free(QQQQ);
      free(QQQQ_real);
      if(NLanczosMode>1){
        free(QCisAjsQ);
        free(QCisAjsQ_real);
      }
    }
  }

  if(NVMCCalMode==2){
    free(PhysN1);
    free(PhysN2);
  }
  
  if(NVMCCalMode==3){
    free(O_AC_vec1);
    free(O_AC_vec2);
    free(O_CA_vec1);
    free(O_CA_vec2);
    free(H_AC_vec1);
    free(H_AC_vec2);
    free(H_CA_vec1);
    free(H_CA_vec2);
    free(O0_vec1);
    free(O0_vec2);      
  
    //free(Phys_nCHAm);
    //free(Phys_nAHCm);
    //free(Phys_nCAm);
    //free(Phys_nACm);

    free(Phys_nCHAm_averaged);
    free(Phys_nAHCm_averaged);
    free(Phys_nCAm_averaged);
    free(Phys_nACm_averaged);
    free(data_float_convert);
  
    free(Phys_CA);
    free(Local_CA);
    //free(Local_AC);
    //int i;    
    //for(i=0;i<NTransfer;i++) {
    //  free(Local_CisAjsCmuAnu[i]);
    //  //free(Local_AisCjsCmuAnu[i]);
    //}
    free(Local_CisAjsCmuAnu);
    //free(Local_AisCjsCmuAnu);
  }
  
  free(QPFullWeight);

  free(InvM);
  free(SlaterElm);

  free(BurnEleIdx);
  free(TmpEleIdx);
  free(logSqPfFullSlater);
  free(EleProjCnt);
  free(EleIdx);
  free(EleCfg);

  free(Para);

  return;
}

#endif


==> anc/dvmc/src/mVMC/slater.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * slater elements
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include <complex.h>
#include "./include/global.h"
#include "./include/slater.h"

#pragma once
void SubSlaterElmBF_fcmp(const int tri, const int trj, double complex*slt_ij, int *ijcount, double complex*slt_ji, int *jicount, const int *eleProjBFCnt);

void SubSlaterElmBF_real(const int tri, const int trj, double *slt_ij, int *ijcount, double *slt_ji, int *jicount, const int *eleProjBFCnt);

void UpdateSlaterElm_fcmp() {
  int ri,ori,tri,sgni,rsi0,rsi1;
  int rj,orj,trj,sgnj,rsj0,rsj1;
  int qpidx,mpidx,spidx,optidx;
  double cs,cc,ss;
  double complex slt_ij,slt_ji;
  int *xqp, *xqpSgn, *xqpOpt, *xqpOptSgn;
  double complex *sltE,*sltE_i0,*sltE_i1;

  #pragma omp parallel for default(shared)        \
    private(qpidx,optidx,mpidx,spidx,                      \
            xqpOpt,xqpOptSgn,xqp,xqpSgn,cs,cc,ss,sltE,     \
            ri,ori,tri,sgni,rsi0,rsi1,sltE_i0,sltE_i1,      \
            rj,orj,trj,sgnj,rsj0,rsj1,slt_ij,slt_ji)
  #pragma loop noalias
  for(qpidx=0;qpidx<NQPFull;qpidx++) {
    // qpidx  = optidx*NQPFix+NSPGaussLeg*mpidx+spidx 
    // NQPFix = NSPGaussLeg*NMPTrans
    optidx    = qpidx / NQPFix;                // optidx -> optrans projection (will not be used ?)
    mpidx     = (qpidx%NQPFix) / NSPGaussLeg;  // mpidx  -> momentum projection
    spidx     = qpidx % NSPGaussLeg;           // spidx  -> spin     projection

    xqpOpt    = QPOptTrans[optidx];    //
    xqpOptSgn = QPOptTransSgn[optidx]; //
    xqp       = QPTrans[mpidx];        //QPTrans[i][j]: i # of trans. op.,j origin of trans. op. 
    xqpSgn    = QPTransSgn[mpidx];
    cs        = SPGLCosSin[spidx];
    cc        = SPGLCosCos[spidx];
    ss        = SPGLSinSin[spidx];
    
    sltE      = SlaterElm + qpidx*Nsite2*Nsite2;
    
    for(ri=0;ri<Nsite;ri++) {
      ori     = xqpOpt[ri];           // ri (OptTrans) -> ori (Trans)-> tri
      tri     = xqp[ori];
      sgni    = xqpSgn[ori]*xqpOptSgn[ri];
      rsi0    = ri;
      rsi1    = ri+Nsite;
      sltE_i0 = sltE + rsi0*Nsite2;
      sltE_i1 = sltE + rsi1*Nsite2;
      
      for(rj=0;rj<Nsite;rj++) {
        orj = xqpOpt[rj];
        trj = xqp[orj];
        sgnj = xqpSgn[orj]*xqpOptSgn[rj];
        rsj0 = rj;
        rsj1 = rj+Nsite;
        
        slt_ij = Slater[ OrbitalIdx[tri][trj] ] * (double)(OrbitalSgn[tri][trj]*sgni*sgnj);
        slt_ji = Slater[ OrbitalIdx[trj][tri] ] * (double)(OrbitalSgn[trj][tri]*sgni*sgnj);
        
        sltE_i0[rsj0] = -(slt_ij - slt_ji)*cs;   // up   - up
        sltE_i0[rsj1] =   slt_ij*cc + slt_ji*ss; // up   - down
        sltE_i1[rsj0] = -slt_ij*ss - slt_ji*cc;  // down - up
        sltE_i1[rsj1] =  (slt_ij - slt_ji)*cs;   // down - down 
      }
    }
  }

  return;
}

// Calculating Tr[Inv[M]*D_k(X)]
void SlaterElmDiff_fcmp(double complex *srOptO, const double complex ip, int *eleIdx) {
  const int nBuf=NSlater*NQPFull;
  const int nsize = Nsize;
  const int ne = Ne;
  const int nQPFull = NQPFull;
  const int nMPTrans = NMPTrans; // number of translational operators
  const int nSlater = NSlater;
  const int nTrans = NMPTrans * NQPOptTrans; //usually NQPOptTrans=1

  const double complex invIP = 1.0/ip;
  int msi,msj,ri,rj,ori,orj,tri,trj,sgni,sgnj;
  int mpidx,spidx,orbidx,qpidx,optidx,i;
  double complex cs,cc,ss; // including Pf
  int *xqp,*xqpSgn,*xqpOpt,*xqpOptSgn;
  double complex *invM,*invM_i;

  int *orbitalIdx_i;
  int *transOrbIdx; /* transOrbIdx[mpidx][msi][msj] */
  int *transOrbSgn; /* transOrbSgn[mpidx][msi][msj] */
  int *tOrbIdx,*tOrbIdx_i;
  int *tOrbSgn,*tOrbSgn_i;
  double complex *buf, *buffer;
  double complex tmp;

  RequestWorkSpaceInt(2*nTrans*Nsize*Nsize);
  RequestWorkSpaceComplex(NQPFull*NSlater);

  transOrbIdx = GetWorkSpaceInt(nTrans*Nsize*Nsize); /* transOrbIdx[mpidx][msi][msj] */
  transOrbSgn = GetWorkSpaceInt(nTrans*Nsize*Nsize); /* transOrbSgn[mpidx][msi][msj] */
  buffer = GetWorkSpaceComplex(NQPFull*NSlater);

  for(i=0;i<nBuf;i++) buffer[i]=0.0;

  #pragma omp parallel for default(shared)                        \
    private(qpidx,optidx,mpidx,msi,msj,xqp,xqpSgn,xqpOpt,xqpOptSgn,\
            ri,ori,tri,sgni,rj,orj,trj,sgnj,                       \
            tOrbIdx,tOrbIdx_i,tOrbSgn,tOrbSgn_i,orbitalIdx_i)
  #pragma loop noalias
  for(qpidx=0;qpidx<nTrans;qpidx++) {            // nTran=nMPTrans*NQPOptTrans: usually nMPTrans
    optidx    = qpidx / nMPTrans;                // qpidx=mpidx+nMPTrans*optidx
    mpidx     = qpidx % nMPTrans; 
                                                 // QPOptTrans:     NQPOptTrans* Nsite matrix :  usually NQPOptTrans = 1
                                                 // QPOptTransSgn:  NQPOptTrans* Nsite matrix :  usually NQPOptTrans = 1 
    xqpOpt    = QPOptTrans[optidx];              // xqpOpt[]    = QPOptTrans[optidx][]    : usually optidx=0 and not be used
    xqpOptSgn = QPOptTransSgn[optidx];           // xqpOptSgn[] = QPOptTransSgn[optidx][] : usually optidx=0 and not be used
    xqp       = QPTrans[mpidx];                  // xqp    =  QPTrans[mpidx][]
    xqpSgn    = QPTransSgn[mpidx];               // xqpSgn =  QPTransSgn[mpidx][]
    tOrbIdx   = transOrbIdx + qpidx*nsize*nsize; // tOrbIdx : f_ij
    tOrbSgn   = transOrbSgn + qpidx*nsize*nsize; // tOrbSgn : sign of f_ij
    for(msi=0;msi<nsize;msi++) {                 // nsize=2*Ne
      ri           = eleIdx[msi];                //  ri  : postion where the msi-th electron exists  
      ori          = xqpOpt[ri];                 // ori  : 
      tri          = xqp[ori];                   // tri  : 
      sgni         = xqpSgn[ori]*xqpOptSgn[ri];  // sgni :
      tOrbIdx_i    = tOrbIdx + msi*nsize;        // 
      tOrbSgn_i    = tOrbSgn + msi*nsize;        //
      orbitalIdx_i = OrbitalIdx[tri];            //
      for(msj=0;msj<nsize;msj++) { //nsize=2*Ne //
        rj             = eleIdx[msj];           //
        orj            = xqpOpt[rj];         
        trj            = xqp[orj];
        sgnj           = xqpSgn[orj]*xqpOptSgn[rj];
        tOrbIdx_i[msj] = orbitalIdx_i[trj];
        tOrbSgn_i[msj] = sgni*sgnj*OrbitalSgn[tri][trj];
      }
    }
  }
// calculating Tr(X^{-1}*dX/df_{msi,msj})=-2*alpha(sigma(msi),sigma(msj))(X^{-1})_{msi,msj}
  #pragma omp parallel for default(shared)        \
    private(qpidx,mpidx,spidx,cs,cc,ss,                   \
            tOrbIdx,tOrbSgn,invM,buf,msi,msj,             \
            tOrbIdx_i,tOrbSgn_i,invM_i,orbidx)
  #pragma loop noalias
  for(qpidx=0;qpidx<nQPFull;qpidx++) { // nQPFull = NQPFix * NQPOptTrans: usually = NSPGaussLeg * NMPTrans
    mpidx = qpidx / NSPGaussLeg;       // qpidx   = NSPGaussLeg*mpidx + spidx
    spidx = qpidx % NSPGaussLeg;

    cs = PfM[qpidx] * SPGLCosSin[spidx]; // spin rotation + PfM
    cc = PfM[qpidx] * SPGLCosCos[spidx]; // spin rotation + PfM
    ss = PfM[qpidx] * SPGLSinSin[spidx]; // spin rotation + PfM

    tOrbIdx = transOrbIdx + mpidx*nsize*nsize; // tOrbIdx[msi][msj] = transOrbIdx[mpidx][msi][msj]
    tOrbSgn = transOrbSgn + mpidx*nsize*nsize; // tOrbSgn[msi][msj] = transOrbSgn[mpidx][msi][msj]
    invM    = InvM        + qpidx*Nsize*Nsize; // invM  M^-1 and PfM, InvM: NQPFull*(Nsize*Nsize)+PfM
    buf     = buffer      + qpidx*NSlater;     // buf   fij, buffer: NSlater*NQPFull

    #pragma loop norecurrence
    for(msi=0;msi<ne;msi++) {
      tOrbIdx_i = tOrbIdx + msi*nsize;         // tOrbIdx_i[] = tOrbIdx[msi][msj]
      tOrbSgn_i = tOrbSgn + msi*nsize;         // tOrbSgn_i[] = tOrbSgn[msi][msj]
      invM_i    = invM + msi*nsize;            // invM[]      = invM[msi][]
      for(msj=0;msj<ne;msj++) {                // up-up
        /* si=0 sj=0*/
        orbidx       = tOrbIdx_i[msj];         // 
        buf[orbidx] += invM_i[msj]*cs*tOrbSgn_i[msj]; // invM[msi][msj]
      }
      for(msj=ne;msj<nsize;msj++) {            // up-down
        /* si=0 sj=1*/
        orbidx       = tOrbIdx_i[msj];
        buf[orbidx] -= invM_i[msj]*cc*tOrbSgn_i[msj];
      }
    }
    #pragma loop norecurrence
    for(msi=ne;msi<nsize;msi++) { 
      tOrbIdx_i = tOrbIdx + msi*nsize;
      tOrbSgn_i = tOrbSgn + msi*nsize;
      invM_i = invM + msi*nsize;
      for(msj=0;msj<ne;msj++) {    // down-up
        /* si=1 sj=0*/
        orbidx = tOrbIdx_i[msj];
        buf[orbidx] += invM_i[msj]*ss*tOrbSgn_i[msj];
      }
      for(msj=ne;msj<nsize;msj++) {// down-down
        /* si=1 sj=1*/
        orbidx = tOrbIdx_i[msj];
        buf[orbidx] -= invM_i[msj]*cs*tOrbSgn_i[msj];
      }
    }
  }

  /* store SROptO[] */
  for(orbidx=0;orbidx<nSlater;orbidx++) {
    srOptO[2*orbidx]   = 0.0+0.0*I; // 0
    srOptO[2*orbidx+1] = 0.0+0.0*I; // 0
  }
  #pragma loop noalias
  for(qpidx=0;qpidx<nQPFull;qpidx++) {
    tmp = QPFullWeight[qpidx];
    buf = buffer + qpidx*nSlater;
    for(orbidx=0;orbidx<nSlater;orbidx++) {
      srOptO[2*orbidx]   += tmp * buf[orbidx];   //real      TBC
      srOptO[2*orbidx+1] += tmp * buf[orbidx]*I; //imaginary TBC
      //printf("Re DEBUG: tmp=%lf :orbidx=%d srOptO=%lf %lf invIP=%lf %lf \n",tmp,orbidx,creal(srOptO[2*orbidx]),cimag(srOptO[2*orbidx]),creal(invIP),cimag(invIP));
      //printf("Im DEBUG:orbidx=%d srOptO=%lf %lf invIP=%lf %lf \n",orbidx,creal(srOptO[2*orbidx+1]),cimag(srOptO[2*orbidx+1]),creal(invIP),cimag(invIP));
    }
  }
  for(orbidx=0;orbidx<nSlater;orbidx++) {
    srOptO[2*orbidx]   *= invIP;
    srOptO[2*orbidx+1] *= invIP;
  }

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceComplex();
  return;
}

void SlaterElmBFDiff_fcmp(double complex*srOptO, const double complex ip, int *eleIdx, int *eleNum, int *eleCfg, int *eleProjConst,const int * eleProjBFCnt){
  const int nBuf=NSlater*NQPFull;
  const int nsize = Nsize;
  const int ne = Ne;
  const int nQPFull = NQPFull;
  const int nMPTrans = NMPTrans;
  const int nSlater = NSlater;
  const int nTrans = NMPTrans * NQPOptTrans;
  const double complex invIP = 1.0/ip;
  
  int xk,xl,xn,xm;
  int s,idx,rsi,rsj;
  //double eta;
  int mi,mj,msi,msj,msk,msl,ri,rj,rk,rl;
  int tri,trj;
  int mpidx,spidx,orbidx,orbsgn,qpidx,i;
  double complex cs,cc,ss;
  int *xqp, *xqpInv;
  double complex *invM,*invM_i,*invM_k;
//  const int *bfCnt0=eleProjBFCnt;
//  const int *bfCnt1=eleProjBFCnt + 4*Nsite*Nrange;
  const int *bfCnt2=eleProjBFCnt + 8*Nsite*Nrange;
  const int *bfCnt3=eleProjBFCnt +12*Nsite*Nrange;
  const int *bfCnt2_n,*bfCnt3_m;
  int **posBF = PosBF;

  int *orbitalIdx_i,*orbitalSgn_i;
  int *transOrbIdx; /* transOrbIdx[mpidx][msi][msj] */
//  int *transOrbSgn; /* transOrbSgn[mpidx][msi][msj] */
  int *tOrbIdx,*tOrbIdx_i;
  int *tOrbSgn_i;
  double complex *buf,*buffer;
  double complex tmp;
  //double complex bfdhidx[NMultiSlater*NQPFull*Nsize*Nsize];
  //double complex *bfdhidx_i;
  double complex pTrans[Nsite2*Nsite2];
  double complex *pTrans_i;

  double complex **etaTmp;
  int rki,rlj;
  const int nSite=Nsite;
  const int nRange=Nrange;
  const int nSiteRange = nRange*nSite;
  int idx_ik,idx_jl;
  int bfidx;
  int dki,dlj,nidx,midx,xtmp;

  RequestWorkSpaceInt(2*nTrans*Nsize*Nsize);
  RequestWorkSpaceComplex(NQPFull*NSlater);

  transOrbIdx = GetWorkSpaceInt(nTrans*Nsize*Nsize); /* transOrbIdx[mpidx][msi][msj] */
//  transOrbSgn = GetWorkSpaceInt(nTrans*Nsize*Nsize); /* transOrbSgn[mpidx][msi][msj] */
  buffer = GetWorkSpaceComplex(NQPFull*NSlater);
  
  for(i=0;i<nBuf;i++) buffer[i]=0.0;

  #pragma omp parallel for default(shared)        \
    private(mpidx,msi,msj,xqp,ri,tri,rj,trj,      \
            tOrbIdx,tOrbIdx_i,orbitalIdx_i)
  #pragma loop noalias
  for(mpidx=0;mpidx<nMPTrans;mpidx++) {
    xqp = QPTrans[mpidx];
    tOrbIdx = transOrbIdx + mpidx*nsize*nsize;
    for(msi=0;msi<nsize;msi++) {
      ri = eleIdx[msi];
      tri = xqp[ri];
      tOrbIdx_i = tOrbIdx + msi*nsize;
      orbitalIdx_i = OrbitalIdx[tri];
      for(msj=0;msj<nsize;msj++) {
        rj = eleIdx[msj];
        trj = xqp[rj];
        tOrbIdx_i[msj] = orbitalIdx_i[trj];
      }
    }
  }
            
  for(idx=0;idx<Nsite2*Nsite2;idx++){
     pTrans[idx]=0.0;
  }
  for(idx=0;idx<NTransfer;idx++){
    ri = Transfer[idx][0];
    rj = Transfer[idx][2];
    s  = Transfer[idx][1];// C_ris a_rjs
    rsi = ri + Nsite*s;
    rsj = rj + Nsite*s;
    pTrans_i = pTrans + rsi*Nsite2;
    pTrans_i[rsj] = ParaTransfer[idx];
  }
  /*for(idx=0;idx<Nsite2*Nsite2;idx++){
    rsi = idx/Nsite2;
    rsj = idx%Nsite2;
    printf("Transfer[%d][%d]=%.5e,%.5e\n",rsi,rsj,creal(pTrans[idx]),cimag(pTrans[idx]));
  }*/

  #pragma omp parallel for default(shared)        \
    private(qpidx,mpidx,spidx,cs,cc,ss,           \
            tOrbIdx,invM,buf,msi,msj,             \
            ri,rj,rk,tri,trj,idx, \
            tOrbIdx_i,invM_i,orbidx)
  #pragma loop noalias
  for(qpidx=0;qpidx<nQPFull;qpidx++) {
    mpidx = qpidx / NSPGaussLeg;
    spidx = qpidx % NSPGaussLeg;
    xqp = QPTrans[mpidx];
    xqpInv = QPTransInv[mpidx];

    cs = PfM[qpidx] * SPGLCosSin[spidx];
    cc = PfM[qpidx] * SPGLCosCos[spidx];
    ss = PfM[qpidx] * SPGLSinSin[spidx];

    tOrbIdx = transOrbIdx + mpidx*nsize*nsize;
//    tOrbSgn = transOrbSgn + mpidx*nsize*nsize;
    invM = InvM + qpidx*Nsize*Nsize;
    buf = buffer + qpidx*NSlater;
    etaTmp = eta + qpidx*Nsite*Nsite;
    //flagTmp = EtaFlag + qpidx*Nsite*Nsite;

       // if(slt_ij == 0.0){eta = 1.0;}
       // else{eta = ProjBF[0];}
        //slt_ij += eta*Slater[ OrbitalIdx[tri][trj] ];
        
    //BackFlow Correlation eta1
    if(NBackFlowIdx > 0){
      #pragma loop norecurrence
      //for(msi=0;msi<ne;msi++) {
      for(ri=0;ri<Nsite;ri++) {
        mi = eleCfg[ri];
        msi = mi;
        tri = xqp[ri];
        orbitalIdx_i = OrbitalIdx[tri];
        orbitalSgn_i = OrbitalSgn[tri];
        for(rj=0;rj<Nsite;rj++) {
          // si=0 sj=1
          mj = eleCfg[rj+Nsite];
          msj = mj + ne;
          trj = xqp[rj];
          orbidx = orbitalIdx_i[trj];
          orbsgn = orbitalSgn_i[trj];

          if((mi != -1) && (mj != -1)){
            invM_i = invM + msi*nsize;
            //buf[orbidx] -= tEta[tri][trj]*invM_i[msj]*cc;
            //printf("eta[%d][%d]",tri,trj);
            //printf("=%.2e\n",etaTmp[tri][trj]);
            buf[orbidx] -= etaTmp[tri][trj]*invM_i[msj]*cc*orbsgn;
            //buf[orbidx] -= etaTmp[tri][trj]*invM_i[msj]*cc*tOrbSgn_i[msj];
          }

          for(xn=0;xn<4;xn++){
            bfCnt2_n=bfCnt2+xn*nSiteRange;
//            bfCnt3_n=bfCnt3+xn*nSiteRange;
            for(xm=0;xm<4;xm++){
              if(xm==0 && xn == 0) continue;
              bfidx=BFSubIdx[xn][xm];
//              bfCnt2_m=bfCnt2+xm*nSiteRange;
              bfCnt3_m=bfCnt3+xm*nSiteRange;
          
              for(xk=0;xk<nRange;xk++) {
                rki=posBF[tri][xk];
                rk=xqpInv[rki];
                if(eleCfg[rk] == -1) continue;
                msk = eleCfg[rk];
                idx_ik=tri*nRange+xk;
                invM_k = invM + msk*nsize;
              
                dki = RangeIdx[tri][rki];
                xtmp = 4*dki+xn;
                nidx = xtmp-3-dki;
                //if(itmp <= 3 || itmp%4==0){continue;}
                if(xtmp%4==0){nidx=-1;}
                if(xtmp==0){nidx=0;}
                if(nidx<0){continue;}

                for(xl=0;xl<nRange;xl++) {
                  rlj=posBF[trj][xl];
                  rl=xqpInv[rlj];
                  if(eleCfg[rl+Nsite] == -1) continue;
                  msl = eleCfg[rl+Nsite]+ne;
                  idx_jl=trj*nRange+xl;
                
                  dlj = RangeIdx[trj][rlj];
                  xtmp = 4*dlj+xm;
                  midx = xtmp-3-dlj;
                  //if(itmp <= 3 || itmp%4==0){continue;}
                  if(xtmp%4==0){midx=-1;}
                  if(xtmp==0){midx=0;}
                  if(midx<0){continue;}
                  bfidx=BFSubIdx[nidx][midx];
                  orbsgn =  OrbitalSgn[rki][rlj];

                  buf[orbidx] -= -orbsgn*invM_k[msl]*ProjBF[bfidx]*bfCnt2_n[idx_ik]*bfCnt3_m[idx_jl]*PfM[qpidx];
                }
              }
            }
          }
        }
      }
      /*#pragma loop norecurrence
      for(msi=ne;msi<nsize;msi++) {
        tOrbIdx_i = tOrbIdx + msi*nsize;
        invM_i = invM + msi*nsize;
        for(msj=0;msj<ne;msj++) {
          // si=1 sj=0
          orbidx  = tOrbIdx_i[msj];
          buf[orbidx] += invM_i[msj]*cs*tOrbSgn_i[msj];
        }
        for(msj=ne;msj<nsize;msj++) {
          // si=1 sj=1
          orbidx = tOrbIdx_i[msj];
          buf[orbidx] -= invM_i[msj]*cc*tOrbSgn_i[msj];
        }
      }*/
    }else{
    // TODO: Check
      #pragma loop norecurrence
      for(msi=0;msi<ne;msi++) {
        tOrbIdx_i = tOrbIdx + msi*nsize;
        invM_i = invM + msi*nsize;
        for(msj=0;msj<ne;msj++) {
          // si=0 sj=0
          orbidx = tOrbIdx_i[msj];
          buf[orbidx] += invM_i[msj]*ss*tOrbSgn_i[msj];
        }
        for(msj=ne;msj<nsize;msj++) {
          // si=0 sj=1
          orbidx = tOrbIdx_i[msj];
          buf[orbidx] -= invM_i[msj]*cs*tOrbSgn_i[msj];
        }
      }
      #pragma loop norecurrence
      for(msi=ne;msi<nsize;msi++) {
        tOrbIdx_i = tOrbIdx + msi*nsize;
        invM_i = invM + msi*nsize;
        for(msj=0;msj<ne;msj++) {
          // si=1 sj=0
          orbidx = tOrbIdx_i[msj];
          buf[orbidx] += invM_i[msj]*ss*tOrbSgn_i[msj];
        }
        for(msj=ne;msj<nsize;msj++) {
          // si=1 sj=1
          orbidx = tOrbIdx_i[msj];
          buf[orbidx] -= invM_i[msj]*cs*tOrbSgn_i[msj];
        }
      }
    }

  }

  /* store SROptO[] */
  for(orbidx=0;orbidx<nSlater;orbidx++) {
    srOptO[2*orbidx] = 0.0+0.0*I;
    srOptO[2*orbidx+1] = 0.0+0.0*I;
  }
  #pragma loop noalias
  for(qpidx=0;qpidx<nQPFull;qpidx++) {
    tmp = QPFullWeight[qpidx];
    buf = buffer + qpidx*nSlater;
    for(orbidx=0;orbidx<nSlater;orbidx++) {
      srOptO[2*orbidx] += tmp * buf[orbidx];
      srOptO[2*orbidx+1] += tmp * buf[orbidx]*I;
    }
  }
  for(orbidx=0;orbidx<nSlater;orbidx++) {
    srOptO[2*orbidx] *= invIP;
    srOptO[2*orbidx+1] *= invIP;
  }

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceComplex();
  return;
}

/* buffer size = NQPFull*NSlater */
/* bufInt size = NMPTrans*Nsize*Nsize */
void BackFlowDiff_fcmp(complex double *srOptO, const double complex ip, int *eleIdx, const int *eleNum, int *eleProjConst,
                   const int *eleProjBFCnt) {

  const double complex invIP = 1.0/ip;
  int msi,msj,ri,rj,tri,trj;
  int mpidx,qpidx;
  int *xqp;
  const double complex *invM,*invM_i;

  int *orbitalIdx_i;
  int *transOrbIdx; /* transOrbIdx[mpidx][msi][msj] */
  int *tOrbIdx,*tOrbIdx_i;
  double complex tmp;

  const int nsize = Nsize;
  const int ne = Ne;
  const int nQPFull = NQPFull;
  const int nMPTrans = NMPTrans;
  const int nTrans = NMPTrans * NQPOptTrans;

  int bfidx;
  //double bufM[NQPFull*16*Nsize*Nsize];
  double complex *bufM;
  double complex *bufM_i;
  //double complex trM0=0.0,trM1=0.0,trM2=0.0,trM3=0.0,trM4=0.0,trM5=0.0,trM6=0.0;
  double complex trM[NProjBF];
  double complex pfM;
  int rki,rkj,rli,rlj;
  const int nSite=Nsite;
  const int nRange=Nrange;
  const int nSiteRange = nRange*nSite;
  int idx_ik,idx_jk,idx_il,idx_jl;
  const int *bfCnt0=eleProjBFCnt;
  const int *bfCnt1=eleProjBFCnt+4*Nsite*Nrange;
  const int *bfCnt0_n,*bfCnt0_m,*bfCnt1_n,*bfCnt1_m;
  int **posBF = PosBF;
  int xk,xl,xn,xm;
  int dki,dlj,nidx,midx,itmp;

  RequestWorkSpaceInt(2*nTrans*Nsize*Nsize);
  //RequestWorkSpaceDouble(NQPFull*NSlater);
  RequestWorkSpaceComplex(16*NQPFull*Nsize*Nsize);

  transOrbIdx = GetWorkSpaceInt(nTrans*Nsize*Nsize); /* transOrbIdx[mpidx][msi][msj] */
  //transOrbSgn = GetWorkSpaceInt(nTrans*Nsize*Nsize); /* transOrbSgn[mpidx][msi][msj] */
  //buffer = GetWorkSpaceDouble(NQPFull*NSlater);
  bufM = GetWorkSpaceComplex(16*NQPFull*Nsize*Nsize);

    for(bfidx=0;bfidx<NProjBF;bfidx++) {
      srOptO[2*bfidx] = 0.0 + 0.0*I;
      srOptO[2*bfidx+1] = 0.0 + 0.0*I;
    }

  #pragma omp parallel for default(shared)        \
    private(mpidx,msi,msj,xqp,ri,tri,rj,trj,      \
            tOrbIdx,tOrbIdx_i,orbitalIdx_i)
  #pragma loop noalias
  for(mpidx=0;mpidx<nMPTrans;mpidx++) {
    xqp = QPTrans[mpidx];
    tOrbIdx = transOrbIdx + mpidx*nsize*nsize;
    for(msi=0;msi<nsize;msi++) {
      ri = eleIdx[msi];
      tri = xqp[ri];
      tOrbIdx_i = tOrbIdx + msi*nsize;
      orbitalIdx_i = OrbitalIdx[tri];
      for(msj=0;msj<nsize;msj++) {
        rj = eleIdx[msj];
        trj = xqp[rj];
        tOrbIdx_i[msj] = orbitalIdx_i[trj];
      }
    }
  }

  #pragma omp parallel for default(shared)        \
    private(qpidx,mpidx,           \
            tOrbIdx,invM,msi,msj,             \
            tOrbIdx_i,invM_i)
    //reduction(-:trM0,trM1,trM2)
  #pragma loop noalias
  for(qpidx=0;qpidx<nQPFull;qpidx++) {
    mpidx = qpidx / NSPGaussLeg;
    xqp = QPTrans[mpidx];

    tOrbIdx = transOrbIdx + mpidx*nsize*nsize;
    //sltE = SlaterElm + qpidx*Nsite2*Nsite2;
    invM = InvM + qpidx*Nsize*Nsize;
    //buf = buffer + qpidx*Nsize*Nsize;
    //buf = bufM + qpidx*Nsize*Nsize;
    pfM = PfM[qpidx];
    //flagTmp = etaFlag + qpidx*Nsite*Nsite;

    for(bfidx=0;bfidx<NProjBF;bfidx++) {
      trM[bfidx] = 0.0+0.0*I;
    }
    /* store bufM */
    /* Note that bufM is row-major and skew-symmetric. */
    /* bufM[msj][msi] = sltE[rsi][rsj] */
    #pragma loop noalias
    for(msi=0;msi<ne;msi++) {
      ri = eleIdx[msi];
      tri = xqp[ri];
      //rsi = ri + (msi/Ne)*Nsite;
      bufM_i = bufM + msi*Nsize;
      invM_i = invM + msi*Nsize;
      #pragma loop norecurrence
      for(msj=ne;msj<nsize;msj++) {
        rj = eleIdx[msj];
        trj = xqp[rj];
        //rsj = rj + (msj/Ne)*Nsite;
        if(etaFlag[tri][trj] == 0){
          bufM_i[msj] = 0.0;
        }else{
          bufM_i[msj] = Slater[ OrbitalIdx[tri][trj]]*OrbitalSgn[tri][trj];
        }
        trM[0] -= 2.0*invM_i[msj]*bufM_i[msj];
      }
    }

     //printf("eta1\n");
    /* Clear bufM */
    for(msi=0;msi<16*nsize*nsize;msi++) {
      bufM[msi]=0.0+0.0*I;
    }
    /* store bufM */
    /* Note that bufM is row-major and skew-symmetric. */
    /* bufM[msi][msj] = sltE[rsi][rsj] */
    #pragma loop noalias
    for(msi=0;msi<ne;msi++) {
      ri = eleIdx[msi];
      tri = xqp[ri];
      //rsi = eleIdx[msi] + (msi/Ne)*Nsite;
      bufM_i = bufM + msi*Nsize;
      invM_i = invM + msi*Nsize;
      //xid = n0[tri]*n1[tri];
      #pragma loop norecurrence
      for(msj=ne;msj<nsize;msj++) {
        rj = eleIdx[msj];
        trj = xqp[rj];
        //rsj = eleIdx[msj] + (msj/Ne)*Nsite;
        //xjd = n0[trj]*n1[trj];

        for(xn=0;xn<4;xn++) {
          for(xm=0;xm<4;xm++){
            if(xm==0 && xn == 0) continue;
            bfCnt0_n=bfCnt0+xn*nSiteRange;
            bfCnt1_n=bfCnt1+xn*nSiteRange;
            bfCnt0_m=bfCnt0+xm*nSiteRange;
            bfCnt1_m=bfCnt1+xm*nSiteRange;
            
            //bufM_ni = bufM_i + (4*xn+xm)*Nsize*Nsize;
            for(xk=0;xk<nRange;xk++) {
              rki=posBF[tri][xk];
              rkj=posBF[trj][xk];
              idx_ik=tri*nRange+xk;
              idx_jk=trj*nRange+xk;
            
              dki = RangeIdx[tri][rki];
              itmp = 4*dki+xn;
              nidx = itmp-3-dki;
              //if(itmp <= 3 || itmp%4==0){continue;}
              if((itmp%4)==0){nidx=-1;}
              if(itmp==0){nidx=0;}
              if(nidx<0){continue;}
            
              for(xl=0;xl<nRange;xl++){
                rli=posBF[tri][xl];
                rlj=posBF[trj][xl];
                idx_il=tri*nRange+xl;
                idx_jl=trj*nRange+xl;
            
                dlj = RangeIdx[trj][rlj];
                itmp = 4*dlj+xm;
                midx = itmp-3-dlj;
                if((itmp%4)==0){midx=-1;}
                if(itmp==0){midx=0;}
                if(midx<0){continue;}
                bfidx=BFSubIdx[nidx][midx];
                          
                tmp = -bfCnt0_n[idx_ik]*bfCnt1_m[idx_jl]*Slater[ OrbitalIdx[rki][rlj]]*OrbitalSgn[rki][rlj]
                      -bfCnt1_n[idx_jk]*bfCnt0_m[idx_il]*Slater[ OrbitalIdx[rli][rkj]]*OrbitalSgn[rli][rkj];
                trM[bfidx] -= invM_i[msj]*tmp;
              }
            }
          }
        }

      }
    }
    //TODO: Check
    for(bfidx=0;bfidx<NProjBF;bfidx++) {
      srOptO[2*bfidx]+=0.5*trM[bfidx]*pfM*invIP;
      srOptO[2*bfidx+1]+=0.5*trM[bfidx]*pfM*invIP*I;
    }
  }//QP

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceComplex();

  return;
}


void MakeSlaterElmBF_fcmp(const int *eleNum, const int *eleProjBFCnt) {
  int icount, jcount;
  //double eta;
  int ri,tri,rsi0,rsi1;
  int rj,trj,rsj0,rsj1;
  int qpidx,mpidx,spidx;
  double complex cs,cc,ss;
  double complex slt_ij,slt_ji;
  int *xqp;
  double complex *sltE,*sltE_i0,*sltE_i1;

#pragma omp parallel for default(shared)        \
    private(qpidx,mpidx,spidx,xqp,cs,cc,ss,sltE,  \
            icount,jcount,    \
            ri,tri,rsi0,rsi1,sltE_i0,sltE_i1,     \
            rj,trj,rsj0,rsj1,slt_ij,slt_ji)
#pragma loop noalias
  for(qpidx=0;qpidx<NQPFull;qpidx++) {
    mpidx = qpidx / NSPGaussLeg;
    spidx = qpidx % NSPGaussLeg;

    xqp = QPTrans[mpidx];
    cs = SPGLCosSin[spidx];
    cc = SPGLCosCos[spidx];
    ss = SPGLSinSin[spidx];

    sltE = SlaterElmBF + qpidx*Nsite2*Nsite2;

    for(ri=0;ri<Nsite;ri++) {
      tri = xqp[ri];
      rsi0 = ri;
      rsi1 = ri+Nsite;
      sltE_i0 = sltE + rsi0*Nsite2;
      sltE_i1 = sltE + rsi1*Nsite2;

      for(rj=0;rj<Nsite;rj++) {
        trj = xqp[rj];
        rsj0 = rj;
        rsj1 = rj+Nsite;

        /* backflow correlation factor */
        SubSlaterElmBF_fcmp(tri,trj,&slt_ij,&icount,&slt_ji,&jcount,eleProjBFCnt);
        //printf("icount=%d, slt_ij=%.2e\n",icount,slt_ij);

        if(icount == 0){eta[tri][trj] = 1.0;  etaFlag[tri][trj]=0;}
        else{eta[tri][trj] = creal(ProjBF[0]); etaFlag[tri][trj]=1;}

        if(jcount == 0){eta[trj][tri] = 1.0; etaFlag[trj][tri]=0;}
        else{eta[trj][tri] = creal(ProjBF[0]); etaFlag[trj][tri]=1;}

        sltE_i0[rsj0] = -(slt_ij - slt_ji)*cs;
        sltE_i0[rsj1] = slt_ij*cc + slt_ji*ss;
        sltE_i1[rsj0] = -slt_ij*ss - slt_ji*cc;
        sltE_i1[rsj1] = (slt_ij - slt_ji)*cs;
      }
    }
  }

  return;
}

void SubSlaterElmBF_fcmp(const int tri, const int trj, double complex *slt_ij, int *ijcount, double complex* slt_ji, int *jicount, const int *eleProjBFCnt){
  int xn,xm,xk,xl;
  int rki,rlj;
  int idx_ik,idx_jk,idx_jl;
  int bfidx;
  int dki,dlj,nidx,midx,xtmp;
  const int nSite=Nsite;
  const int nRange=Nrange;
  const int nSiteRange = nRange*nSite;
  const int *bfCnt0=eleProjBFCnt;
  const int *bfCnt1=eleProjBFCnt+4*Nsite*Nrange;
  const int *bfCnt0_n,*bfCnt0_m,*bfCnt1_n,*bfCnt1_m;
  double eta;
  int **posBF = PosBF;

  *slt_ij = 0.0;
  *slt_ji = 0.0;
  *ijcount = 0;
  *jicount = 0;
  //#pragma omp parallel for reduction(+:slt_ij,slt_ji)
  for(xn=0;xn<4;xn++){
    bfCnt0_n=bfCnt0+xn*nSiteRange;
    bfCnt1_n=bfCnt1+xn*nSiteRange;
    for(xm=0;xm<4;xm++){
      if(xm==0 && xn == 0) continue;
      bfCnt0_m=bfCnt0+xm*nSiteRange;
      bfCnt1_m=bfCnt1+xm*nSiteRange;

      for(xk=0;xk<nRange;xk++) {
        rki=posBF[tri][xk];
        //rkj=posBF[trj][xk];
        idx_ik=tri*nRange+xk;
        idx_jk=trj*nRange+xk;

        dki = RangeIdx[tri][rki];
        xtmp = 4*dki+xn;
        nidx = xtmp-3-dki;
        if(xtmp%4==0){nidx=-1;}
        if(xtmp==0){nidx=0;}
        if(nidx<0){continue;}

        *ijcount += bfCnt0[nSiteRange+idx_ik]+bfCnt0[nSiteRange+idx_jk];
        *jicount += bfCnt0[nSiteRange+idx_ik]+bfCnt0[nSiteRange+idx_jk];

        for(xl=0;xl<nRange;xl++){
          //rli=posBF[tri][xl];
          rlj=posBF[trj][xl];
          //idx_il=tri*nRange+xl;
          idx_jl=trj*nRange+xl;

          dlj = RangeIdx[trj][rlj];
          xtmp = 4*dlj+xm;
          midx = xtmp-3-dlj;
          if(xtmp%4==0){midx=-1;}
          if(xtmp==0){midx=0;}
          if(midx<0){continue;}
          bfidx=BFSubIdx[nidx][midx];

          //printf("ProjBF[%d]=%.2e\n",bfidx,ProjBF[bfidx]);
          //printf("OrbitalSgn[%d][%d]=%d\n",rki,rlj,OrbitalSgn[rki][rlj]);
          //printf("Slater[%d]=%.2e\n",OrbitalIdx[rki][rlj], Slater[ OrbitalIdx[rki][rlj]]);
          //printf("bfCnt0_n[%d]=%d\n",idx_ik,bfCnt0_n[idx_ik]);
          *slt_ij += -ProjBF[bfidx]*bfCnt0_n[idx_ik]*bfCnt1_m[idx_jl]*Slater[ OrbitalIdx[rki][rlj]]*OrbitalSgn[rki][rlj];
          *slt_ji += -ProjBF[bfidx]*bfCnt1_n[idx_ik]*bfCnt0_m[idx_jl]*Slater[ OrbitalIdx[rlj][rki]]*OrbitalSgn[rlj][rki];
        }
      }
    }
  }

  if(*ijcount == 0){eta = 1.0;}
  else{eta = creal(ProjBF[0]);} //TODO: Check
  *slt_ij += eta*Slater[ OrbitalIdx[tri][trj] ]*OrbitalSgn[tri][trj];

  if(*jicount == 0){eta = 1.0;}
  else{eta = creal(ProjBF[0]);}
  *slt_ji += eta*Slater[ OrbitalIdx[trj][tri] ]*OrbitalSgn[trj][tri];

  return;

}


void SubSlaterElmBF_real(const int tri, const int trj, double *slt_ij, int *ijcount, double* slt_ji, int *jicount, const int *eleProjBFCnt){
  int xn,xm,xk,xl;
  int rki,rlj;
  int idx_ik,idx_jk,idx_jl;
  int bfidx;
  int dki,dlj,nidx,midx,xtmp;
  const int nSite=Nsite;
  const int nRange=Nrange;
  const int nSiteRange = nRange*nSite;
  const int *bfCnt0=eleProjBFCnt;
  const int *bfCnt1=eleProjBFCnt+4*Nsite*Nrange;
  const int *bfCnt0_n,*bfCnt0_m,*bfCnt1_n,*bfCnt1_m;
  double eta;
  int **posBF = PosBF;

  *slt_ij = 0.0;
  *slt_ji = 0.0;
  *ijcount = 0;
  *jicount = 0;
  //#pragma omp parallel for reduction(+:slt_ij,slt_ji)
  for(xn=0;xn<4;xn++){
    bfCnt0_n=bfCnt0+xn*nSiteRange;
    bfCnt1_n=bfCnt1+xn*nSiteRange;
    for(xm=0;xm<4;xm++){
      if(xm==0 && xn == 0) continue;
      bfCnt0_m=bfCnt0+xm*nSiteRange;
      bfCnt1_m=bfCnt1+xm*nSiteRange;

      for(xk=0;xk<nRange;xk++) {
        rki=posBF[tri][xk];
        //rkj=posBF[trj][xk];
        idx_ik=tri*nRange+xk;
        idx_jk=trj*nRange+xk;

        dki = RangeIdx[tri][rki];
        xtmp = 4*dki+xn;
        nidx = xtmp-3-dki;
        if(xtmp%4==0){nidx=-1;}
        if(xtmp==0){nidx=0;}
        if(nidx<0){continue;}

        *ijcount += bfCnt0[nSiteRange+idx_ik]+bfCnt0[nSiteRange+idx_jk];
        *jicount += bfCnt0[nSiteRange+idx_ik]+bfCnt0[nSiteRange+idx_jk];

        for(xl=0;xl<nRange;xl++){
          //rli=posBF[tri][xl];
          rlj=posBF[trj][xl];
          //idx_il=tri*nRange+xl;
          idx_jl=trj*nRange+xl;

          dlj = RangeIdx[trj][rlj];
          xtmp = 4*dlj+xm;
          midx = xtmp-3-dlj;
          if(xtmp%4==0){midx=-1;}
          if(xtmp==0){midx=0;}
          if(midx<0){continue;}
          bfidx=BFSubIdx[nidx][midx];

          //printf("ProjBF[%d]=%.2e\n",bfidx,ProjBF[bfidx]);
          //printf("OrbitalSgn[%d][%d]=%d\n",rki,rlj,OrbitalSgn[rki][rlj]);
          //printf("Slater[%d]=%.2e\n",OrbitalIdx[rki][rlj], Slater[ OrbitalIdx[rki][rlj]]);
          //printf("bfCnt0_n[%d]=%d\n",idx_ik,bfCnt0_n[idx_ik]);
          *slt_ij += -ProjBF[bfidx]*bfCnt0_n[idx_ik]*bfCnt1_m[idx_jl]*creal(Slater[ OrbitalIdx[rki][rlj]])*OrbitalSgn[rki][rlj];
          *slt_ji += -ProjBF[bfidx]*bfCnt1_n[idx_ik]*bfCnt0_m[idx_jl]*creal(Slater[ OrbitalIdx[rlj][rki]])*OrbitalSgn[rlj][rki];
        }
      }
    }
  }

  if(*ijcount == 0){eta = 1.0;}
  else{eta = creal(ProjBF[0]);} //TODO: Check
  *slt_ij += eta*Slater[ OrbitalIdx[tri][trj] ]*OrbitalSgn[tri][trj];

  if(*jicount == 0){eta = 1.0;}
  else{eta = creal(ProjBF[0]);}
  *slt_ji += eta*Slater[ OrbitalIdx[trj][tri] ]*OrbitalSgn[trj][tri];

  return;

}


void UpdateSlaterElmBF_fcmp(const int ma, const int ra, const int rb, const int u,
                       const int *eleCfg, const int *eleNum, const int *eleProjBFCnt, int *msa, int *hopNum, double complex*sltElmTmp){
  int **posBF = PosBF;
  const int mua = ma + Ne*u;
  int trua, trub;
  int idx, rtmp;
  int ri,tri,rsi0,rsi1;
  int rj,trj,rsj0,rsj1;
  int qpidx,mpidx;
  double complex slt_ij,slt_ji;
  int *xqp, *xqpInv;
  double complex*sltE,*sltE_i0,*sltE_i1;
  int rsz[Nsite2];
  int rhop0[Nsite2],rhop1[Nsite2];
  int zidx,hop,icount;
  int jcount[Nsite],jcount1[Nsite];
  int jcountTmp[Nsite][Nsite],jcount1Tmp[Nsite][Nsite];
  int mi0,mi1,flag,hidx,itmp0=0,itmp1=0;
  int ijcount,jicount;
  double complex sltElm[Nsite*Nsite],sltElm2[Nsite*Nsite];

  for(qpidx=0;qpidx<NQPFull;qpidx++) {
    StartTimer(91);
    itmp0=0;
    itmp1=0;
    mpidx = qpidx / NSPGaussLeg;

    xqp = QPTrans[mpidx];
    xqpInv = QPTransInv[mpidx];

    sltE = sltElmTmp + qpidx*Nsite2*Nsite2;

    icount=0;
    trua = xqpInv[ra];
    rsz[icount] = trua;
    icount++;
    for(idx=0;idx<Nrange;idx++) {
      rtmp=posBF[trua][idx];
      flag=0;
      for(zidx=0;zidx<icount;zidx++){
        if(rsz[zidx] == rtmp) flag=1;
      }
      if(flag==1) continue;
      rsz[icount] = rtmp;
      icount++;
    }
    trub = xqpInv[rb];
    rsz[icount] = trub;
    icount++;
    for(idx=0;idx<Nrange;idx++) {
      rtmp=posBF[trub][idx];
      flag=0;
      for(zidx=0;zidx<icount;zidx++){
        if(rsz[zidx] == rtmp) flag=1;
      }
      if(flag==1) continue;
      rsz[icount] = rtmp;
      icount++;
    }
    hop=0;
    msa[qpidx*Nsite+hop]= ma + Ne*u;
    hop++;

    for(zidx=0;zidx<icount;zidx++){
      jcount[zidx]=0;
      jcount1[zidx]=0;
      for(rj=0;rj<Nsite;rj++){
        jcountTmp[rj][zidx] = 0;
        jcount1Tmp[rj][zidx] = 0;
      }
    }

#pragma omp parallel for default(shared)
    for(zidx=0;zidx<Nsite*Nsite;zidx++){
      sltElm[zidx] = 0.0;
      sltElm2[zidx] = 0.0;
    }

    StopTimer(91);
    StartTimer(92);
#pragma omp parallel for default(shared) \
    private(zidx,  \
        ri,tri,rsi0,rsi1,rj,trj,rsj0,rsj1, \
        ijcount,jicount,slt_ij,slt_ji)
    for(zidx=0;zidx<icount*Nsite;zidx++){
      ri  = rsz[zidx/Nsite];
      tri = xqp[ri];
      rsi0 = ri;
      rsi1 = ri+Nsite;

      rj = zidx%Nsite;
      trj = xqp[rj];
      rsj0 = rj;
      rsj1 = rj+Nsite;

      SubSlaterElmBF_fcmp(tri,trj,&slt_ij,&ijcount,&slt_ji,&jicount,eleProjBFCnt);

      sltElm[tri*Nsite+trj] = slt_ij;
      sltElm2[tri*Nsite+trj] = slt_ji;
    }

    StopTimer(92);
    StartTimer(93);
    for(zidx=0;zidx<icount*Nsite;zidx++){
      ri  = rsz[zidx/Nsite];
      tri = xqp[ri];
      rsi0 = ri;
      rsi1 = ri+Nsite;

      rj = zidx%Nsite;
      trj = xqp[rj];
      rsj0 = rj;
      rsj1 = rj+Nsite;

      sltE_i0 = sltE + rsi0*Nsite2;
      sltE_i1 = sltE + rsi1*Nsite2;

      slt_ij = sltElm[tri*Nsite+trj];
      slt_ji = sltElm2[tri*Nsite+trj];

      if(sltE_i0[rsj1] != slt_ij){
        sltE_i0[rsj1] = slt_ij;
        jcountTmp[rj][zidx/Nsite]=1;
      }
      if(sltE_i1[rsj0] != -slt_ji){
        sltE_i1[rsj0] = -slt_ji;
        jcount1Tmp[rj][zidx/Nsite]=1;
      }
    }

    for(zidx=0;zidx<icount*Nsite;zidx++){
      jcount[zidx/Nsite] += jcountTmp[zidx%Nsite][zidx/Nsite];
      jcount1[zidx/Nsite]+= jcount1Tmp[zidx%Nsite][zidx/Nsite];
    }

    //#pragma loop noalias
    for(zidx=0;zidx<icount;zidx++){
      ri  = rsz[zidx];
      tri = xqp[ri];
      rsi0 = ri;
      rsi1 = ri+Nsite;
      mi0 = eleCfg[rsi0];
      mi1 = eleCfg[rsi1];

      //if((jcount == Nsite)){
      if((jcount[zidx] >= 1)){
        rhop0[itmp0] = rsi0;
        itmp0++;
      }
      //if((jcount == Nsite) && (mi0 != -1) && (mua != mi0)){
      if((jcount[zidx] >= Ne) && (mi0 != -1) && (mua != mi0)){
        msa[qpidx*Nsite+hop]=mi0;
        hop++;
      }
      //if((jcount1 == Nsite) ){
      if((jcount1[zidx] >= 1) ){
        rhop1[itmp1] = rsi1;
        itmp1++;
      }
      //if((jcount1 == Nsite) && (mi1 != -1) && (mua != mi1+Ne)){
      if((jcount1[zidx] >= Ne) && (mi1 != -1) && (mua != mi1+Ne)){
        msa[qpidx*Nsite+hop]=mi1+Ne;
        hop++;
      }
    }
    for(hidx=0;hidx<itmp0;hidx++){
      rsi0= rhop0[hidx];
      for(rj=0;rj<Nsite;rj++) {
        rsj0 = rj;
        rsj1 = rj+Nsite;
        sltE[rsj1*Nsite2+rsi0]=-sltE[rsi0*Nsite2+rsj1];
      }
    }
    for(hidx=0;hidx<itmp1;hidx++){
      rsi1= rhop1[hidx];
      for(rj=0;rj<Nsite;rj++) {
        rsj0 = rj;
        rsj1 = rj+Nsite;
        sltE[rsj0*Nsite2+rsi1]=-sltE[rsi1*Nsite2+rsj0];
      }
    }

    hopNum[qpidx] = hop;

    StopTimer(93);
    }

    return ;
}

void UpdateSlaterElmBFGrn(const int ma, const int ra, const int rb, const int u,
                          const int *eleCfg, const int *eleNum, const int *eleProjBFCnt, int *msa, int *hopNum, double complex* sltElmTmp){
  int **posBF = PosBF;
  //int rua=ra+Nsite*u, rub=rb+Nsite*u;
  const int mua = ma + Ne*u;
  int trua, trub;
  int idx, rtmp;
  int ri,tri,rsi0,rsi1;
  int rj,trj,rsj0,rsj1;
  int qpidx,mpidx;
  double complex slt_ij,slt_ji;
  int *xqp, *xqpInv;
  double complex *sltE,*sltE_i0,*sltE_i1;
  //double complex pTrans[Nsite2*Nsite2];
  //double complex *pTrans_i;
  int rsz[Nsite2];
  int rhop0[Nsite2],rhop1[Nsite2];
  int zidx,itmp,hop,icount;
  int jcount[Nsite],jcount1[Nsite];
  int mi0,mi1,flag,hidx,itmp0=0,itmp1=0;
  int ijcount,jicount;

  for(qpidx=0;qpidx<NQPFull;qpidx++) {
    itmp0=0;
    itmp1=0;
    mpidx = qpidx / NSPGaussLeg;

    xqp = QPTrans[mpidx];
    xqpInv = QPTransInv[mpidx];

    sltE = sltElmTmp + qpidx*Nsite2*Nsite2;

    icount=0;
    trua = xqpInv[ra];
    rsz[icount] = trua;
    icount++;
    for(idx=0;idx<Nrange;idx++) {
      rtmp=posBF[trua][idx];
      flag=0;
      for(zidx=0;zidx<icount;zidx++){
        if(rsz[zidx] == rtmp) flag=1;
      }
      if(flag==1) continue;
      rsz[icount] = rtmp;
      icount++;
    }
    trub = xqpInv[rb];
    rsz[icount] = trub;
    icount++;
    for(idx=0;idx<Nrange;idx++) {
      rtmp=posBF[trub][idx];
      flag=0;
      for(zidx=0;zidx<icount;zidx++){
        if(rsz[zidx] == rtmp) flag=1;
      }
      if(flag==1) continue;
      rsz[icount] = rtmp;
      icount++;
    }
    hop=0;
    msa[qpidx*Nsite+hop]= ma + Ne*u;
    hop++;

    itmp=0;
    for(zidx=0;zidx<icount;zidx++){
      jcount[zidx]=0;
      jcount1[zidx]=0;
    }
    //#pragma omp parallel for reduction(+:jcount,jcount1,itmp,itmp0,itmp1,hop)
    //private(zidx,mi0,mi1,jcount,jcount1,itmp,
    //        ri,tri,rsi0,rsi1,sltE_i0,sltE_i1,
    //        ijcount,jicount,qpidx,hop,itmp1,itmp0,
    //        rj,trj,rsj0,rsj1,slt_ij,slt_ji)

    //#pragma omp parallel for default(shared)
    //private(zidx,mi0,mi1,
    //        ri,tri,rsi0,rsi1,sltE_i0,sltE_i1,
    //        ijcount,jicount,qpidx,
    //        rj,trj,rsj0,rsj1,slt_ij,slt_ji)
    //reduction(+:jcount,jcount1,itmp,itmp0,itmp1,hop)
    //#pragma loop noalias
    for(zidx=0;zidx<icount*Nsite;zidx++) {
      ri  = rsz[zidx/Nsite];
      tri = xqp[ri];
      rsi0 = ri;
      rsi1 = ri+Nsite;
      sltE_i0 = sltE + rsi0*Nsite2;
      sltE_i1 = sltE + rsi1*Nsite2;

      mi0 = eleCfg[rsi0];
      mi1 = eleCfg[rsi1];

      rj = zidx%Nsite;
      trj = xqp[rj];
      rsj0 = rj;
      rsj1 = rj+Nsite;

      SubSlaterElmBF_fcmp(tri,trj,&slt_ij,&ijcount,&slt_ji,&jicount,eleProjBFCnt);

      if(sltE_i0[rsj1] != slt_ij){
        sltE_i0[rsj1] = slt_ij;
        jcount[zidx/Nsite]++;
      }
      if(sltE_i1[rsj0] != -slt_ji){
        sltE_i1[rsj0] = -slt_ji;
        jcount1[zidx/Nsite]++;
      }
      itmp++;
    }
    for(zidx=0;zidx<icount;zidx++){
      ri  = rsz[zidx];
      tri = xqp[ri];
      rsi0 = ri;
      rsi1 = ri+Nsite;
      mi0 = eleCfg[rsi0];
      mi1 = eleCfg[rsi1];

      //if((jcount == Nsite)){
      if((jcount[zidx] >= 1)){
        rhop0[itmp0] = rsi0;
        itmp0++;
      }
      //if((jcount == Nsite) && (mi0 != -1) && (mua != mi0)){
      if((jcount[zidx] >= Ne) && (mi0 != -1) && (mua != mi0)){
        msa[qpidx*Nsite+hop]=mi0;
        hop++;
      }
      //if((jcount1 == Nsite) ){
      if((jcount1[zidx] >= 1) ){
        rhop1[itmp1] = rsi1;
        itmp1++;
      }
      //if((jcount1 == Nsite) && (mi1 != -1) && (mua != mi1+Ne)){
      if((jcount1[zidx] >= Ne) && (mi1 != -1) && (mua != mi1+Ne)){
        msa[qpidx*Nsite+hop]=mi1+Ne;
        hop++;
      }
    }
    for(hidx=0;hidx<itmp0;hidx++){
      rsi0= rhop0[hidx];
      for(rj=0;rj<Nsite;rj++) {
        rsj0 = rj;
        rsj1 = rj+Nsite;
        sltE[rsj1*Nsite2+rsi0]=-sltE[rsi0*Nsite2+rsj1];
      }
    }
    for(hidx=0;hidx<itmp1;hidx++){
      rsi1= rhop1[hidx];
      for(rj=0;rj<Nsite;rj++) {
        rsj0 = rj;
        rsj1 = rj+Nsite;
        sltE[rsj0*Nsite2+rsi1]=-sltE[rsi1*Nsite2+rsj0];
      }
    }

    hopNum[qpidx] = hop;

    }

    return ;
    }


void UpdateSlaterElmBFGrn_real(const int ma, const int ra, const int rb, const int u, 
                     const int *eleCfg, const int *eleNum, const int *eleProjBFCnt, int *msa, int *hopNum, double *sltElmTmp){
  int **posBF = PosBF;
  //int rua=ra+Nsite*u, rub=rb+Nsite*u;
  const int mua = ma + Ne*u;
  int trua, trub;
  int idx, rtmp;
  int ri,tri,rsi0,rsi1;
  int rj,trj,rsj0,rsj1;
  int qpidx,mpidx;
  double slt_ij,slt_ji;
  int *xqp, *xqpInv;
  double *sltE,*sltE_i0,*sltE_i1;
  //double complex pTrans[Nsite2*Nsite2];
  //double complex *pTrans_i;
  int rsz[Nsite2];
  int rhop0[Nsite2],rhop1[Nsite2];
  int zidx,itmp,hop,icount;
  int jcount[Nsite],jcount1[Nsite];
  int mi0,mi1,flag,hidx,itmp0=0,itmp1=0;
  int ijcount,jicount;

  for(qpidx=0;qpidx<NQPFull;qpidx++) {
    itmp0=0;
    itmp1=0;
    mpidx = qpidx / NSPGaussLeg;

    xqp = QPTrans[mpidx];
    xqpInv = QPTransInv[mpidx];

    sltE = sltElmTmp + qpidx*Nsite2*Nsite2;

    icount=0;
    trua = xqpInv[ra];
    rsz[icount] = trua;
    icount++;
    for(idx=0;idx<Nrange;idx++) {
      rtmp=posBF[trua][idx];
      flag=0;
      for(zidx=0;zidx<icount;zidx++){
        if(rsz[zidx] == rtmp) flag=1;
      }
      if(flag==1) continue;
      rsz[icount] = rtmp;
      icount++;
    }
    trub = xqpInv[rb];
    rsz[icount] = trub;
    icount++;
    for(idx=0;idx<Nrange;idx++) {
      rtmp=posBF[trub][idx];
      flag=0;
      for(zidx=0;zidx<icount;zidx++){
        if(rsz[zidx] == rtmp) flag=1;
      }
      if(flag==1) continue;
      rsz[icount] = rtmp;
      icount++;
    }
    hop=0;
    msa[qpidx*Nsite+hop]= ma + Ne*u;
    hop++;

    itmp=0;
    for(zidx=0;zidx<icount;zidx++){
      jcount[zidx]=0;
      jcount1[zidx]=0;
    }
    //#pragma omp parallel for reduction(+:jcount,jcount1,itmp,itmp0,itmp1,hop)
    //private(zidx,mi0,mi1,jcount,jcount1,itmp,
    //        ri,tri,rsi0,rsi1,sltE_i0,sltE_i1,
    //        ijcount,jicount,qpidx,hop,itmp1,itmp0,
    //        rj,trj,rsj0,rsj1,slt_ij,slt_ji)
    
    //#pragma omp parallel for default(shared)
    //private(zidx,mi0,mi1,
    //        ri,tri,rsi0,rsi1,sltE_i0,sltE_i1,
    //        ijcount,jicount,qpidx,
    //        rj,trj,rsj0,rsj1,slt_ij,slt_ji)
    //reduction(+:jcount,jcount1,itmp,itmp0,itmp1,hop)
    //#pragma loop noalias
    for(zidx=0;zidx<icount*Nsite;zidx++) {
      ri  = rsz[zidx/Nsite];
      tri = xqp[ri];
      rsi0 = ri;
      rsi1 = ri+Nsite;
      sltE_i0 = sltE + rsi0*Nsite2;
      sltE_i1 = sltE + rsi1*Nsite2;
      
      mi0 = eleCfg[rsi0];
      mi1 = eleCfg[rsi1];
      
      rj = zidx%Nsite;
      trj = xqp[rj];
      rsj0 = rj;
      rsj1 = rj+Nsite;
        
      SubSlaterElmBF_real(tri,trj,&slt_ij,&ijcount,&slt_ji,&jicount,eleProjBFCnt);

      if(sltE_i0[rsj1] != slt_ij){
        sltE_i0[rsj1] = slt_ij;
        jcount[zidx/Nsite]++;
      }
      if(sltE_i1[rsj0] != -slt_ji){
        sltE_i1[rsj0] = -slt_ji;
        jcount1[zidx/Nsite]++;
      }
      itmp++;
    } 
    for(zidx=0;zidx<icount;zidx++){
      ri  = rsz[zidx];
      tri = xqp[ri];
      rsi0 = ri;
      rsi1 = ri+Nsite;
      mi0 = eleCfg[rsi0];
      mi1 = eleCfg[rsi1];
      
      //if((jcount == Nsite)){
      if((jcount[zidx] >= 1)){
        rhop0[itmp0] = rsi0;
        itmp0++;
      }
      //if((jcount == Nsite) && (mi0 != -1) && (mua != mi0)){
      if((jcount[zidx] >= Ne) && (mi0 != -1) && (mua != mi0)){
        msa[qpidx*Nsite+hop]=mi0;
        hop++;
      }
      //if((jcount1 == Nsite) ){
      if((jcount1[zidx] >= 1) ){
        rhop1[itmp1] = rsi1;
        itmp1++;
      }
      //if((jcount1 == Nsite) && (mi1 != -1) && (mua != mi1+Ne)){
      if((jcount1[zidx] >= Ne) && (mi1 != -1) && (mua != mi1+Ne)){
        msa[qpidx*Nsite+hop]=mi1+Ne;
        hop++;
      }
    }
    for(hidx=0;hidx<itmp0;hidx++){
      rsi0= rhop0[hidx];
      for(rj=0;rj<Nsite;rj++) {
        rsj0 = rj;
        rsj1 = rj+Nsite;
        sltE[rsj1*Nsite2+rsi0]=-sltE[rsi0*Nsite2+rsj1];
      }
    }
    for(hidx=0;hidx<itmp1;hidx++){
      rsi1= rhop1[hidx];
      for(rj=0;rj<Nsite;rj++) {
        rsj0 = rj;
        rsj1 = rj+Nsite;
        sltE[rsj0*Nsite2+rsi1]=-sltE[rsi1*Nsite2+rsj0];
      }
    }

    hopNum[qpidx] = hop;

  }

  return ;
}


void StoreSlaterElmBF_fcmp(complex double *bufM){
  int qpidx,rsi,rsj;
  const double complex* sltE;
  const double complex* sltE_i;
  double complex*bufM_i;

  /* store SlaterElmBF before hopping */
  for(qpidx=0;qpidx<NQPFull;qpidx++) {
    sltE = SlaterElmBF + qpidx*Nsite2*Nsite2;
    for(rsi=0;rsi<Nsite2;rsi++) {
      bufM_i = bufM + rsi*Nsite2 + qpidx*Nsite2*Nsite2;
      sltE_i = sltE + rsi*Nsite2;
      //#pragma loop norecurrence
      for(rsj=0;rsj<Nsite2;rsj++) {
        bufM_i[rsj] = sltE_i[rsj];
        //printf("bufM[%d]=%.5e\n",msi*Nsize+msj,cabs(bufM[msi*Nsize+msj]));
      }
    }
  }

  return;
}

void StoreSlaterElmBF_real(double *bufM){
  int qpidx,rsi,rsj;
  const double * sltE;
  const double * sltE_i;
  double *bufM_i;

  /* store SlaterElmBF before hopping */
  for(qpidx=0;qpidx<NQPFull;qpidx++) {
    sltE = SlaterElmBF_real + qpidx*Nsite2*Nsite2;
    for(rsi=0;rsi<Nsite2;rsi++) {
      bufM_i = bufM + rsi*Nsite2 + qpidx*Nsite2*Nsite2;
      sltE_i = sltE + rsi*Nsite2;
      //#pragma loop norecurrence
      for(rsj=0;rsj<Nsite2;rsj++) {
        bufM_i[rsj] = sltE_i[rsj];
        //printf("bufM[%d]=%.5e\n",msi*Nsize+msj,cabs(bufM[msi*Nsize+msj]));
      }
    }
  }
  return;
}


==> anc/dvmc/src/mVMC/slater_fsz.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

his program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * slater elements
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

void UpdateSlaterElm_fsz();
void SlaterElmDiff_fsz(double complex *srOptO, const double complex ip, int *eleIdx,int *eleSpn);

void UpdateSlaterElm_fsz() {
  int ri,ori,tri,sgni,rsi0,rsi1;
  int rj,orj,trj,sgnj,rsj0,rsj1;
  int qpidx,mpidx,optidx;
  int tri0,tri1,trj0,trj1; //fsz
  double complex slt_i0j0,slt_j0i0;
  double complex slt_i0j1,slt_j1i0;
  double complex slt_i1j0,slt_j0i1;
  double complex slt_i1j1,slt_j1i1;
  int *xqp, *xqpSgn, *xqpOpt, *xqpOptSgn;
  double complex *sltE,*sltE_i0,*sltE_i1;

  #pragma omp parallel for default(shared)        \
    private(qpidx,optidx,mpidx,                   \
            xqpOpt,xqpOptSgn,xqp,xqpSgn,sltE,     \
            ri,ori,tri,sgni,rsi0,rsi1,sltE_i0,sltE_i1,      \
            rj,orj,trj,sgnj,rsj0,rsj1,slt_i0j0,slt_j0i0,slt_i0j1,slt_j1i0,slt_i1j0,slt_j0i1,slt_i1j1,slt_j1i1,\
            tri0,tri1,trj0,trj1)
  #pragma loop noalias
  for(qpidx=0;qpidx<NQPFull;qpidx++) {
    //printf("qpidx=%d \n",qpidx);
    // note: NQPFix = NSPGaussLeg * NMPTrans, NQPFull = NQPFix * NQPOptTrans(=1);
    // qpidx  = optidx*NQPFix+NSPGaussLeg*mpidx+spidx 
    // optidx will not be used
    optidx    = qpidx / NQPFix;              // optidx =0:  
    mpidx     = (qpidx%NQPFix) / NSPGaussLeg;// mpidx !=0: momentum projection
//  spidx     = qpidx % NSPGaussLeg;         // spidx  =0: spin projection

    xqpOpt    = QPOptTrans[optidx];          // xqpOpta   = 1
    xqpOptSgn = QPOptTransSgn[optidx];       // xqpOptSgn = 1
    xqp       = QPTrans[mpidx];              // xqp[*]=QPTrans[mpidx][*] 
    xqpSgn    = QPTransSgn[mpidx];           // xqpSgn[*]=QPTransSgn[mpidx][*] 
//    cs        = SPGLCosSin[spidx]; // spin projection is not used fsz
//    cc        = SPGLCosCos[spidx];
//    ss        = SPGLSinSin[spidx];
    
    sltE      = SlaterElm + qpidx*Nsite2*Nsite2;
    // for fsz: only for translational projection
    // spin projection is not implemented in ver.1.0
    for(ri=0;ri<Nsite;ri++) {
      ori     = xqpOpt[ri]; // ori = ri
      tri     = xqp[ori];   // ori -> tri momentum projection
      tri0    = tri;        // fsz up
      tri1    = tri0+Nsite; // fsz down
      sgni    = xqpSgn[ori]*xqpOptSgn[ri];
      rsi0    = ri;       // up
      rsi1    = ri+Nsite; // down
      sltE_i0 = sltE + rsi0*Nsite2; // sltE_i0[*]=sltE[rsi0*Nsite2][*]
      sltE_i1 = sltE + rsi1*Nsite2; // sltE_i1[*]=sltE[rsi1*Nsite2][*]
      
      for(rj=0;rj<Nsite;rj++) {
        //
        orj  = xqpOpt[rj];
        trj  = xqp[orj];
        //
        trj0 = trj;       // fsz up
        trj1 = trj+Nsite; // fsz down
        sgnj = xqpSgn[orj]*xqpOptSgn[rj];
        //
        rsj0 = rj;
        rsj1 = rj+Nsite;
        //
// for fsz        
        slt_i0j0        = Slater[ OrbitalIdx[tri0][trj0] ] * (double)(OrbitalSgn[tri0][trj0]*sgni*sgnj);
        slt_j0i0        = Slater[ OrbitalIdx[trj0][tri0] ] * (double)(OrbitalSgn[trj0][tri0]*sgni*sgnj);

        slt_i0j1        = Slater[ OrbitalIdx[tri0][trj1] ] * (double)(OrbitalSgn[tri0][trj1]*sgni*sgnj);
        slt_j1i0        = Slater[ OrbitalIdx[trj1][tri0] ] * (double)(OrbitalSgn[trj1][tri0]*sgni*sgnj);

        slt_i1j0        = Slater[ OrbitalIdx[tri1][trj0] ] * (double)(OrbitalSgn[tri1][trj0]*sgni*sgnj);
        slt_j0i1        = Slater[ OrbitalIdx[trj0][tri1] ] * (double)(OrbitalSgn[trj0][tri1]*sgni*sgnj);

        slt_i1j1        = Slater[ OrbitalIdx[tri1][trj1] ] * (double)(OrbitalSgn[tri1][trj1]*sgni*sgnj);
        slt_j1i1        = Slater[ OrbitalIdx[trj1][tri1] ] * (double)(OrbitalSgn[trj1][tri1]*sgni*sgnj);

        // F_{IJ}-F_{JI}
        sltE_i0[rsj0] =  slt_i0j0-slt_j0i0;   // up   - up
        sltE_i0[rsj1] =  slt_i0j1-slt_j1i0;   // up   - down
        sltE_i1[rsj0] =  slt_i1j0-slt_j0i1;   // down - up
        sltE_i1[rsj1] =  slt_i1j1-slt_j1i1;   // down - down 
      }// for rj 
    }// for ri
  }//for qpidx
  return;
}

// Calculating Tr[Inv[M]*D_k(X)]
void SlaterElmDiff_fsz(double complex *srOptO, const double complex ip, int *eleIdx,int *eleSpn) {
  const int nBuf=NSlater*NQPFull;
  const int nsize = Nsize;       // Nsize=2*Ne
  const int nQPFull = NQPFull;   // note: NQPFix = NSPGaussLeg * NMPTrans, NQPFull = NQPFix * NQPOptTrans(=1);
  const int nMPTrans = NMPTrans; // number of translational operators
  const int nSlater = NSlater;   // number of slater
  const int nTrans = NMPTrans * NQPOptTrans; //usually NQPOptTrans=1

  const double complex invIP = 1.0/ip;
  int msi,msj,ri,rj,ori,orj,tri,trj,sgni,sgnj;
  int mpidx,orbidx,qpidx,optidx,i;
  int si,sj;//fsz
  double complex cs; // including Pf
  int *xqp,*xqpSgn,*xqpOpt,*xqpOptSgn;
  double complex *invM,*invM_i;

  int *orbitalIdx_i;
  int *transOrbIdx; /* transOrbIdx[mpidx][msi][msj] */
  int *transOrbSgn; /* transOrbSgn[mpidx][msi][msj] */
  int *tOrbIdx,*tOrbIdx_i;
  int *tOrbSgn,*tOrbSgn_i;
  double complex *buf, *buffer;
  double complex tmp;

  RequestWorkSpaceInt(2*nTrans*Nsize*Nsize);
  RequestWorkSpaceComplex(NQPFull*NSlater);

  transOrbIdx = GetWorkSpaceInt(nTrans*Nsize*Nsize); /* transOrbIdx[mpidx][msi][msj] */
  transOrbSgn = GetWorkSpaceInt(nTrans*Nsize*Nsize); /* transOrbSgn[mpidx][msi][msj] */
  buffer = GetWorkSpaceComplex(NQPFull*NSlater);

  for(i=0;i<nBuf;i++) buffer[i]=0.0;

  #pragma omp parallel for default(shared)                        \
    private(qpidx,optidx,mpidx,msi,msj,xqp,xqpSgn,xqpOpt,xqpOptSgn,\
            ri,ori,tri,sgni,rj,orj,trj,sgnj,si,sj,                       \
            tOrbIdx,tOrbIdx_i,tOrbSgn,tOrbSgn_i,orbitalIdx_i)
  #pragma loop noalias
// this loop for making transObrIdx,transOrbSgn
// transOrbIdx (NMPTrans * NQPOptTrans)*(nsize*nsize) nsize=2Ne
// transOrbSgn (NMPTrans * NQPOptTrans)*(nsize*nsize) nsize=2Ne
  for(qpidx=0;qpidx<nTrans;qpidx++) {//only for trans op. // nTran=nMPTrans*(NQPOptTrans=1)=nMPTrans
    optidx    = qpidx / nMPTrans;                // qpidx=mpidx+nMPTrans*optidx
    mpidx     = qpidx % nMPTrans; 
                                                 // QPOptTrans:     NQPOptTrans* Nsite matrix :  usually NQPOptTrans = 1
                                                 // QPOptTransSgn:  NQPOptTrans* Nsite matrix :  usually NQPOptTrans = 1 
    xqpOpt    = QPOptTrans[optidx];              // xqpOpt[]    = QPOptTrans[optidx][]    : usually optidx=0 and not be used
    xqpOptSgn = QPOptTransSgn[optidx];           // xqpOptSgn[] = QPOptTransSgn[optidx][] : usually optidx=0 and not be used
    xqp       = QPTrans[mpidx];                  // xqp    =  QPTrans[mpidx][]
    xqpSgn    = QPTransSgn[mpidx];               // xqpSgn =  QPTransSgn[mpidx][]
    tOrbIdx   = transOrbIdx + qpidx*nsize*nsize; // tOrbIdx[msi][msj]=OrbitalIdx[tri][trj]
    tOrbSgn   = transOrbSgn + qpidx*nsize*nsize; // tOrbSgn : sign of f_ij
    for(msi=0;msi<nsize;msi++) {                 // nsize=2*Ne including spin degrees of freedom
      ri           = eleIdx[msi];                //  ri  : postion where the msi-th electron exists  
      si           = eleSpn[msi];                //  si  : spin of the msi-th electron  :fsz
      ori          = xqpOpt[ri];                 // ori  : ri -> ori -> tri
      tri          = xqp[ori]+si*Nsite;          // tri  : fsz
      sgni         = xqpSgn[ori]*xqpOptSgn[ri];  // sgni :
      tOrbIdx_i    = tOrbIdx + msi*nsize;        // 
      tOrbSgn_i    = tOrbSgn + msi*nsize;        //
      orbitalIdx_i = OrbitalIdx[tri];            //
      for(msj=0;msj<nsize;msj++) { //nsize=2*Ne //
        rj             = eleIdx[msj];           //
        sj             = eleSpn[msj];        // sj spin of the msj-th electron  :fsz
        orj            = xqpOpt[rj];         
        trj            = xqp[orj]+sj*Nsite;       //fsz
        sgnj           = xqpSgn[orj]*xqpOptSgn[rj]; //xqpSgn
        tOrbIdx_i[msj] = orbitalIdx_i[trj];
        tOrbSgn_i[msj] = sgni*sgnj*OrbitalSgn[tri][trj];
      }
    }
  }
// calculating Tr(X^{-1}*dX/df_{msi,msj})=-2*alpha(sigma(msi),sigma(msj))(X^{-1})_{msi,msj}
  #pragma omp parallel for default(shared)        \
    private(qpidx,mpidx,cs,                   \
            tOrbIdx,tOrbSgn,invM,buf,msi,msj,             \
            tOrbIdx_i,tOrbSgn_i,invM_i,orbidx)
  #pragma loop noalias
  for(qpidx=0;qpidx<nQPFull;qpidx++) { // nQPFull = NQPFix * NQPOptTrans: usually = NSPGaussLeg * NMPTrans
    mpidx = qpidx / NSPGaussLeg;       // qpidx   = NSPGaussLeg*mpidx + spidx

    cs = PfM[qpidx];// * SPGLCosSin[spidx]; //  PfM

    tOrbIdx = transOrbIdx + mpidx*nsize*nsize; // tOrbIdx[msi][msj] = transOrbIdx[mpidx][msi][msj]
    tOrbSgn = transOrbSgn + mpidx*nsize*nsize; // tOrbSgn[msi][msj] = transOrbSgn[mpidx][msi][msj]
    invM    = InvM        + qpidx*Nsize*Nsize; // invM  M^-1 and PfM, InvM: NQPFull*(Nsize*Nsize)+PfM
    buf     = buffer      + qpidx*NSlater;     // buf   fij, buffer: NSlater*NQPFull

    #pragma loop norecurrence
    for(msi=0;msi<nsize;msi++) { //fsz
      tOrbIdx_i = tOrbIdx + msi*nsize;         // tOrbIdx_i[*] = tOrbIdx[msi][*]
      tOrbSgn_i = tOrbSgn + msi*nsize;         // tOrbSgn_i[*] = tOrbSgn[msi][*]
      invM_i    = invM + msi*nsize;            // invM[]       = invM[msi][]
      for(msj=0;msj<nsize;msj++) {             // 
        orbidx       = tOrbIdx_i[msj];         // 
        buf[orbidx] += -1.0*invM_i[msj]*cs*tOrbSgn_i[msj]; // invM[msi][msj]// 2*(1/2)=1
      }
    }
  }

  /* store SROptO[] */
  for(orbidx=0;orbidx<nSlater;orbidx++) {
    srOptO[2*orbidx]   = 0.0+0.0*I; // 0
    srOptO[2*orbidx+1] = 0.0+0.0*I; // 0
  }
  #pragma loop noalias
  for(qpidx=0;qpidx<nQPFull;qpidx++) {
    tmp = QPFullWeight[qpidx];
    buf = buffer + qpidx*nSlater;
    for(orbidx=0;orbidx<nSlater;orbidx++) {
      srOptO[2*orbidx]   += tmp * buf[orbidx];   //real      TBC
      srOptO[2*orbidx+1] += tmp * buf[orbidx]*I; //imaginary TBC
      //printf("Re DEBUG: tmp=%lf :orbidx=%d srOptO=%lf %lf invIP=%lf %lf \n",tmp,orbidx,creal(srOptO[2*orbidx]),cimag(srOptO[2*orbidx]),creal(invIP),cimag(invIP));
      //printf("Im DEBUG:orbidx=%d srOptO=%lf %lf invIP=%lf %lf \n",orbidx,creal(srOptO[2*orbidx+1]),cimag(srOptO[2*orbidx+1]),creal(invIP),cimag(invIP));
    }
  }
  for(orbidx=0;orbidx<nSlater;orbidx++) {
    srOptO[2*orbidx]   *= invIP;
    srOptO[2*orbidx+1] *= invIP;
  }

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceComplex();
  return;
}


==> anc/dvmc/src/mVMC/splitloop.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * split loop
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "splitloop.h"
#ifndef _SRC_SPLITLOOP
#define _SRC_SPLITLOOP
void SplitLoop(int *start, int *end,
                      const int loopLength, 
                      const int mpiRank, const int mpiSize) {
  int ist,ien;
  int idiv,imod;

  if(mpiSize<loopLength){
    imod = loopLength%mpiSize;
    if(imod==0){
      idiv = loopLength/mpiSize;
      ist = idiv*mpiRank;
      ien = ist+idiv;
    } else {
      idiv = (loopLength-imod)/mpiSize;
      if(mpiRank<mpiSize-imod) {
        ist = idiv*mpiRank;
        ien = ist+idiv;
      } else {
        ist = idiv*mpiRank + mpiRank-(mpiSize-imod);
        ien = ist+idiv+1;
      }
    }
  } else {
    if(mpiRank<loopLength) {
      ist = mpiRank;
      ien = mpiRank+1;
    } else {
      ist = loopLength;
      ien = loopLength;
    }
  }

  /* printf("loop=%d,rank=%d,size=%d,ist=%d,ien=%d\n", */
  /*        loopLength,mpiRank,mpiSize,ist,ien); */

  *start = ist;
  *end = ien;

  return;
}
#endif



==> anc/dvmc/src/mVMC/stcopt.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Stochastic Reconfiguration method
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

// #define _DEBUG_STCOPT

#include "stcopt.h"

int StochasticOpt(MPI_Comm comm) {
  const int nPara=NPara;
  const int srOptSize=SROptSize;
  const double complex *srOptOO=SROptOO;
  //const double         *srOptOO= SROptOO_real;

  double *r; /* the parameter change */
  int nSmat;
  int smatToParaIdx[2*NPara];//TBC

  int cutNum=0,optNum=0;
  double sDiag,sDiagMax,sDiagMin;
  double diagCutThreshold;

  int si; /* index for matrix S */
  int pi; /* index for variational parameters */

  double rmax;
  int simax;
  int info=0;

// for real
  int int_x,int_y,j,i;

  double complex *para=Para;

  int rank,size;
  MPI_Comm_rank(comm,&rank);
  MPI_Comm_size(comm,&size);

  r = (double*)calloc(2*SROptSize, sizeof(double));

  StartTimer(50);
//[s] for only real variables TBC
  if(AllComplexFlag==0 && iFlgOrbitalGeneral==0){ //real &  sz=0
    #pragma omp parallel for default(shared) private(i,int_x,int_y,j)
    #pragma loop noalias
    for(i=0;i<2*SROptSize*(2*SROptSize+2);i++){
      int_x  = i%(2*SROptSize);
      int_y  = (i-int_x)/(2*SROptSize);
      if(int_x%2==0 && int_y%2==0){
        j          = int_x/2+(int_y/2)*SROptSize;
        SROptOO[i] = SROptOO_real[j];// only real part TBC
      }else{
        SROptOO[i] = 0.0+0.0*I;
      }
    }
  }
//[e]
  #pragma omp parallel for default(shared) private(pi)
  #pragma loop noalias
  for(pi=0;pi<2*nPara;pi++) {
    //for(pi=0;pi<nPara;pi++) {
    /* r[i] is temporarily used for diagonal elements of S */
    /* S[i][i] = OO[pi+1][pi+1] - OO[0][pi+1] * OO[0][pi+1]; */
    r[pi]   = creal(srOptOO[(pi+2)*(2*srOptSize)+(pi+2)]) - creal(srOptOO[pi+2]) * creal(srOptOO[pi+2]);
    //printf("DEBUG: pi=%d: %lf %lf \n",pi,creal(srOptOO[pi]),cimag(srOptOO[pi]));
#ifdef _DEBUG_STCOPT
  fprintf(stderr, "DEBUG in %s (%d): r[%d] = %lf\n", __FILE__, __LINE__, pi, r[pi]);
#endif
  }

// search for max and min
  sDiag = r[0];
  sDiagMax=sDiag; sDiagMin=sDiag;
  for(pi=0;pi<2*nPara;pi++) {
    sDiag = r[pi];
    if(sDiag>sDiagMax) sDiagMax=sDiag;
    if(sDiag<sDiagMin) sDiagMin=sDiag;
  }

// threshold
// optNum = number of parameters 
// cutNum: number of paramers that are cut
  diagCutThreshold = sDiagMax*DSROptRedCut;
  si = 0;
  for(pi=0;pi<2*nPara;pi++) {
    //printf("DEBUG: nPara=%d pi=%d OptFlag=%d r=%lf\n",nPara,pi,OptFlag[pi],r[pi]);
    if(OptFlag[pi]!=1) { /* fixed by OptFlag */
      optNum++;
      continue; //skip sDiag
    }
// s:this part will be skipped if OptFlag[pi]!=1
    sDiag = r[pi];
    if(sDiag < diagCutThreshold) { /* fixed by diagCut */
      cutNum++;
    } else { /* optimized */
      smatToParaIdx[si] = pi; // si -> restricted parameters , pi -> full paramer 0 <-> 2*NPara
      si += 1;
    }
// e
  }
  nSmat = si;
  for(si=nSmat;si<2*nPara;si++) {
    smatToParaIdx[si] = -1; // parameters that will not be optimized
  }

#ifdef _DEBUG_STCOPT
  printf("DEBUG in %s (%d): diagCutThreshold = %lg\n", __FILE__, __LINE__, diagCutThreshold);
  printf("DEBUG in %s (%d): optNum, cutNum, nSmat, 2*nPara == %d, %d, %d, %d\n", __FILE__, __LINE__, optNum, cutNum, nSmat, 2*nPara);
#endif

  StopTimer(50);
  StartTimer(51);


  //printf("DEBUG: nSmat=%d \n",nSmat);
  /* calculate r[i]: global vector [nSmat] */
  info = stcOptMain(r, nSmat, smatToParaIdx, comm);

  StopTimer(51);
  StartTimer(52);

  /*** print zqp_SRinfo.dat ***/
  if(rank==0) {
    if(info!=0) fprintf(stderr, "StcOpt: DPOSV info=%d\n",info);
    rmax = r[0]; simax=0;;
    for(si=0;si<nSmat;si++) {
      if(fabs(rmax) < fabs(r[si])) {
        rmax = r[si]; simax=si;
      }
    }

    fprintf(FileSRinfo, "%5d %5d %5d %5d % .5e % .5e % .5e %5d\n",NPara,nSmat,optNum,cutNum,
            sDiagMax,sDiagMin,rmax,smatToParaIdx[simax]);
  }

  /*** check inf and nan ***/
  if(rank==0) {
    for(si=0;si<nSmat;si++) {
      if( !isfinite(r[si]) ) {
        fprintf(stderr, "StcOpt: r[%d]=%.10lf\n",si,r[si]);
        info = 1;
        break;
      }
    }
  }
  MPI_Bcast(&info, 1, MPI_INT, 0, comm);

  /* update variational parameters */
  if(info==0 && rank==0) {
    //#pragma omp parallel for default(shared) private(si,pi)
    #pragma loop noalias
    #pragma loop norecurrence para
    for(si=0;si<nSmat;si++) {
      pi = smatToParaIdx[si];
      if(pi%2==0){
        para[pi/2]     += r[si];  // real
      }else{
        para[(pi-1)/2] += r[si]*I; // imag
      }
    }
  }

  free(r);

  StopTimer(52);
  return info;
}


==> anc/dvmc/src/mVMC/stcopt_cg.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/

// #define _DEBUG_STCOPT_CG
// #define _DEBUG_STCOPT_CG_PRINT_SMAT

inline double xdot(const int n, const double * const p, const double * const q) {
  int i;
  double z=0;
  #pragma loop noalias
  for(i=0;i<n;i++) {
    z += p[i]*q[i];
  }
  return z;
}
extern inline double xdot(const int n, const double * const p, const double * const q);

#define MVMC_SRCG_REAL
#include "stcopt_cg_impl.c"
#undef MVMC_SRCG_REAL
#include "stcopt_cg_impl.c"

int StochasticOptCG(MPI_Comm comm)
{
  int ret=0;
  if(AllComplexFlag==0){
    ret = StochasticOptCG_real(comm);
  }else{
    ret = StochasticOptCG_fcmp(comm);
  }
  return ret;
}


==> anc/dvmc/src/mVMC/stcopt_cg_impl.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

his program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/

#ifdef MVMC_SRCG_REAL
  #define fn_StochasticOptCG StochasticOptCG_real
  #define fn_StochasticOptCG_Init StochasticOptCG_Init_real
  #define fn_StochasticOptCG_Main StochasticOptCG_Main_real
  #define fn_operate_by_S operate_by_S_real
  #define fn_print_Smat_stderr print_Smat_stderr_real

  #define CREAL(x) (x)
  #define CIMAG(x) (0.0)

  #define OFFSET (1)
  #define USE_IMAG (0)
  #define SIZE_VecCG (nSmat*8 + NVMCSample*(nSmat+1))
#else // MVMC_SRCG_REAL
  #define fn_StochasticOptCG StochasticOptCG_fcmp
  #define fn_StochasticOptCG_Init StochasticOptCG_Init_fcmp
  #define fn_StochasticOptCG_Main StochasticOptCG_Main_fcmp
  #define fn_operate_by_S operate_by_S_fcmp
  #define fn_print_Smat_stderr print_Smat_stderr_fcmp

  #define CREAL(x) creal(x)
  #define CIMAG(x) cimag(x)

  #define OFFSET (2)
  #define USE_IMAG (1)
  #define SIZE_VecCG (nSmat*8 + 2*NVMCSample*(nSmat+1))
#endif

/*
  layout of VecCG 
  x :: nSmat
  g :: nSmat
  sdiag :: nSmat
  stcO :: nSmat
  stcOs_real :: nSmat*NVMCSample
  stcOs_imag :: nSmat*NVMCSample (Complex) or 0 (Real)
  y_real :: NVMCSample
  y_imag :: NVMCSample (Complex) or 0 (Real)
  z_local :: nSmat
  q :: nSmat
  d :: nSmat
  r :: nSmat
*/

int fn_StochasticOptCG(MPI_Comm comm);
void fn_StochasticOptCG_Init(const int nSmat, int *const smatToParaIdx, double *VecCG); 
int fn_StochasticOptCG_Main(const int nSmat, double *VecCG, MPI_Comm comm);
int fn_operate_by_S(const int nSmat, double *x, double *z, double *VecCG, MPI_Comm comm);
void fn_print_Smat_stderr(const int nSmat, double *VecCG, MPI_Comm comm);

int fn_StochasticOptCG(MPI_Comm comm) {
  const int nPara=OFFSET*NPara;
  const int srOptSize=SROptSize;
#ifdef MVMC_SRCG_REAL
  const double *srOptO=SROptOO_real;
  const double *srOptOOdiag=SROptOO_real + srOptSize;
#else
  const double complex *srOptO=SROptOO;
  const double complex *srOptOOdiag=SROptOO + 2*srOptSize;
#endif

  double sDiagElm[nPara]; /* the parameter change */
  int nSmat;
  int smatToParaIdx[nPara];

  int cutNum=0,optNum=0;
  double sDiag,sDiagMax,sDiagMin;
  double diagCutThreshold;

  int si; /* index for matrix S */
  int pi; /* index for variational parameters */

  double rmax;
  int simax;
  int info=0;

  double complex *para=Para;
  double *VecCG;
  double *r;


  int rank,size;
  MPI_Comm_rank(comm,&rank);
  MPI_Comm_size(comm,&size);

#ifdef _DEBUG_STCOPT_CG
  fprintf(stderr, "DEBUG in %s (%d): Start StochasticOptCG\n", __FILE__, __LINE__);
  fprintf(stderr, "DEBUG in %s (%d): nPara = %d, srOptSize = %d\n", __FILE__, __LINE__, nPara, srOptSize);
#endif

  StartTimer(50);

  #pragma omp parallel for default(shared) private(pi)
  #pragma loop noalias
  for(pi=0;pi<nPara;pi++) {
    /* calculate diagonal elements of S */
    /* S[pi][pi] = OO[pi+offset][pi+offset] - O[pi+offset] * O[pi+offset]; */
    sDiagElm[pi] = CREAL(srOptOOdiag[pi+OFFSET]) - CREAL(srOptO[pi+OFFSET]) * CREAL(srOptO[pi+OFFSET]);
  }
#ifdef _DEBUG_STCOPT_CG
  for(pi=0;pi<nPara;pi++) {
    fprintf(stderr, "DEBUG in %s (%d): sDiagElm[%d] = %lf\n", __FILE__, __LINE__, pi, sDiagElm[pi]);
  }
#endif

  sDiag = sDiagElm[0];
  sDiagMax=sDiag; sDiagMin=sDiag;
  for(pi=0;pi<nPara;pi++) {
    sDiag = sDiagElm[pi];
    if(sDiag>sDiagMax) sDiagMax=sDiag;
    if(sDiag<sDiagMin) sDiagMin=sDiag;
  }

  diagCutThreshold = sDiagMax*DSROptRedCut;
  si = 0;
  for(pi=0;pi<nPara;pi++) {
#ifdef MVMC_SRCG_REAL
    if(OptFlag[2*pi]!=1) { /* fixed by OptFlag */
      optNum++;
      continue;
    }
#else
    if(OptFlag[pi]!=1) { /* fixed by OptFlag */
      optNum++;
      continue;
    }
#endif

    sDiag = sDiagElm[pi];
    if(sDiag < diagCutThreshold) { /* fixed by diagCut */
      cutNum++;
    } else { /* optimized */
      smatToParaIdx[si] = pi;
      si += 1;
    }
  }
  nSmat = si;
  for(si=nSmat;si<nPara;si++) {
    smatToParaIdx[si] = -1;
  }

#ifdef _DEBUG_STCOPT_CG
  fprintf(stderr, "DEBUG in %s (%d): diagCutThreshold = %lg\n", __FILE__, __LINE__, diagCutThreshold);
  fprintf(stderr, "DEBUG in %s (%d): optNum, cutNum, nSmat, nPara == %d, %d, %d, %d\n", __FILE__, __LINE__, optNum, cutNum, nSmat, nPara);
#endif

  StopTimer(50);
  StartTimer(51);
  
  RequestWorkSpaceDouble(SIZE_VecCG);
  VecCG = GetWorkSpaceDouble(SIZE_VecCG);
  fn_StochasticOptCG_Init(nSmat, smatToParaIdx, VecCG);

#ifdef _DEBUG_STCOPT_CG_PRINT_SMAT
  fn_print_Smat_stderr(nSmat, VecCG, comm);
  abort();
#endif

  info = fn_StochasticOptCG_Main(nSmat, VecCG, comm);
#ifdef _DEBUG_STCOPT_CG
  for(si=0; si<nSmat; ++si){
    fprintf(stderr, "%lg\n", VecCG[si]);
  }
#endif

  StopTimer(51);
  StartTimer(52);

  r = VecCG;
  /*** print zqp_SRinfo.dat ***/
  if(rank==0) {
    //if(info!=0) fprintf(stderr, "StcOpt: DPOSV info=%d\n",info);
    rmax = r[0]; simax=0;;
    for(si=0;si<nSmat;si++) {
      if(fabs(rmax) < fabs(r[si])) {
        rmax = r[si]; simax=si;
      }
    }

    fprintf(FileSRinfo, "%5d %5d %5d %5d % .5e % .5e % .5e %5d, %d\n",NPara,nSmat,optNum,cutNum,
            sDiagMax,sDiagMin,rmax,smatToParaIdx[simax], info);
    //fprintf(FileSRinfo, "%5d %5d %5d %5d % .5e %5d, %d\n",NPara,nSmat,optNum,cutNum,
    //        rmax,smatToParaIdx[simax], info);
  }
  info=0;

  /*** check inf and nan ***/
  if(rank==0) {
    for(si=0;si<nSmat;si++) {
      if( !isfinite(r[si]) ) {
        fprintf(stderr, "StcOpt: r[%d]=%.10lf\n",si,r[si]);
        info = 1;
        break;
      }
    }
  }
  MPI_Bcast(&info, 1, MPI_INT, 0, comm);

  /* update variational parameters */
  if(info==0 && rank==0) {
    #pragma omp parallel for default(shared) private(si,pi)
    #pragma loop noalias
    #pragma loop norecurrence para
    for(si=0;si<nSmat;si++) {
      pi = smatToParaIdx[si];
#ifdef MVMC_SRCG_REAL
      para[pi]     += r[si];
#else
      if(pi%2==0){
        para[pi/2]     += creal(r[si]);  // real
      }else{
        para[(pi-1)/2] += creal(r[si])*I; // imag
      }
#endif
    }
  }

#ifdef _DEBUG_STCOPT_CG
  for(si=0; si<nSmat; ++si){
      pi = smatToParaIdx[si];
      fprintf(stderr, "%d %d %lg\n", si, pi, r[si]);
  }
#endif

  StopTimer(52);
  ReleaseWorkSpaceDouble();

#ifdef _DEBUG_STCOPT_CG
  fprintf(stderr, "DEBUG in %s (%d): End StochasticOptCG\n", __FILE__, __LINE__);
#endif
  return info;
}

/* calculate the parameter change r[nSmat] from SOpt.
   Solve S*x = g */
int fn_StochasticOptCG_Main(const int nSmat, double *VecCG, MPI_Comm comm) {
  int si;
  int rank, size;
  int iter;
  int max_iter = (NSROptCGMaxIter > 0 ? NSROptCGMaxIter : nSmat);
  double delta, beta;
  double alpha;
  double cg_thresh = DSROptCGTol*DSROptCGTol * (double)nSmat * (double)nSmat;
  //double cg_thresh = DSROptRedCut;

  double *x, *g, *sdiag, *stcO, *stcOs_real;
  double *stcOs_imag, *y_real, *y_imag, *z_local;
  double *q, *d, *r;

#ifdef _DEBUG_STCOPT_CG
  fprintf(stderr, "DEBUG in %s (%d): Start stcOptCG_Main\n", __FILE__, __LINE__);
#endif
  
  x = VecCG;
  g = x + nSmat;
  sdiag = g + nSmat;
  stcO = sdiag + nSmat;
  stcOs_real = stcO + nSmat;
  stcOs_imag = stcOs_real + NVMCSample*nSmat;
  y_real = stcOs_imag + USE_IMAG*NVMCSample*nSmat;
  y_imag = y_real + NVMCSample;
  z_local = y_imag + USE_IMAG*NVMCSample;
  q = z_local + nSmat;
  d = q + nSmat;
  r = d + nSmat;
  
  MPI_Comm_rank(comm,&rank);
  MPI_Comm_size(comm,&size);

  #pragma omp parallel for default(shared) private(si)
  #pragma loop noalias
  for(si=0;si<nSmat;++si) {
    d[si] = r[si] = g[si];
  }

  delta = xdot(nSmat, r, r);

  for(iter=0; iter < max_iter; iter++){
    //check convergence 
    //if(rank==0) printf("%d: %d %.3e\n",rank, iter,delta);
#ifdef _DEBUG_STCOPT_CG
    fprintf(stderr, "delta = %lg, cg_thresh = %lg\n", delta, cg_thresh);
#endif
    if (delta < cg_thresh) break;

    // compute vector q=S*d
    fn_operate_by_S(nSmat, d, q, VecCG, comm);
    alpha = delta/xdot(nSmat,d,q);
  
    // update solution vector x=x+alpha*d
    #pragma omp parallel for default(shared) private(si)
    #pragma loop noalias
    for(si=0;si<nSmat;++si) {
      x[si] = x[si] + alpha*d[si];
    }
    // update residual vector r=r-alpha*q, q=S*d
    if((iter+1) % 20 == 0){
      fn_operate_by_S(nSmat, x, r, VecCG, comm);
      #pragma omp parallel for default(shared) private(si)
      #pragma loop noalias
      for(si=0;si<nSmat;++si) {
        r[si] = g[si] - r[si];
      }
    }else{
      #pragma omp parallel for default(shared) private(si)
      #pragma loop noalias
      for(si=0;si<nSmat;++si) {
        r[si] = r[si] - alpha*q[si];
      }
    }
    beta = xdot(nSmat,r,r)/delta;

    //update the norm of residual vector r
    delta = beta*delta;
    // update direction vector d
    #pragma omp parallel for default(shared) private(si)
    #pragma loop noalias
    for(si=0;si<nSmat;++si) {
      d[si] = r[si] + beta*d[si];
    }
  }

#ifdef _DEBUG_STCOPT_CG
  fprintf(stderr, "DEBUG in %s (%d): iter = %d\n", __FILE__, __LINE__, iter);
  fprintf(stderr, "DEBUG in %s (%d): End stcOptCG_Main\n", __FILE__, __LINE__);
#endif

  return iter;
}

/* calculate  z = S*x */
/* S is the overlap matrix*/
/* S[i][j] = OO[i+1][j+1] - OO[i+1][0] * OO[0][j+1]; */
int fn_operate_by_S(int nSmat, double *x, double *z, double *VecCG, MPI_Comm comm) {
  int rank,size,info=0;
  int si;
  int incx = 1, incy = 1;
  double coef;
  double one = 1.0, zero = 0.0;
  double invW = 1.0/Wc;
  char transT='T';
  char transN='N';

  double *sdiag, *stcO, *stcOs_real, *stcOs_imag;
  double *y_real, *y_imag;
  double *z_local;

  sdiag = VecCG + 2*nSmat;
  stcO = sdiag + nSmat;
  stcOs_real = stcO + nSmat;
  stcOs_imag = stcOs_real + NVMCSample*nSmat;
  y_real = stcOs_imag + USE_IMAG*NVMCSample*nSmat;
  y_imag = y_real + NVMCSample;
  z_local = y_imag + USE_IMAG*NVMCSample;

  MPI_Comm_rank(comm,&rank);
  MPI_Comm_size(comm,&size);

  MPI_Bcast(x, nSmat, MPI_DOUBLE, 0, comm);
  
  StartTimer(53);
  #pragma omp parallel for default(shared) private(si)
  #pragma loop noalias
  for(si=0;si<nSmat;++si) {
    z[si] = 0.0;
    z_local[si] = 0.0;
  }

  // y_real[sample] = sum{si} x[si] * O_real[si][sample]
  M_DGEMV(&transT, &nSmat, &NVMCSample, &one, stcOs_real, &nSmat, x, &incx, &zero, y_real, &incy);
#ifndef MVMC_SRCG_REAL
  // y_imag[sample] = sum{si} x[si] * O_imag[si][sample]
  M_DGEMV(&transT, &nSmat, &NVMCSample, &one, stcOs_imag, &nSmat, x, &incx, &zero, y_imag, &incy);
#endif

  // z_local[si] = sum{sample} O_real[si][sample] * y_real[sample] + O_imag[si][sample] * y_imag[sample]
  M_DGEMV(&transN, &nSmat, &NVMCSample, &one, stcOs_real, &nSmat, y_real, &incx, &zero, z_local, &incy);

#ifndef MVMC_SRCG_REAL
  M_DGEMV(&transN, &nSmat, &NVMCSample, &one, stcOs_imag, &nSmat, y_imag, &incx, &one, z_local, &incy);
#endif

  MPI_Barrier(comm);
  /* compute <OO>*x */
  SafeMpiAllReduce(z_local, z, nSmat, comm);
 
  /* compute <O>*x */
  coef = xdot(nSmat, stcO, x);

  /* y = S*x */
  #pragma omp parallel for default(shared) private(si)
  #pragma loop noalias
  for(si=0;si<nSmat;++si) {
    z[si] = invW*z[si] - coef*stcO[si];
    /* modify diagonal elements */
    // z[si] += DSROptStaDel * x[si];

    z[si] += sdiag[si]*DSROptStaDel*x[si];
  }

  StopTimer(53);

  return info;
}

void fn_StochasticOptCG_Init(const int nSmat, int *const smatToParaIdx, double *VecCG) {
  const double dt = 2.0*DSROptStepDt;
  int i;
  int si,pi,idx,offset;

  double *x, *g;
  double *sdiag, *stcO, *stcOs_real;

#ifdef MVMC_SRCG_REAL
  const double *srOptO=SROptOO_real;
  const double *srOptOOdiag=SROptOO_real + SROptSize;
  const double *srOptO_Store = SROptO_Store_real;
  const double *srOptHO=SROptHO_real;
#else
  double *stcOs_imag;
  const double complex *srOptO=SROptOO;
  const double complex *srOptOOdiag=SROptOO + 2*SROptSize;
  const double complex *srOptO_Store = SROptO_Store;
  const double complex *srOptHO=SROptHO;
#endif
  const double srOptHO_0 = CREAL(srOptHO[0]);

#ifdef _DEBUG_STCOPT_CG
  fprintf(stderr, "DEBUG in %s (%d): Start stcOptCG_Init\n", __FILE__, __LINE__);
#endif
  
  x = VecCG;
  g = x + nSmat;
  sdiag = g + nSmat;
  stcO = sdiag + nSmat;
  stcOs_real = stcO + nSmat;
#ifndef MVMC_SRCG_REAL
  stcOs_imag = stcOs_real + NVMCSample*nSmat;
#endif

  #pragma omp parallel for default(shared) private(si)
  #pragma loop noalias
  for(si=0;si<SIZE_VecCG;si++) {
    VecCG[si] = 0.0;
  }

  for(i=0;i<NVMCSample;++i) {
    offset = i*OFFSET*SROptSize;
    #pragma omp parallel for default(shared) private(si,pi,idx)
    #pragma loop noalias
    for(si=0;si<nSmat;++si) {
      pi = smatToParaIdx[si];
      
      idx = si + i*nSmat; /* column major */
      stcOs_real[idx] = CREAL(srOptO_Store[offset+pi+OFFSET]);
#ifndef MVMC_SRCG_REAL
      stcOs_imag[idx] = CIMAG(srOptO_Store[offset+pi+OFFSET]);
#endif
    }
  }

  /* calculate the energy gradient * (-dt) */
  /* energy gradient = 2.0*( HO[i+1] - H * O[i+1]) */
  #pragma omp parallel for default(shared) private(si,pi)
  #pragma loop noalias
  for(si=0;si<nSmat;++si) {
    pi = smatToParaIdx[si];
    
    stcO[si] = CREAL(srOptO[pi+OFFSET]);
    g[si] = -dt*(CREAL(srOptHO[pi+OFFSET]) - srOptHO_0 * CREAL(srOptO[pi+OFFSET]));

    sdiag[si] = CREAL(srOptOOdiag[pi+OFFSET]) - CREAL(srOptO[pi+OFFSET]) * CREAL(srOptO[pi+OFFSET]);
  }

#ifdef _DEBUG_STCOPT_CG
  for(i=0; i<nSmat; ++i){
    fprintf(stderr, "%lg\n", g[i]);
  }

  fprintf(stderr, "DEBUG in %s (%d): End stcOptCG_Init\n", __FILE__, __LINE__);
#endif

  return;
}

void fn_print_Smat_stderr(const int nSmat, double *VecCG, MPI_Comm comm){
  int si, sj;
  double* S = (double*)calloc(nSmat*nSmat, sizeof(double));
  double* xs = (double*)calloc(nSmat, sizeof(double));

  for(si=0; si<nSmat; ++si){
    xs[si] = 1.0;
    fn_operate_by_S(nSmat, xs, S+si*nSmat, VecCG, comm);
    xs[si] = 0.0;
  }

  for(si=0; si<nSmat; ++si){
  for(sj=0; sj<nSmat; ++sj){
    fprintf(stderr, "%lg ", S[si+nSmat*sj]);
  }
  fprintf(stderr, "\n");
  }

  free(xs);
  free(S);
}

#undef fn_StochasticOptCG
#undef fn_StochasticOptCG_Init
#undef fn_StochasticOptCG_Main
#undef fn_operate_by_S
#undef fn_print_Smat_stderr

#undef CREAL
#undef CIMAG
#undef OFFSET
#undef USE_IMAG
#undef SIZE_VecCG



==> anc/dvmc/src/mVMC/stcopt_dposv.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Stochastic Reconfiguration method by DPOSV
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "stcopt_dposv.h"
#ifndef _SRC_STCOPT_DPOSV
#define _SRC_STCOPT_DPOSV

/* calculate the parameter change r[nSmat] from SOpt.*/
int stcOptMain(double *g, const int nSmat, const int * const smatToParaIdx, MPI_Comm comm)
{
  /* for DPOSV */
  char uplo;
  int n,nrhs,lds,ldg,info;
  double *S;
  StartTimer(53);

  S = (double*)calloc(nSmat*nSmat, sizeof(double));
  stcOptInit(S, g, nSmat, smatToParaIdx);

  uplo='U'; n=nSmat; nrhs=1; lds=n; ldg=n;
  M_DPOSV(&uplo, &n, &nrhs, S, &lds, g, &ldg, &info);

  free(S);
  StopTimer(53);
  return info;
}

/* calculate and store S and g in the equation to be solved, Sx=g */
void stcOptInit(double *const S, double *const g, const int nSmat, const int *const smatToParaIdx) {
  const double ratioDiag = 1.0 + DSROptStaDel;
  int si,sj,pi,pj,idx,offset;
  double tmp;
  
  /* calculate the overlap matrix S */
  /* S[i][j] = OO[i+1][j+1] - OO[0][i+1] * OO[0][j+1]; */
  for(si=0;si<nSmat;++si) {
    pi = smatToParaIdx[si];
    //offset = (pi+1)*SROptSize;
    offset = (pi+2)*(2*SROptSize);
    tmp = creal(SROptOO[pi+2]);

    for(sj=0;sj<nSmat;++sj) {
      pj = smatToParaIdx[sj];
      idx = si + nSmat*sj; /* column major */
      S[idx] = creal(SROptOO[offset+(pj+2)]) - tmp * creal(SROptOO[pj+2]);
    }

    /* modify diagonal elements */
    idx = si + nSmat*si;
    S[idx] *= ratioDiag;
  }

  /* calculate the energy gradient * (-dt) */
  /* energy gradient = 2.0*( HO[i+1] - HO[0] * OO[i+1]) */
  for(si=0;si<nSmat;++si) {
    pi = smatToParaIdx[si];
    g[si] = -DSROptStepDt*2.0*(creal(SROptHO[pi+2]) - creal(SROptHO[0]) * creal(SROptOO[pi+2]));
  }

  return;
}

#endif


==> anc/dvmc/src/mVMC/stcopt_pdposv.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * Stochastic Reconfiguration method by PDPOSV
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

#include "stcopt_pdposv.h"
#ifndef _SRC_STCOPT_PDPOSV
#define _SRC_STCOPT_PDPOSV

/* calculate the parameter change r[nSmat] from SOpt.
   The result is gathered in rank 0. */
int stcOptMain(double *r, const int nSmat, const int *smatToParaIdx, MPI_Comm comm) {
  /* global vector */
  double *w; /* workspace */
  /* distributed matrix (row x col) */
  double *s; /* overlap matrix (nSmat x nSmat) */
  double *g; /* energy gradient and parameter change (nSmat x 1) */

  int sSize,gSize;
  int wSize=nSmat;

  /* for MPI */
  int rank,size;
  int dims[2]={0,0};
  MPI_Comm comm_col;

  /* index table */
  int *irToSmatIdx; /* table for local indx to Smat index */
  int *irToParaIdx, *icToParaIdx; /* tables for local index to Para index */

  /* for BLACS */
  int ictxt,nprow,npcol,myprow,mypcol;
  char procOrder='R';

  /* for array descriptor of SCALAPACK */
  int m,n;
  int mlld,mlocr,mlocc; /* for matrix */
  int vlld,vlocr,vlocc; /* for vector */
  int mb=64, nb=64; /* blocking factor */
  int irsrc=0, icsrc=0;
  int descs[9],descg[9];

  /* for PDSYEVD */
  char uplo;
  int nrhs, is, js, ig, jg;

  int info;
  const double ratioDiag = 1.0+DSROptStaDel;
  int si,pi,pj,idx;
  int ir,ic;

  const int srOptSize = SROptSize;//TBC
  const double dSROptStepDt = DSROptStepDt;
  const double srOptHO_0 = creal(SROptHO[0]);
 // const double complex srOptHO_0 = SROptHO[0];
  double complex *srOptOO=SROptOO;
  double complex *srOptHO=SROptHO;

  StartTimer(55);

  MPI_Comm_rank(comm,&rank);
  MPI_Comm_size(comm,&size);
  MPI_Dims_create(size,2,dims);

  /* initialize the BLACS context */
  nprow=dims[0]; npcol=dims[1];
  ictxt = Csys2blacs_handle(comm);
  Cblacs_gridinit(&ictxt, &procOrder, nprow, npcol);
  Cblacs_gridinfo(ictxt, &nprow, &npcol, &myprow, &mypcol);

  /* initialize array descriptors for distributed matrix s */
  m=n=nSmat; /* matrix size */
  mlocr = M_NUMROC(&m, &mb, &myprow, &irsrc, &nprow);
  mlocc = M_NUMROC(&n, &nb, &mypcol, &icsrc, &npcol);
  mlld = (mlocr>0) ? mlocr : 1;
  M_DESCINIT(descs, &m, &n, &mb, &nb, &irsrc, &icsrc, &ictxt, &mlld, &info);
  sSize = (mlocr*mlocc>0) ? mlocr*mlocc : 1;

  /* initialize array descriptors for distributed vector g */
  m=nSmat; n=1; /* vector */
  vlocr = mlocr; /* M_NUMROC(&m, &mb, &myprow, &irsrc, &nprow); */
  vlocc = M_NUMROC(&n, &nb, &mypcol, &icsrc, &npcol);
  vlld = (vlocr>0) ? vlocr : 1;
  M_DESCINIT(descg, &m, &n, &mb, &nb, &irsrc, &icsrc, &ictxt, &vlld, &info);
  gSize = (vlocr*vlocc>0) ? vlocr*vlocc : 1;

  //printf("DEBUG: n=%d nSmat=%d gSize=%d  sSize=%d wSize=%d: srOptSize=%d \n",n,nSmat,gSize,sSize,wSize,srOptSize);
  //printf("DEBUG: vlocc=%d mlocc=%d \n",vlocc,mlocc);
  /* allocate memory */
  RequestWorkSpaceDouble(sSize+gSize+wSize);
  s = GetWorkSpaceDouble(sSize);
  g = GetWorkSpaceDouble(gSize);
  w = GetWorkSpaceDouble(wSize);

  /* Para indices of the distributed vector and calculate them */
  RequestWorkSpaceInt(2*mlocr+mlocc);
  irToSmatIdx = GetWorkSpaceInt(mlocr);
  irToParaIdx = GetWorkSpaceInt(mlocr);
  icToParaIdx = GetWorkSpaceInt(mlocc);

  #pragma omp parallel for default(shared) private(ir,si)
  for(ir=0;ir<mlocr;ir++) {
    si = (ir/mb)*nprow*mb + myprow*mb + (ir%mb);
    irToSmatIdx[ir] = si;
    irToParaIdx[ir] = smatToParaIdx[si];
  }
  #pragma omp parallel for default(shared) private(ic)
  for(ic=0;ic<mlocc;ic++) {
    icToParaIdx[ic] = smatToParaIdx[(ic/nb)*npcol*nb + mypcol*nb + (ic%nb)];
  }

  StopTimer(55);
  StartTimer(56);
  /* calculate the overlap matrix S */
  //printf("YDEBUG: %d %d %lf \n",mlocc,mlocr,ratioDiag);
  #pragma omp parallel for default(shared) private(ic,ir,pi,pj,idx)
  #pragma loop noalias
  for(ic=0;ic<mlocc;ic++) {
    pj = icToParaIdx[ic]; /* Para index (global) */
    for(ir=0;ir<mlocr;ir++) {
      pi = irToParaIdx[ir]; /* Para index (global) */
      idx = ir + ic*mlocr; /* local index (row major) */

      /* S[i][j] = xOO[i+1][j+1] - xOO[0][i+1] * xOO[0][j+1]; */
      s[idx] = creal(srOptOO[(pi+2)*(2*srOptSize)+(pj+2)]) - creal(srOptOO[pi+2]) * creal(srOptOO[pj+2]);
      /* modify diagonal elements */
      //printf("DEBUG: idx=%d %d %d s[]=%lf \n",idx,pi,pj,s[idx]);
      //printf("XDEBUG %d %d %lf \n",ic,ir,s[idx]);
      if(pi==pj) s[idx] *= ratioDiag; // TBC
    }
  }

  /* calculate the energy gradient g and multiply (-dt) */
  if(vlocc>0) {
    #pragma omp parallel for default(shared) private(ir,pi)
    #pragma loop noalias
    #pragma loop norecurrence irToParaIdx
    for(ir=0;ir<vlocr;ir++) {
      pi = irToParaIdx[ir]; /* Para index (global) */
      
      /* energy gradient = 2.0*( xHO[i+1] - xHO[0] * xOO[0][i+1]) */
      /* g[i] = -dt * (energy gradient) */
      g[ir] = -dSROptStepDt*2.0*(creal(srOptHO[pi+2]) - srOptHO_0 * creal(srOptOO[pi+2]));
      //printf("ZDEBUG: %d %lf \n",ir,g[ir]);
    }
  }

  StopTimer(56);

#ifdef _DEBUG_STCOPT
  fprintf(stderr, "g:\n");
  for(ir=0; ir<vlocr; ++ir){
    fprintf(stderr, "%lg\n", g[ir]);
  }
  fprintf(stderr, "S:\n");
  for(ic=0;ic<mlocc;ic++) {
    for(ir=0;ir<mlocr;ir++) {
      idx = ir + ic*mlocr; /* local index (row major) */
      fprintf(stderr, "%lg ", s[idx]);
    }
    fprintf(stderr, "\n");
  }
#endif

  StartTimer(57);

  /***** solve the linear equation S*r=g by PDPOSV *****/
  uplo='U'; n=nSmat; nrhs=1; is=1; js=1; ig=1; jg=1;
  M_PDPOSV(&uplo, &n, &nrhs, s, &is, &js, descs, 
           g, &ig, &jg, descg, &info); /* g is overwritten with the solution. */
  /* error handle */
  if(info!=0) {
    if(rank==0) fprintf(stderr,"error: PDPOSV info=%d\n",info);
    return info;
  }
  /* end of diagonalization */

  StopTimer(57);
  StartTimer(58);

  /* create a communicator whose process has the same value of mypcol */
  MPI_Comm_split(comm,mypcol,myprow,&comm_col); 

  /* clear workspace */
  for(si=0;si<nSmat;si++) w[si] = 0.0;

  if(mypcol==0) {
    /* copy the solution to workspace */
    #pragma omp parallel for default(shared) private(ir,si)
    #pragma loop noalias
    #pragma loop norecurrence irToSmatIdx
    for(ir=0;ir<vlocr;ir++) {
      si = irToSmatIdx[ir]; /* Smat index (global) */
      w[si] = g[ir];
    }

    /* gather the solution to r on rank=0 process */
    SafeMpiReduce(w,r,nSmat,comm_col);
  }

  StopTimer(58);

#ifdef _DEBUG_STCOPT
  fprintf(stderr, "r:\n");
  for(si=0; si<nSmat; ++si){
    fprintf(stderr, "%lg\n", r[si]);
  }
#endif

  ReleaseWorkSpaceInt();
  ReleaseWorkSpaceDouble();
  MPI_Comm_free(&comm_col);
  Cblacs_gridexit(ictxt);
  return info;
}

#endif


==> anc/dvmc/src/mVMC/vmccal.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * calculate physical quantities
 *-------------------------------------------------------------
 * by Satoshi Morita 
 *-------------------------------------------------------------*/
#ifndef _SRC_VMCCAL
#define _SRC_VMCCAL
#include "vmccal.h"
#include "matrix.h"
#include "calham_real.h"
#include "calham.h"
#include "lslocgrn_real.c"
#include "lslocgrn.c"
#include "calgrn.c"

//#define _DEBUG_VMCCAL
//#define _DEBUG_VMCCAL_DETAIL

void clearPhysQuantity();

void calculateOptTransDiff(double complex *srOptO, const double complex ipAll);
//void calculateOO_matvec(double complex *srOptOO, double complex *srOptHO, const double complex *srOptO,
//                 const double complex w, const double complex e, const int srOptSize);
void calculateOO(double complex *srOptOO, double complex *srOptHO, const double complex *srOptO,
                 const double  w, const double complex e, const int srOptSize);
void calculateOO_real(double *srOptOO, double *srOptHO, const double *srOptO,
                 const double w, const double e, const int srOptSize);
void calculateOO_Store_real(double *srOptOO_real, double *srOptHO_real,  double *srOptO_real,
                 const double w, const double e,  int srOptSize, int sampleSize);
void calculateOO_Store(double complex *srOptOO, double complex *srOptHO,  double complex *srOptO,
                 const double w, const double complex e,  int srOptSize, int sampleSize);

void calculateQQQQ_real(double *qqqq, const double *lslq, const double w, const int nLSHam);

void calculateQQQQ(double complex *qqqq, const double complex*lslq, const double w, const int nLSHam);
void calculateQCAQ(double complex *qcaq, const double complex*lslca, const double complex*lslq,
                   const double w, const int nLSHam, const int nCA);
void calculateQCACAQ(double complex *qcacaq, const double complex*lslca, const double w,
                     const int nLSHam, const int nCA, const int nCACA,
                     int **cacaIdx);

void calculateQCAQ_real(double *qcaq, const double *lslca, const double *lslq,
                   const double w, const int nLSHam, const int nCA);

void calculateQCACAQ_real(double *qcacaq, const double *lslca, const double w,
                          const int nLSHam, const int nCA, const int nCACA,
                          int **cacaIdx);

void VMCMainCal(MPI_Comm comm) {
  int *eleIdx,*eleCfg,*eleNum,*eleProjCnt;
  double complex e,ip;
  double w;
  double sqrtw;
  double complex we;

  const int qpStart=0;
  const int qpEnd=NQPFull;
  int sample,sampleStart,sampleEnd,sampleSize;
  int i,info,tmp_i;

  /* optimazation for Kei */
  const int nProj=NProj;
  double complex *srOptO = SROptO;
  double         *srOptO_real = SROptO_real;

  int rank,size,int_i;
  MPI_Comm_size(comm,&size);
  MPI_Comm_rank(comm,&rank);
#ifdef _DEBUG_VMCCAL
  printf("  Debug: SplitLoop\n");
#endif
  SplitLoop(&sampleStart,&sampleEnd,NVMCSample,rank,size);
  //printf(" %d / %d   %d %d \n",rank,size,sampleStart,sampleEnd);
    

  /* initialization */
  StartTimer(24);
  clearPhysQuantity();
  StopTimer(24);
  for(sample=sampleStart;sample<sampleEnd;sample++) {
    //if(rank==0) printf("  Debug: sample=%d: CalculateMAll \n",sample);
#ifdef _DEBUG_VMCCAL
    int sample_to_print = 10000;
#endif

    eleIdx = EleIdx + sample*Nsize;
    eleCfg = EleCfg + sample*Nsite2;
    eleNum = EleNum + sample*Nsite2;
    eleProjCnt = EleProjCnt + sample*NProj;

    StartTimer(40);
#ifdef _DEBUG_VMCCAL
    if(sample%sample_to_print==0) printf("  Debug: sample=%d: CalculateMAll \n",sample);
#endif
    if(AllComplexFlag==0){
      info = CalculateMAll_real(eleIdx,qpStart,qpEnd); // InvM_real,PfM_real will change
#pragma omp parallel for default(shared) private(tmp_i)
      for(tmp_i=0;tmp_i<NQPFull*(Nsize*Nsize+1);tmp_i++)  InvM[tmp_i]= InvM_real[tmp_i]; // InvM will be used in  SlaterElmDiff_fcmp
    }else{
      info = CalculateMAll_fcmp(eleIdx,qpStart,qpEnd); // InvM,PfM will change
    }
    StopTimer(40);

    if(info!=0) {
      fprintf(stderr,"warning: VMCMainCal rank:%d sample:%d info:%d (CalculateMAll)\n",rank,sample,info);
      continue;
    }
#ifdef _DEBUG_VMCCAL
    if(sample%sample_to_print==0) printf("  Debug: sample=%d: CalculateIP \n",sample);
#endif
    if(AllComplexFlag==0){
      ip = CalculateIP_real(PfM_real,qpStart,qpEnd,MPI_COMM_SELF);
    }else{
      ip = CalculateIP_fcmp(PfM,qpStart,qpEnd,MPI_COMM_SELF);
    } 

#ifdef _DEBUG_VMCCAL
    if(sample%sample_to_print==0) printf("  Debug: sample=%d: LogProjVal \n",sample);
#endif
    /* calculate reweight */
    //w = exp(2.0*(log(fabs(ip))+x) - logSqPfFullSlater[sample]);
    w =1.0;
#ifdef _DEBUG_VMCCAL
    if(sample%sample_to_print==0) printf("  Debug: sample=%d: isfinite \n",sample);
#endif
    if( !isfinite(w) ) {
      fprintf(stderr,"warning: VMCMainCal rank:%d sample:%d w=%e\n",rank,sample,w);
      continue;
    }

    StartTimer(41);
    /* calculate energy */
#ifdef _DEBUG_VMCCAL
    if(sample%sample_to_print==0) printf("  Debug: sample=%d: calculateHam \n",sample);
#endif
    if(AllComplexFlag==0){
#ifdef _DEBUG_VMCCAL
      if(sample%sample_to_print==0) printf("  Debug: sample=%d: calculateHam_real \n",sample);
#endif
      e = CalculateHamiltonian_real(creal(ip),eleIdx,eleCfg,eleNum,eleProjCnt);
    }else{
#ifdef _DEBUG_VMCCAL
      if(sample%sample_to_print==0) printf("  Debug: sample=%d: calculateHam_cmp \n",sample);
#endif
      e = CalculateHamiltonian(ip,eleIdx,eleCfg,eleNum,eleProjCnt);
    }
    //printf("MDEBUG: %lf %lf \n",creal(e),cimag(e));
    StopTimer(41);

#ifdef _DEBUG_VMCCAL
    if(sample%sample_to_print==0) printf("  Debug: sample=%d: e = %lf %lf \n",sample, creal(e), cimag(e));
#endif
    if( !isfinite(creal(e) + cimag(e)) ) {
      fprintf(stderr,"warning: VMCMainCal rank:%d sample:%d e=%e\n",rank,sample,creal(e)); //TBC
      continue;
    }

    Wc += w;
    Etot  += w * e;
    Etot2 += w * conj(e) * e;
#ifdef _DEBUG_VMCCAL
    if(sample%sample_to_print==0) printf("  Debug: sample=%d: calculateOpt \n",sample);
#endif
    if(NVMCCalMode==0) {
      /* Calculate O for correlation fauctors */
      srOptO[0] = 1.0+0.0*I;//   real 
      srOptO[1] = 0.0+0.0*I;//   real 
#pragma loop noalias
      for(i=0;i<nProj;i++){ 
        srOptO[(i+1)*2]     = (double)(eleProjCnt[i]); // even real
        srOptO[(i+1)*2+1]   = 0.0+0.0*I;               // odd  comp
      }

      StartTimer(42);
      /* SlaterElmDiff */
      SlaterElmDiff_fcmp(SROptO+2*NProj+2,ip,eleIdx); //TBC: using InvM not InvM_real
      StopTimer(42);

      if(FlagOptTrans>0) { // this part will be not used
        calculateOptTransDiff(SROptO+2*NProj+2*NSlater+2, ip); //TBC
      }
      //[s] this part will be used for real varaibles
      if(AllComplexFlag==0){
#pragma loop noalias
        for(i=0;i<SROptSize;i++){ 
          srOptO_real[i] = creal(srOptO[2*i]);       
        }
      }
      //[e]

      StartTimer(43);
      /* Calculate OO and HO */
      if(NSRCG==0 && NStoreO==0){
        if(AllComplexFlag==0){
          calculateOO_real(SROptOO_real,SROptHO_real,SROptO_real,w,creal(e),SROptSize);
        }else{
          calculateOO(SROptOO,SROptHO,SROptO,w,e,SROptSize);
        } 
      }else{
        we    = w*e;
        sqrtw = sqrt(w); 
        if(AllComplexFlag==0){
          #pragma omp parallel for default(shared) private(int_i)
          for(int_i=0;int_i<SROptSize;int_i++){
            // SROptO_Store for fortran
            SROptO_Store_real[int_i+sample*SROptSize]  = sqrtw*SROptO_real[int_i];
            SROptHO_real[int_i]                       += creal(we)*SROptO_real[int_i]; 
          }
        }else{
          #pragma omp parallel for default(shared) private(int_i)
          for(int_i=0;int_i<SROptSize*2;int_i++){
            // SROptO_Store for fortran
            SROptO_Store[int_i+sample*(2*SROptSize)]  = sqrtw*SROptO[int_i];
            SROptHO[int_i]                           += we*SROptO[int_i]; 
          }
        }
      } 
      StopTimer(43);

    } else if(NVMCCalMode==1) {
      StartTimer(42);
      /* Calculate Green Function */
#ifdef _DEBUG_VMCCAL
      fprintf(stdout, "Debug: Start: CalcGreenFunc\n");
#endif
      CalculateGreenFunc(w,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
#ifdef _DEBUG_VMCCAL
      fprintf(stdout, "Debug: End: CalcGreenFunc\n");
#endif
      StopTimer(42);

      if(NLanczosMode>0){
#ifdef _DEBUG_VMCCAL
  fprintf(stdout, "Debug: Start: Lanczos\n");
#endif
        // ignoring Lanczos: to be added
        /* Calculate local QQQQ */
        StartTimer(43);
        if(AllComplexFlag==0) {
          LSLocalQ_real(creal(e),creal(ip),eleIdx,eleCfg,eleNum,eleProjCnt, LSLQ_real);
          calculateQQQQ_real(QQQQ_real,LSLQ_real,w,NLSHam);
        }else{
          LSLocalQ(e,ip,eleIdx,eleCfg,eleNum,eleProjCnt, LSLQ);
          calculateQQQQ(QQQQ,LSLQ,w,NLSHam);
        }
        StopTimer(43);

        // LanczosGreen
        if(NLanczosMode>1){
          // Calculate local QcisAjsQ
          StartTimer(44);
          if(AllComplexFlag==0) {
            
            LSLocalCisAjs_real(creal(e),creal(ip),eleIdx,eleCfg,eleNum,eleProjCnt);
            calculateQCAQ_real(QCisAjsQ_real,LSLCisAjs_real,LSLQ_real,w,NLSHam,NCisAjs);
            calculateQCACAQ_real(QCisAjsCktAltQ_real,LSLCisAjs_real,w,NLSHam,NCisAjs,
                            NCisAjsCktAltDC, CisAjsCktAltLzIdx);
            
          }
          else{
            LSLocalCisAjs(e,ip,eleIdx,eleCfg,eleNum,eleProjCnt);
            calculateQCAQ(QCisAjsQ,LSLCisAjs,LSLQ,w,NLSHam,NCisAjs);
            calculateQCACAQ(QCisAjsCktAltQ,LSLCisAjs,w,NLSHam,NCisAjs,
                            NCisAjsCktAltDC,CisAjsCktAltLzIdx);
          }
          StopTimer(44);
        }
      }
    } else if(NVMCCalMode==2) {
      StartTimer(42);
#ifdef _DEBUG_VMCCAL
      if(sample%sample_to_print==0) fprintf(stdout, "Debug: Start: CalculateStaticQuantities_real\n"); fflush(stdout);
#endif
      
      CalculateStaticQuantities_real(w,eleIdx,eleCfg,eleNum,eleProjCnt);
#ifdef _DEBUG_VMCCAL
      if(sample%sample_to_print==0) fprintf(stdout, "Debug: End: CalculateStaticQuantities_real\n"); fflush(stdout);
#endif
      StopTimer(42);


    } else if(NVMCCalMode==3) {
      StartTimer(42);
      // Calculate Dynamical Green Function 
#ifdef _DEBUG_VMCCAL
      if(sample%sample_to_print==0) fprintf(stdout, "Debug: Start: CalculateDynamicalGreenFunc_real\n"); fflush(stdout);
#endif
      if(AllComplexFlag!=0){
        fprintf(stderr, "CalculateDynamicalGreenFunc_real requires AllComplexFlag==0\n"); fflush(stdout);
        exit(0);
      }
     
      CalculateDynamicalGreenFunc_real(creal(w),creal(ip),eleIdx,eleCfg,eleNum,eleProjCnt,sample%sampleChunk);

#ifdef _DEBUG_VMCCAL
      if(sample%sample_to_print==0) fprintf(stdout, "Debug: End: CalculateDynamicalGreenFunc_real\n"); fflush(stdout);
#endif
      StopTimer(42);
      //if(rank==0)
      {
        
        if((sample%sampleChunk == sampleChunk -1) || (sample == sampleEnd-1)) {
          sampleSize=sample%sampleChunk+1;
          //printf("sampleSize=%d\n",sampleSize);
          int N1 = sampleChunk*NExcitation;
          int N2 = NExcitation*NExcitation;
          double alpha = 0.5/((double)Nsite);
          //double alpha2 = 0.0;
          //int ii;
          int dr;
          #pragma omp parallel for default(shared) private(dr)
          #pragma loop noalias
          for (dr = 0; dr < Nsite; dr++) {
            int ri;
            for (ri = 0; ri < Nsite; ri++) {
             //for (rj = 0; rj < Nsite; rj++) {
              //int dr = find_neighbor_difference(ri,rj);
              int rj = find_neighbor_site2(ri,dr);
              int idx = ri+Nsite*rj;
              
              C_ADD_AxB(&Phys_nACm_averaged[dr*N2], &O_AC_vec1[idx*N1], &O0_vec1[idx*N1], NExcitation, alpha, sampleSize);
              C_ADD_AxB(&Phys_nCAm_averaged[dr*N2], &O_CA_vec1[idx*N1], &O0_vec1[idx*N1], NExcitation, alpha, sampleSize);
              
              C_ADD_AxB(&Phys_nACm_averaged[dr*N2], &O0_vec2[idx*N1], &O_AC_vec2[idx*N1], NExcitation, alpha, sampleSize);
              C_ADD_AxB(&Phys_nCAm_averaged[dr*N2], &O0_vec2[idx*N1], &O_CA_vec2[idx*N1], NExcitation, alpha, sampleSize);
              
              C_ADD_AxB(&Phys_nAHCm_averaged[dr*N2], &H_AC_vec1[idx*N1], &O0_vec1[idx*N1], NExcitation, alpha, sampleSize);
              C_ADD_AxB(&Phys_nCHAm_averaged[dr*N2], &H_CA_vec1[idx*N1], &O0_vec1[idx*N1], NExcitation, alpha, sampleSize);
              
              C_ADD_AxB(&Phys_nAHCm_averaged[dr*N2], &O0_vec2[idx*N1], &H_AC_vec2[idx*N1], NExcitation, alpha, sampleSize);
              C_ADD_AxB(&Phys_nCHAm_averaged[dr*N2], &O0_vec2[idx*N1], &H_CA_vec2[idx*N1], NExcitation, alpha, sampleSize);
            }
          }
        }
      }
    }
  } // end of for(sample) 
  //exit(0);
  

// calculate OO and HO at NVMCCalMode==0
  if(NVMCCalMode==0){
    if(NSRCG!=0 || NStoreO!=0){
      sampleSize=sampleEnd-sampleStart;
      if(AllComplexFlag==0){
        StartTimer(45);
        calculateOO_Store_real(SROptOO_real,SROptHO_real,SROptO_Store_real,creal(w),creal(e),SROptSize,sampleSize);
        StopTimer(45);
      }else{
        StartTimer(45);
        calculateOO_Store(SROptOO,SROptHO,SROptO_Store,w,e,2*SROptSize,sampleSize);
        StopTimer(45);
      }
    }
  }

  return;
}

void VMC_BF_MainCal(MPI_Comm comm) {
  int *eleIdx, *eleCfg, *eleNum, *eleProjCnt, *eleProjBFCnt;
  double complex e, ip; //db is double?
  double w, db;
  double we, sqrtw;
  int int_i, sampleSize, tmp_i;
  const int qpStart = 0;
  const int qpEnd = NQPFull;
  int sample, sampleStart, sampleEnd;
  int i, info;
  double complex *InvM_Moto, *PfM_Moto;
//  double *InvM_real_Moto, *PfM_real_Moto;

  /* optimazation for Kei */
  const int nProj = NProj;
  double complex *srOptO = SROptO;
  double *srOptO_real = SROptO_real;

//  double rtmp;

  int rank, size;
  MPI_Comm_size(comm, &size);
  MPI_Comm_rank(comm, &rank);

  SplitLoop(&sampleStart, &sampleEnd, NVMCSample, rank, size);
  //SplitLoop(&sampleStart,&sampleEnd,NExactSample,rank,size);

  /* initialization */
  StartTimer(24);
  clearPhysQuantity();
  StopTimer(24);

  InvM_Moto = InvM;
  PfM_Moto = PfM;

//  InvM_real_Moto = InvM_real;
//  PfM_real_Moto = PfM_real;

  for (sample = sampleStart; sample < sampleEnd; sample++) {
    eleIdx = EleIdx + sample * Nsize;
    eleCfg = EleCfg + sample * Nsite2;
    eleNum = EleNum + sample * Nsite2;
    eleProjCnt = EleProjCnt + sample * NProj;
    eleProjBFCnt = EleProjBFCnt + sample * 16 * Nsite * Nrange;

    StartTimer(45);
    MakeSlaterElmBF_fcmp(eleNum, eleProjBFCnt);
    StopTimer(45);

    StartTimer(40);
    if (AllComplexFlag == 0) {
#pragma omp parallel for default(shared) private(tmp_i)
      for (tmp_i = 0; tmp_i < NQPFull * (2 * Nsite) * (2 * Nsite); tmp_i++)
        SlaterElm_real[tmp_i] = creal(SlaterElm[tmp_i]);

      info = CalculateMAll_BF_real(eleIdx, qpStart, qpEnd);  // InvM_real,PfM_real will change
#pragma omp parallel for default(shared) private(tmp_i)
      for (tmp_i = 0; tmp_i < NQPFull * (Nsize * Nsize + 1); tmp_i++)
        InvM[tmp_i] = InvM_real[tmp_i]; // InvM will be used in  SlaterElmDiff_fcmp
    } else {//complex
      info = CalculateMAll_BF_fcmp(eleIdx,qpStart,qpEnd);
    }
    StopTimer(40);

    if (info != 0) {
      fprintf(stderr, "waring: VMCMainCal rank:%d sample:%d info:%d (CalculateMAll)\n", rank, sample, info);
      continue;
    }

    if (AllComplexFlag == 0) {
      ip = CalculateIP_real(PfM_real, qpStart, qpEnd, MPI_COMM_SELF);
    } else {
      ip = CalculateIP_fcmp(PfM, qpStart, qpEnd, MPI_COMM_SELF);
    }

    LogProjVal(eleProjCnt);
    /* calculate reweight */
    // TODO: check ~ Is it OK to fix w ?
    //w = exp(2.0*(log(fabs(ip))+x) - logSqPfFullSlater[sample]);
    w = 1.0;
    /*
       if(log(fabs(1.0-w)) > -5) {
       printf("w=%.3e\n",w);
       }
       */
    if (!isfinite(w)) {
      fprintf(stderr, "waring: VMCMainCal rank:%d sample:%d w=%e\n", rank, sample, w);
      continue;
    }

    StartTimer(41);
    if (AllComplexFlag == 0) {
      e = CalculateHamiltonianBF_real(creal(ip), eleIdx, eleCfg, eleNum, eleProjCnt, eleProjBFCnt);
    } else {/* calculate energy */
      e = CalculateHamiltonianBF_fcmp(ip, eleIdx, eleCfg, eleNum, eleProjCnt, eleProjBFCnt);
    }

    /* calculate double occupation D */
    db = CalculateDoubleOccupation(eleIdx, eleCfg, eleNum, eleProjCnt);
    StopTimer(41);
    if (! (isfinite(creal(e)) && isfinite(cimag(e)))) {
      fprintf(stderr, "waring: VMCMainCal rank:%d sample:%d e=%e\n", rank, sample, creal(e));
      continue;
    }

    Wc += w;
    Etot += w * e;
    Etot2 += w * e * e;
    Dbtot += w * db;
    Dbtot2 += w * db * db;

    if (NVMCCalMode == 0) {
      /* Calculate O for correlation fauctors */
      /*SROptO[0] = 1.0;
#pragma loop noalias
for(i=0;i<nProj;i++) srOptO[i+1] = (double)(eleProjCnt[i]);
*/
      srOptO[0] = 1.0 + 0.0 * I;//   real
      srOptO[1] = 0.0 + 0.0 * I;//   real
#pragma loop noalias
      for (i = 0; i < nProj; i++) {
        srOptO[(i + 1) * 2] = (double) (eleProjCnt[i]); // even real
        srOptO[(i + 1) * 2 + 1] = 0.0 + 0.0 * I;               // odd  comp
      }

      //StartTimer(44);
      /* BackflowDiff */
      //BackFlowDiff(SROptO+NProj+1,ip,eleIdx,eleNum,eleProjCnt,eleProjBFCnt);
      BackFlowDiff_fcmp(SROptO + 2 * NProj + 2, ip, eleIdx, eleNum, eleProjCnt, eleProjBFCnt);
      //StopTimer(44);

      StartTimer(42);
      /* SlaterElmDiff */
      //SlaterElmBFDiff_fcmp(SROptO+NProj+NProjBF+1,ip,eleIdx,eleNum,eleCfg,eleProjCnt,eleProjBFCnt);
      SlaterElmBFDiff_fcmp(SROptO + 2 * NProj + 2 * NProjBF + 2, ip, eleIdx, eleNum, eleCfg, eleProjCnt,
          eleProjBFCnt);
      StopTimer(42);

      if (FlagOptTrans > 0) {
        calculateOptTransDiff(SROptO + 2 * NProj + 2 * NProjBF + 2 * NSlater + 2, ip);
      }

      //[s] this part will be used for real varaibles
      if (AllComplexFlag == 0) {
#pragma loop noalias
        for (i = 0; i < SROptSize; i++) {
          srOptO_real[i] = creal(srOptO[2 * i]);
        }
      }
      //[e]

      StartTimer(43);
      /* Calculate OO and HO */
      if (NSRCG==0 && NStoreO == 0) {
        if (AllComplexFlag == 0) {
          calculateOO_real(SROptOO_real, SROptHO_real, SROptO_real, w, creal(e), SROptSize);
        } else {
          calculateOO(SROptOO, SROptHO, SROptO, w, e, SROptSize);
        }
      } else {
        we = w * e;
        sqrtw = sqrt(w);
        if (AllComplexFlag == 0) {
#pragma omp parallel for default(shared) private(int_i)
          for (int_i = 0; int_i < SROptSize; int_i++) {
            // SROptO_Store for fortran
            SROptO_Store_real[int_i + sample * SROptSize] = sqrtw * SROptO_real[int_i];
            SROptHO_real[int_i] += creal(we) * SROptO_real[int_i];
          }
        } else {
#pragma omp parallel for default(shared) private(int_i)
          for (int_i = 0; int_i < SROptSize * 2; int_i++) {
            // SROptO_Store for fortran
            SROptO_Store[int_i + sample * (2 * SROptSize)] = sqrtw * SROptO[int_i];
            SROptHO[int_i] += we * SROptO[int_i];
          }
        }
      }
      StopTimer(43);

    } else if (NVMCCalMode == 1) {
      StartTimer(42);
      /* Calculate Green Function */
      CalculateGreenFuncBF(w, ip, eleIdx, eleCfg, eleNum, eleProjCnt, eleProjBFCnt);
      StopTimer(42);

      if (NLanczosMode > 0) {
        // ignoring Lanczos: to be added
        /* Calculate local QQQQ */
        StartTimer(43);
        if (AllComplexFlag == 0) {
          LSLocalQ_real(creal(e), creal(ip), eleIdx, eleCfg, eleNum, eleProjCnt, LSLQ_real);
          calculateQQQQ_real(QQQQ_real, LSLQ_real, w, NLSHam);
        } else {
          LSLocalQ(e, ip, eleIdx, eleCfg, eleNum, eleProjCnt, LSLQ);
          calculateQQQQ(QQQQ, LSLQ, w, NLSHam);
          return;
        }
        StopTimer(43);
        if (NLanczosMode > 1) {
          /* Calculate local QcisAjsQ */
          StartTimer(44);
          if (AllComplexFlag == 0) {
            LSLocalCisAjs_real(creal(e), creal(ip), eleIdx, eleCfg, eleNum, eleProjCnt);
            calculateQCAQ_real(QCisAjsQ_real, LSLCisAjs_real, LSLQ_real, w, NLSHam, NCisAjs);
            calculateQCACAQ_real(QCisAjsCktAltQ_real, LSLCisAjs_real, w, NLSHam, NCisAjs,
                NCisAjsCktAltDC, CisAjsCktAltLzIdx);
          } else {
            LSLocalCisAjs(e, ip, eleIdx, eleCfg, eleNum, eleProjCnt);
            calculateQCAQ(QCisAjsQ, LSLCisAjs, LSLQ, w, NLSHam, NCisAjs);
            calculateQCACAQ(QCisAjsCktAltQ, LSLCisAjs, w, NLSHam, NCisAjs,
                NCisAjsCktAltDC, CisAjsCktAltLzIdx);
            return;
          }
          StopTimer(44);
        }
      }
    }
  } /* end of for(sample) */

  // calculate OO and HO at NVMCCalMode==0
  if(NVMCCalMode==0){
    if(NStoreO!=0 || NSRCG!=0){
      sampleSize=sampleEnd-sampleStart;
      if(AllComplexFlag==0){
        StartTimer(45);
        calculateOO_Store_real(SROptOO_real,SROptHO_real,SROptO_Store_real,creal(w),creal(e),SROptSize,sampleSize);
        StopTimer(45);
      }else{
        StartTimer(45);
        calculateOO_Store(SROptOO,SROptHO,SROptO_Store,w,e,2*SROptSize,sampleSize);
        StopTimer(45);
      }
    }
  }

  InvM = InvM_Moto;
  PfM = PfM_Moto;

  return;
}


void clearPhysQuantity(){
  int i,n;
  double complex *vec;
  double  *vec_real;
//[s] MERGE BY TM
  Wc = Etot = Etot2 = Sztot=Sztot2 =0.0;//fsz
  //Wc = Etot = Etot2 = 0.0;
  Dbtot = Dbtot2 = 0.0;
//[e] MERGE BY TM
  if(NVMCCalMode==0) {
    /* SROptOO, SROptHO, SROptO */
    if(NSRCG!=0){
      n = (2*SROptSize)*4; // TBC
    }else{
      n = (2*SROptSize)*(2*SROptSize+2); // TBC
    }
    vec = SROptOO;
    #pragma omp parallel for default(shared) private(i)
    for(i=0;i<n;i++) vec[i] = 0.0+0.0*I;
// only for real variables
    if(NSRCG!=0){
      n = (SROptSize)*4; // TBC
    }else{
      n = (SROptSize)*(SROptSize+2); // TBC
    }
    vec_real = SROptOO_real;
    #pragma omp parallel for default(shared) private(i)
    for(i=0;i<n;i++) vec_real[i] = 0.0;
  } else if(NVMCCalMode==1) {
    /* CisAjs, CisAjsCktAlt, CisAjsCktAltDC */
    n = NCisAjs+NCisAjsCktAlt+NCisAjsCktAltDC;
    vec = PhysCisAjs;
#pragma omp parallel for default(shared) private(i)
    for(i=0;i<n;i++) vec[i] = 0.0+0.0*I;

    if(NLanczosMode>0) {
      /* QQQQ, LSLQ */
        //[TODO]: Check the value n
      n = NLSHam*NLSHam*NLSHam*NLSHam + NLSHam*NLSHam;
      vec = QQQQ;
#pragma omp parallel for default(shared) private(i)
      for(i=0;i<n;i++) vec[i] = 0.0+0.0*I;

      n = NLSHam*NLSHam*NLSHam*NLSHam + NLSHam*NLSHam;
      vec_real = QQQQ_real;
#pragma omp parallel for default(shared) private(i)
      for(i=0;i<n;i++) vec_real[i] = 0.0;

      if(NLanczosMode>1) {
        /* QCisAjsQ, QCisAjsCktAltQ, LSLCisAjs */
        //[TODO]: Check the value n
        n = NLSHam*NLSHam*NCisAjs + NLSHam*NLSHam*NCisAjsCktAltDC
          + NLSHam*NCisAjs;
        vec = QCisAjsQ;
#pragma omp parallel for default(shared) private(i)
        for(i=0;i<n;i++) vec[i] = 0.0+0.0*I;

        n = NLSHam*NLSHam*NCisAjs + NLSHam*NLSHam*NCisAjsCktAltDC
          + NLSHam*NCisAjs;
        vec_real = QCisAjsQ_real;
#pragma omp parallel for default(shared) private(i)
        for(i=0;i<n;i++) vec_real[i] = 0.0;
      }
    }
  } else if(NVMCCalMode==2) {
#pragma omp parallel for default(shared) private(i)
    for(i=0;i<Nsite*ONE_SITE_PHYS_QTY;i++)  PhysN1[i] = 0.0;
#pragma omp parallel for default(shared) private(i)
    for(i=0;i<NCisAjs*TWO_SITES_PHYS_QTY;i++) PhysN2[i] = 0.0;
  } else if(NVMCCalMode==3) { 
#pragma omp parallel for default(shared) private(i)
    for(i=0; i<Nsite*NExcitation*NExcitation; i++){
      Phys_nCHAm_averaged[i] = 0.0;
      Phys_nAHCm_averaged[i] = 0.0;
      Phys_nCAm_averaged[i]  = 0.0;
      Phys_nACm_averaged[i]  = 0.0;
    }
    for(i=0;i<2*Nsite*Nsite;i++) {
      Phys_CA[i]  = 0.0;
//      Local_CA[i] = 0.0;
    }
  }
  return;
}

void calculateOptTransDiff(double complex *srOptO, const double complex ipAll) {
  int i,j;
  double complex ip;
  double complex *pfM;

  for(i=0;i<NQPOptTrans;++i) {
    ip = 0.0;
    pfM = PfM + i*NQPFix;
    for(j=0;j<NQPFix;++j) {
      ip += QPFixWeight[j] * pfM[j];
    }
    srOptO[i] = ip/ipAll;
  }

  return;
}

void calculateOO_Store_real(double *srOptOO_real, double *srOptHO_real, double *srOptO_Store_real,
                 const double w, const double e, int srOptSize, int sampleSize) {

  int i,j;
  char jobz, uplo;
  double alpha,beta,o;
  
  alpha = 1.0;
  beta  = 0.0;
  
  jobz = 'N';
  uplo = 'T';
  if(NSRCG==0){
    M_DGEMM(&jobz,&uplo,&srOptSize,&srOptSize,&sampleSize,&alpha,srOptO_Store_real,&srOptSize,srOptO_Store_real,&srOptSize,&beta,srOptOO_real,&srOptSize);
  }else{
#pragma omp parallel for default(shared) private(i)
#pragma loop noalias
    for(i=0; i<srOptSize; ++i){
      srOptOO_real[i] = 0.0;
      srOptOO_real[i+srOptSize] = 0.0;
    }
    for(j=0; j<sampleSize; ++j){
#pragma omp parallel for default(shared) private(i,o)
#pragma loop noalias
    for(i=0; i<srOptSize; ++i){
      o = srOptO_Store_real[i+j*srOptSize];
      srOptOO_real[i] += o;
      srOptOO_real[i+srOptSize] += o*o;
    }}
  }

  return;
}



void calculateOO_Store(double complex *srOptOO, double complex *srOptHO, double complex *srOptO_Store,
                 const double w, const double complex e, int srOptSize, int sampleSize) {

  int i,j;
  char jobz, uplo;
  double complex alpha,beta,o;
  
  alpha = 1.0;
  beta  = 0.0;
  
  jobz = 'N';
  uplo = 'C';
  if(NSRCG==0){
    M_ZGEMM(&jobz,&uplo,&srOptSize,&srOptSize,&sampleSize,&alpha,srOptO_Store,&srOptSize,srOptO_Store,&srOptSize,&beta,srOptOO,&srOptSize);
  }else{
#pragma omp parallel for default(shared) private(i)
#pragma loop noalias
    for(i=0; i<srOptSize; ++i){
      srOptOO[i] = 0.0;
      srOptOO[i+srOptSize] = 0.0;
    }
    for(j=0; j<sampleSize; ++j){
#pragma omp parallel for default(shared) private(i,o)
#pragma loop noalias
    for(i=0; i<srOptSize; ++i){
      o = srOptO_Store[i+j*srOptSize];
      srOptOO[i] += o;
      srOptOO[i+srOptSize] += creal(o)*creal(o)+cimag(o)*cimag(o);
    } }
  }

  return;
}




//void calculateOO(double complex *srOptOO, double complex *srOptHO, const double complex *srOptO,
//                 const double w, const double complex e, const int srOptSize) {
//  double we=w*e;
//
//  #define M_DAXPY daxpy_
//  #define M_DGER dger_
//
//  extern int M_DAXPY(const int *n, const double *alpha, const double *x, const int *incx,
//                     double *y, const int *incy);
//  extern int M_DGER(const int *m, const int *n, const double *alpha,
//                    const double *x, const int *incx, const double *y, const int *incy, 
//                    double *a, const int *lda);
//  int m,n,incx,incy,lda;
//  m=n=lda=srOptSize;
//  incx=incy=1;
//
//  /* OO[i][j] += w*O[i]*O[j] */
//  M_DGER(&m, &n, &w, srOptO, &incx, srOptO, &incy, srOptOO, &lda);
//
//  /* HO[i] += w*e*O[i] */
//  M_DAXPY(&n, &we, srOptO, &incx, srOptHO, &incy);
//
//  return;
//}

void calculateOO(double complex *srOptOO, double complex *srOptHO, const double complex *srOptO,
                 const double w, const double complex e, const int srOptSize){
  int i,j;
  double complex tmp;
  #pragma omp parallel for default(shared) private(j,tmp)
  //    private(i,j,tmp,srOptOO)
#pragma loop noalias
  for(j=0;j<2*srOptSize;j++) {
    tmp                            = w * srOptO[j];
    srOptOO[0*(2*srOptSize)+j]    += tmp;      // update O
    srOptOO[1*(2*srOptSize)+j]    += 0.0;      // update 
    srOptHO[j]                    += e * tmp;  // update HO
  }
  
  #pragma omp parallel for default(shared) private(i,j,tmp)
#pragma loop noalias
  for(i=2;i<2*srOptSize;i++) {
    tmp            = w * srOptO[i];
    for(j=0;j<2*srOptSize;j++) {
      srOptOO[i*(2*srOptSize)+j] += w*(srOptO[j])*conj(srOptO[i]); // TBC
      //srOptOO[j+i*(2*srOptSize)] += w*(srOptO[j])*(srOptO[i]); // TBC
    }
  }

  return;
}

void calculateOO_real(double *srOptOO, double *srOptHO, const double *srOptO,
                 const double w, const double e, const int srOptSize) {
  double we=w*e;
  int m,n,incx,incy,lda;
  m=n=lda=srOptSize;
  incx=incy=1;

  /* OO[i][j] += w*O[i]*O[j] */
  M_DGER(&m, &n, &w, srOptO, &incx, srOptO, &incy, srOptOO, &lda);

  /* HO[i] += w*e*O[i] */
  M_DAXPY(&n, &we, srOptO, &incx, srOptHO, &incy);

  return;
}

void calculateQQQQ_real(double *qqqq, const double *lslq, const double w, const int nLSHam) {
  const int n=nLSHam*nLSHam*nLSHam*nLSHam;
  int rq,rp,ri,rj;
  int i,tmp;

  /* QQQQ[rq][rp][ri][rj] += w * LSLQ[rq][ri] * LSLQ[rp][rj] */
# pragma omp parallel for default(shared) private(i,tmp,rq,rp,ri,rj)
  for(i=0;i<n;++i) {
    rj = i%nLSHam;   tmp=i/nLSHam;
    ri = tmp%nLSHam; tmp=tmp/nLSHam;
    rp = tmp%nLSHam; tmp=tmp/nLSHam;
    rq = tmp%nLSHam;

    qqqq[i] += w * lslq[rq*nLSHam+ri] * lslq[rp*nLSHam+rj];
  }

  return;
}


void calculateQQQQ(double complex *qqqq, const double complex*lslq, const double w, const int nLSHam) {
  const int n=nLSHam*nLSHam*nLSHam*nLSHam;
  int rq,rp,ri,rj;
  int i,tmp;

  /* QQQQ[rq][rp][ri][rj] += w * LSLQ[rq][ri] * LSLQ[rp][rj] */
  # pragma omp parallel for default(shared) private(i,tmp,rq,rp,ri,rj)
  for(i=0;i<n;++i) {
    rj = i%nLSHam;   tmp=i/nLSHam;
    ri = tmp%nLSHam; tmp=tmp/nLSHam;
    rp = tmp%nLSHam; tmp=tmp/nLSHam;
    rq = tmp%nLSHam;

    qqqq[i] += w * conj(lslq[rq*nLSHam+ri]) * lslq[rp*nLSHam+rj];
   //fprintf(stdout, "Debug: qqqq[%d]= %lf, %lf \n", i, creal(qqqq[i]),cimag(qqqq[i]));
  }

  return;
}

void calculateQCAQ(double complex*qcaq, const double complex*lslca, const double complex*lslq,
                   const double w, const int nLSHam, const int nCA) {
  const int n=nLSHam*nLSHam*nCA;
  int rq,rp,idx;
  int i,tmp;

  /* QCisAjsQ[rq][rp][idx] += w * LSLCisAjs[rq][idx] * LSLQ[rp][0] */
# pragma omp parallel for default(shared) private(i,tmp,idx,rp,rq)
  for(i=0;i<n;++i) {
    idx = i%nCA;     tmp = i/nCA;
    rp = tmp%nLSHam; tmp = tmp/nLSHam;
    rq = tmp%nLSHam;

    qcaq[i] += w * conj(lslca[rq*nCA+idx]) * lslq[rp*nLSHam];
  }

  return;
}

void calculateQCACAQ(double complex *qcacaq, const double complex *lslca, const double w,
                     const int nLSHam, const int nCA, const int nCACA,
                     int **cacaIdx) {
  const int n=nLSHam*nLSHam*nCACA;
  int rq,rp,ri,rj,idx;
  int i,tmp;

  /* QCisAjsCktAltQ[rq][rp][idx] += w * LSLCisAjs[rq][ri] * LSLCisAjs[rp][rj] */
# pragma omp parallel for default(shared) private(i,tmp,idx,rp,rq,ri,rj)
  for(i=0;i<n;++i) {
    idx = i%nCACA;   tmp = i/nCACA;
    rp = tmp%nLSHam; tmp = tmp/nLSHam;
    rq = tmp%nLSHam;

    ri = cacaIdx[idx][0];
    rj = cacaIdx[idx][1];
    //fprintf(stdout, "Debug: ri= %d, rj=%d, rp=%d, rq=%d \n", ri, rj, rp, rq);

    qcacaq[i] += w * conj(lslca[rq*nCA+ri]) * lslca[rp*nCA+rj];
  }

  return;
}

void calculateQCAQ_real(double *qcaq, const double *lslca, const double *lslq,
                   const double w, const int nLSHam, const int nCA) {
  const int n=nLSHam*nLSHam*nCA;
  int rq,rp,idx;
  int i,tmp;

  /* QCisAjsQ[rq][rp][idx] += w * LSLCisAjs[rq][idx] * LSLQ[rp][0] */
# pragma omp parallel for default(shared) private(i,tmp,idx,rp,rq)
  for(i=0;i<n;++i) {
    idx = i%nCA;     tmp = i/nCA;
    rp = tmp%nLSHam; tmp = tmp/nLSHam;
    rq = tmp%nLSHam;

    qcaq[i] += w * lslca[rq*nCA+idx] * lslq[rp*nLSHam];
    //fprintf(stdout, "Debug: qcaq[%d]= %lf, %lf \n", i, creal(qcaq[i]),cimag(qcaq[i]));

  }

  return;
}

void calculateQCACAQ_real(double *qcacaq, const double *lslca, const double w,
                     const int nLSHam, const int nCA, const int nCACA,
                     int **cacaIdx) {
  const int n=nLSHam*nLSHam*nCACA;
  int rq,rp,ri,rj,idx;
  int i,tmp;


  /* QCisAjsCktAltQ[rq][rp][idx] += w * LSLCisAjs[rq][ri] * LSLCisAjs[rp][rj] */
# pragma omp parallel for default(shared) private(i,tmp,idx,rp,rq,ri,rj)
  for(i=0;i<n;++i) {
    idx = i%nCACA;   tmp = i/nCACA;
    rp = tmp%nLSHam; tmp = tmp/nLSHam;
    rq = tmp%nLSHam;

    ri = cacaIdx[idx][0];
    rj = cacaIdx[idx][1];
    qcacaq[i] += w * lslca[rq*nCA+ri] * lslca[rp*nCA+rj];

  }
  /*
  for(i=0;i<n;++i) {
    fprintf(stdout, "Debug: qcacaq[%d]= %lf, %lf \n", i, creal(qcacaq[i]),cimag(qcacaq[i]));
    //fprintf(stdout, "Debug: lslca[%d]= %lf, %lf \n", i, creal(lslca[i]),cimag(lslca[i]));
  }
  */

  return;

}
#endif


==> anc/dvmc/src/mVMC/vmccal_fsz.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

his program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * calculate physical quantities
 *-------------------------------------------------------------
 * by Satoshi Morita 
 *-------------------------------------------------------------*/

void VMCMainCal_fsz(MPI_Comm comm);

void VMCMainCal_fsz(MPI_Comm comm) {
  int *eleIdx,*eleCfg,*eleNum,*eleProjCnt,*eleSpn; //fsz
  double complex e,ip;
  double w;
  double sqrtw;
  double complex we;
  double Sz;

  const int qpStart=0;
  const int qpEnd=NQPFull;
  int sample,sampleStart,sampleEnd,sampleSize;
  int i,info;

  /* optimazation for Kei */
  const int nProj=NProj;
  double complex *srOptO = SROptO;
//  double         *srOptO_real = SROptO_real;

  int rank,size,int_i;
  MPI_Comm_size(comm,&size);
  MPI_Comm_rank(comm,&rank);
#ifdef __DEBUG_DETAILDETAIL
  printf("  Debug: SplitLoop\n");
#endif
  SplitLoop(&sampleStart,&sampleEnd,NVMCSample,rank,size);

  /* initialization */
  StartTimer(24);
  clearPhysQuantity();
  StopTimer(24);
  for(sample=sampleStart;sample<sampleEnd;sample++) {
    eleIdx = EleIdx + sample*Nsize;
    eleCfg = EleCfg + sample*Nsite2;
    eleNum = EleNum + sample*Nsite2;
    eleProjCnt = EleProjCnt + sample*NProj;
    eleSpn     = EleSpn + sample*Nsize; //fsz

    StartTimer(40);
#ifdef _DEBUG_DETAIL
    printf("  Debug: sample=%d: CalculateMAll \n",sample);
#endif
    info = CalculateMAll_fsz(eleIdx,eleSpn,qpStart,qpEnd);//info = CalculateMAll_fcmp(eleIdx,qpStart,qpEnd); // InvM,PfM will change
    StopTimer(40);

    if(info!=0) {
      fprintf(stderr,"warning: VMCMainCal rank:%d sample:%d info:%d (CalculateMAll)\n",rank,sample,info);
      continue;
    }
#ifdef _DEBUG_DETAIL
    printf("  Debug: sample=%d: CalculateIP \n",sample);
#endif
    ip = CalculateIP_fcmp(PfM,qpStart,qpEnd,MPI_COMM_SELF);
#ifdef _DEBUG_DETAIL
    printf("  Debug: sample=%d: LogProjVal \n",sample);
#endif
    //LogProjVal(eleProjCnt);
    /* calculate reweight */
    w =1.0;
#ifdef _DEBUG_DETAIL
    printf("  Debug: sample=%d: isfinite \n",sample);
#endif
    if( !isfinite(w) ) {
      fprintf(stderr,"warning: VMCMainCal rank:%d sample:%d w=%e\n",rank,sample,w);
      continue;
    }

    StartTimer(41);
    /* calculate energy */
#ifdef _DEBUG_DETAIL
    printf("  Debug: sample=%d: calculateHam \n",sample);
#endif
#ifdef _DEBUG_DETAIL
    printf("  Debug: sample=%d: calculateHam_cmp \n",sample);
#endif
    e  = CalculateHamiltonian_fsz(ip,eleIdx,eleCfg,eleNum,eleProjCnt,eleSpn);//fsz
    Sz = CalculateSz_fsz(ip,eleIdx,eleCfg,eleNum,eleProjCnt,eleSpn);//fsz
    //printf("MDEBUG: Sz=%lf \n",Sz);
    //printf("MDEBUG: e= %lf %lf ip= %lf %lf \n",creal(e),cimag(e),creal(ip),cimag(ip));
    StopTimer(41);
    if( !isfinite(creal(e) + cimag(e)) ) {
      fprintf(stderr,"warning: VMCMainCal rank:%d sample:%d e=%e\n",rank,sample,creal(e)); //TBC
      continue;
    }

    Wc    += w;
    Etot  += w * e;
    Sztot += w * Sz;
    Sztot2 += w * Sz*Sz;
    Etot2 += w * conj(e) * e;
#ifdef _DEBUG_DETAIL
    printf("  Debug: sample=%d: calculateOpt \n",sample);
#endif
    if(NVMCCalMode==0) {
      /* Calculate O for correlation fauctors */
      srOptO[0] = 1.0+0.0*I;//   real 
      srOptO[1] = 0.0+0.0*I;//   real 
      #pragma loop noalias
      for(i=0;i<nProj;i++){ 
        srOptO[(i+1)*2]     = (double)(eleProjCnt[i]); // even real
        srOptO[(i+1)*2+1]   = 0.0+0.0*I;               // odd  comp
      }

      StartTimer(42);
      /* SlaterElmDiff */
      SlaterElmDiff_fsz(SROptO+2*NProj+2,ip,eleIdx,eleSpn) ;//SlaterElmDiff_fcmp(SROptO+2*NProj+2,ip,eleIdx); //TBC: using InvM not InvM_real
      StopTimer(42);
      
      if(FlagOptTrans>0) { // this part will be not used
        calculateOptTransDiff(SROptO+2*NProj+2*NSlater+2, ip); //TBC
      }
      StartTimer(43);
      /* Calculate OO and HO */
      if(NSRCG==0 && NStoreO==0){
        calculateOO(SROptOO,SROptHO,SROptO,w,e,SROptSize);
      }else{
        we    = w*e;
        sqrtw = sqrt(w); 
        #pragma omp parallel for default(shared) private(int_i)
        for(int_i=0;int_i<SROptSize*2;int_i++){
        // SROptO_Store for fortran
          SROptO_Store[int_i+sample*(2*SROptSize)]  = sqrtw*SROptO[int_i];
          SROptHO[int_i]                           += we*SROptO[int_i]; 
        }
      } 
      StopTimer(43);
    } else if(NVMCCalMode==1) {
      StartTimer(42);
      /* Calculate Green Function */
      CalculateGreenFunc_fsz(w,ip,eleIdx,eleCfg,eleNum,eleSpn,eleProjCnt);
      StopTimer(42);

      if(NLanczosMode>0){
        // for sz!=0, Lanczso is not supported
      }
    }
  } /* end of for(sample) */

// calculate OO and HO at NVMCCalMode==0
  if(NVMCCalMode==0){
    if(NStoreO!=0 || NSRCG!=0){
      sampleSize=sampleEnd-sampleStart;
      StartTimer(45);
      calculateOO_Store(SROptOO,SROptHO,SROptO_Store,w,e,2*SROptSize,sampleSize);
      StopTimer(45);
    }
  }
  return;
}


==> anc/dvmc/src/mVMC/vmcclock.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * timer program
 * "-lrt" option is needed for clock_gettime().
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include <time.h>
#include "setmemory.h"
#ifndef _SRC_TIME
#define _SRC_TIME

void OutputTime(int step) {
  time_t tx;
  double pHop,pEx,pLSF;

  tx = time(NULL);
  if(step==0) {
    fprintf(FileTime, "%05d  acc_hop acc_ex  acc_lsf n_hop    n_ex      n_lsf   : %s", step, ctime(&tx));
  } else {
    pHop = (Counter[0] == 0) ? 0.0 : (double)Counter[1] / (double)Counter[0];
    pEx  = (Counter[2] == 0) ? 0.0 : (double)Counter[3] / (double)Counter[2];
    pLSF = (Counter[4] == 0) ? 0.0 : (double)Counter[5] / (double)Counter[4];
    fprintf(FileTime, "%05d  %.5lf %.5lf %.5lf %-8d %-8d  %-8d: %s", step, pHop,pEx,pLSF,
            Counter[0], Counter[2],Counter[4], ctime(&tx));
  }
}

void InitTimer() {
  int i;
  for(i=0;i<NTimer;i++) Timer[i]=0.0;
  for(i=0;i<NTimer;i++) TimerStart[i]=0.0;
  return;
}

void StartTimer(int n) {
#ifdef _mpi_use
  TimerStart[n]=MPI_Wtime();
#else
  struct timespec ts;
  clock_gettime(CLOCK_REALTIME,&ts);
  TimerStart[n]=ts.tv_sec + ts.tv_nsec*1.0e-9;
#endif
  return;
}

void StopTimer(int n) {
#ifdef _mpi_use
  Timer[n] += MPI_Wtime() - TimerStart[n];
#else
  struct timespec ts;
  clock_gettime(CLOCK_REALTIME,&ts);
  Timer[n] += ts.tv_sec + ts.tv_nsec*1.0e-9 - TimerStart[n];
#endif
  return;
}

void OutputTimerParaOpt() {
  char fileName[D_FileNameMax];
  FILE *fp;
  sprintf(fileName, "%s_CalcTimer.dat", CDataFileHead); 
  fp = fopen(fileName, "w");

  fprintf(fp,"All                         [0] %12.5lf\n",Timer[0]);
  fprintf(fp,"Initialization              [1] %12.5lf\n",Timer[1]);
  fprintf(fp,"  read options             [10] %12.5lf\n",Timer[10]);
  fprintf(fp,"  ReadDefFile              [11] %12.5lf\n",Timer[11]);
  fprintf(fp,"  SetMemory                [12] %12.5lf\n",Timer[12]);
  fprintf(fp,"  InitParameter            [13] %12.5lf\n",Timer[13]);
  fprintf(fp,"VMCParaOpt                  [2] %12.5lf\n",Timer[2]);
  fprintf(fp,"  VMCMakeSample             [3] %12.5lf\n",Timer[3]);
  fprintf(fp,"    makeInitialSample      [30] %12.5lf\n",Timer[30]);
  fprintf(fp,"    make candidate         [31] %12.5lf\n",Timer[31]);
  fprintf(fp,"    hopping update         [32] %12.5lf\n",Timer[32]);
  fprintf(fp,"      UpdateProjCnt        [60] %12.5lf\n",Timer[60]);
  fprintf(fp,"      CalculateNewPfM2     [61] %12.5lf\n",Timer[61]);
  fprintf(fp,"      CalculateLogIP       [62] %12.5lf\n",Timer[62]);
  fprintf(fp,"      UpdateMAll           [63] %12.5lf\n",Timer[63]);
  fprintf(fp,"    exchange update        [33] %12.5lf\n",Timer[33]);
  fprintf(fp,"      UpdateProjCnt        [65] %12.5lf\n",Timer[65]);
  fprintf(fp,"      CalculateNewPfMTwo2  [66] %12.5lf\n",Timer[66]);
  fprintf(fp,"      CalculateLogIP       [67] %12.5lf\n",Timer[67]);
  fprintf(fp,"      UpdateMAllTwo        [68] %12.5lf\n",Timer[68]);
  fprintf(fp,"    lspinflip update       [36] %12.5lf\n",Timer[36]);
  fprintf(fp,"      UpdateProjCnt       [600] %12.5lf\n",Timer[600]);
  fprintf(fp,"      CalculateNewPfMTwo2 [601] %12.5lf\n",Timer[601]);
  fprintf(fp,"      CalculateLogIP      [602] %12.5lf\n",Timer[602]);
  fprintf(fp,"      UpdateMAllTwo       [603] %12.5lf\n",Timer[603]);
  fprintf(fp,"    recal PfM and InvM     [34] %12.5lf\n",Timer[34]);
  fprintf(fp,"    save electron config   [35] %12.5lf\n",Timer[35]);
  fprintf(fp,"  VMCMainCal                [4] %12.5lf\n",Timer[4]);
  fprintf(fp,"    CalculateMAll          [40] %12.5lf\n",Timer[40]);
  fprintf(fp,"    LocEnergyCal           [41] %12.5lf\n",Timer[41]);
  fprintf(fp,"      CalHamiltonian0      [70] %12.5lf\n",Timer[70]);
  fprintf(fp,"      CalHamiltonian1      [71] %12.5lf\n",Timer[71]);
  fprintf(fp,"      CalHamiltonian2      [72] %12.5lf\n",Timer[72]);
  fprintf(fp,"    ReturnSlaterElmDiff    [42] %12.5lf\n",Timer[42]);
  fprintf(fp,"    calculate OO and HO    [43] %12.5lf\n",Timer[43]);
  fprintf(fp,"    multiply store OO      [45] %12.5lf\n",Timer[45]);
  fprintf(fp,"  StochasticOpt             [5] %12.5lf\n",Timer[5]);
  fprintf(fp,"    preprocess             [50] %12.5lf\n",Timer[50]);
  fprintf(fp,"    stcOptMain             [51] %12.5lf\n",Timer[51]);
  fprintf(fp,"      initBLACS            [55] %12.5lf\n",Timer[55]);
  fprintf(fp,"      calculate S and g    [56] %12.5lf\n",Timer[56]);
  fprintf(fp,"      DPOSV                [57] %12.5lf\n",Timer[57]);
  fprintf(fp,"      gatherParaChange     [58] %12.5lf\n",Timer[58]);
  fprintf(fp,"    postprocess            [52] %12.5lf\n",Timer[52]);
  fprintf(fp,"  UpdateSlaterElm          [20] %12.5lf\n",Timer[20]);
  fprintf(fp,"  WeightAverage            [21] %12.5lf\n",Timer[21]);
  fprintf(fp,"  outputData               [22] %12.5lf\n",Timer[22]);
  fprintf(fp,"  SyncModifiedParameter    [23] %12.5lf\n",Timer[23]);
  fprintf(fp,"  cal                      [24] %12.5lf\n",Timer[24]);
  fprintf(fp,"  SR                       [25] %12.5lf\n",Timer[25]);
  fprintf(fp,"  MAll                     [69] %12.5lf\n",Timer[69]);

  fclose(fp);
}

void OutputTimerPhysCal() {
  char fileName[D_FileNameMax];
  FILE *fp;
  sprintf(fileName, "%s_CalcTimer.dat", CDataFileHead); 
  fp = fopen(fileName, "w");

  fprintf(fp,"All                         [0] %12.5lf\n",Timer[0]);
  fprintf(fp,"Initialization              [1] %12.5lf\n",Timer[1]);
  fprintf(fp,"  read options             [10] %12.5lf\n",Timer[10]);
  fprintf(fp,"  ReadDefFile              [11] %12.5lf\n",Timer[11]);
  fprintf(fp,"  SetMemory                [12] %12.5lf\n",Timer[12]);
  fprintf(fp,"  InitParameter            [13] %12.5lf\n",Timer[13]);
  fprintf(fp,"VMCPhysCal                  [2] %12.5lf\n",Timer[2]);
  fprintf(fp,"  VMCMakeSample             [3] %12.5lf\n",Timer[3]);
  fprintf(fp,"    makeInitialSample      [30] %12.5lf\n",Timer[30]);
  fprintf(fp,"    make candidate         [31] %12.5lf\n",Timer[31]);
  fprintf(fp,"    hopping update         [32] %12.5lf\n",Timer[32]);
  fprintf(fp,"      UpdateProjCnt        [60] %12.5lf\n",Timer[60]);
  fprintf(fp,"      CalculateNewPfM2     [61] %12.5lf\n",Timer[61]);
  fprintf(fp,"      CalculateLogIP       [62] %12.5lf\n",Timer[62]);
  fprintf(fp,"      UpdateMAll           [63] %12.5lf\n",Timer[63]);
  fprintf(fp,"    exchange update        [33] %12.5lf\n",Timer[33]);
  fprintf(fp,"      UpdateProjCnt        [65] %12.5lf\n",Timer[65]);
  fprintf(fp,"      CalculateNewPfMTwo2  [66] %12.5lf\n",Timer[66]);
  fprintf(fp,"      CalculateLogIP       [67] %12.5lf\n",Timer[67]);
  fprintf(fp,"      UpdateMAllTwo        [68] %12.5lf\n",Timer[68]);
  fprintf(fp,"    lspinflip update       [36] %12.5lf\n",Timer[36]);
  fprintf(fp,"      UpdateProjCnt       [600] %12.5lf\n",Timer[600]);
  fprintf(fp,"      CalculateNewPfMTwo2 [601] %12.5lf\n",Timer[601]);
  fprintf(fp,"      CalculateLogIP      [602] %12.5lf\n",Timer[602]);
  fprintf(fp,"      UpdateMAllTwo       [603] %12.5lf\n",Timer[603]);
  fprintf(fp,"    recal PfM and InvM     [34] %12.5lf\n",Timer[34]);
  fprintf(fp,"    save electron config   [35] %12.5lf\n",Timer[35]);
  fprintf(fp,"  VMCMainCal                [4] %12.5lf\n",Timer[4]);
  fprintf(fp,"    CalculateMAll          [40] %12.5lf\n",Timer[40]);
  fprintf(fp,"    LocEnergyCal           [41] %12.5lf\n",Timer[41]);
  fprintf(fp,"      CalHamiltonian0      [70] %12.5lf\n",Timer[70]);
  fprintf(fp,"      CalHamiltonian1      [71] %12.5lf\n",Timer[71]);
  fprintf(fp,"      CalHamiltonian2      [72] %12.5lf\n",Timer[72]);
  fprintf(fp,"    CalculateGreenFunc     [42] %12.5lf\n",Timer[42]);
  fprintf(fp,"      GreenFunc1           [50] %12.5lf\n",Timer[50]);
  fprintf(fp,"      GreenFunc2           [51] %12.5lf\n",Timer[51]);
  fprintf(fp,"      addPhysCA            [52] %12.5lf\n",Timer[52]);
  fprintf(fp,"      addPhysCACA          [53] %12.5lf\n",Timer[53]);
  fprintf(fp,"    Lanczos1               [43] %12.5lf\n",Timer[43]);
  fprintf(fp,"    Lanczos2               [44] %12.5lf\n",Timer[44]);
  fprintf(fp,"  UpdateSlaterElm          [20] %12.5lf\n",Timer[20]);
  fprintf(fp,"  WeightAverage            [21] %12.5lf\n",Timer[21]);
  fprintf(fp,"  outputData               [22] %12.5lf\n",Timer[22]);

  fclose(fp);
}

#endif


==> anc/dvmc/src/mVMC/vmcdry.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
#include <stdio.h>
#include <string.h>
#include <stdlib.h>
#include "version.h"

void StdFace_main(char *fname);

int main(int argc, char *argv[])
{
  if (strcmp(argv[1], "-v") == 0) {
    printVersion();
    exit(0);
  }
  else {
    StdFace_main(argv[1]);
  }
}


==> anc/dvmc/src/mVMC/vmcmain.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * main program
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
/* #include "fjcoll.h" */
#include "vmcmain.h"
#include "physcal_lanczos.h"

// #define _DEBUG
// #define _DEBUG_DUMP_SROPTO_STORE
// #define _DEBUG_DUMP_SROPTOO
// #define _DEBUG_DUMP_PARA

int VMCParaOpt(MPI_Comm comm_parent, MPI_Comm comm_child1, MPI_Comm comm_child2);
int VMCPhysCal(MPI_Comm comm_parent, MPI_Comm comm_child1, MPI_Comm comm_child2);
void outputData();
void printUsageError();
void printOption();
void initMultiDefMode(int nMultiDef, char *fileDirList, MPI_Comm comm_parent, MPI_Comm *comm_child1);
void StdFace_main(char *fname);

/*main program*/
int main(int argc, char* argv[])
{
  /* input file name */
  char fileDefList[256];
  char fileInitPara[256];

  int flagReadInitPara=0;
  int info=0;

  /* for MultiDef mode (-m option) */
  int flagMultiDef=0;
  int nMultiDef = 1;
  /* for Standard mode (-s option)*/
  int flagStandard = 0;
  /* for getopt() */
  int option;
  extern char *optarg;
  extern int optind,opterr,optopt;
  /* for strtol() */
  extern int errno;
  char *endptr;
  long num;

  /* for MPI */
  int rank0=0,size0=1;
  int group1=0,group2=0,rank1=0,rank2=0,size1=1,size2=1;
  MPI_Comm comm0,comm1,comm2;

  MPI_Init(&argc, &argv);
  NThread = omp_get_max_threads();

  InitTimer();
  StartTimer(0);
  StartTimer(1);
  StartTimer(10);

  /* read options */
  while((option=getopt(argc,argv,"bhm:oF:esv"))!=-1) {
    switch(option) {
    case 'b': /* BinaryMode */
      FlagBinary=1;
      break;

    case 'h': /* Print Help Message*/
      printUsageError();
      printOption();
      exit(EXIT_SUCCESS);
      break;

    case 'm': /* MultiDefMode */
      errno = 0;
      num = strtol(optarg,&endptr,10);
      if((errno == ERANGE && (num == LONG_MIN || num == LONG_MAX)) ||
          (errno != 0 && num == 0)) {
        perror("error: -m: strtol()");
        exit(EXIT_FAILURE);
      }
      if(endptr == optarg) {
        fprintf(stderr,"error: -m: No digits were found\n");
        exit(EXIT_FAILURE);
      }
      if(*endptr != '\0') {
        fprintf(stderr,"warning: -m: Futher characters after number: %s\n",endptr);
      }
      if(num > INT_MAX || num < INT_MIN) {
        fprintf(stderr,"error: -m: Numerical result out of range\n");
        exit(EXIT_FAILURE);
      }
      /* strtol() successfully parsed a number */
      flagMultiDef = 1;
      nMultiDef = (int)num;
      break;

    case 'o': /* OptTransMode */
      FlagOptTrans=1;
      break;

    case 'F': /* Flush output file*/
      errno = 0;
      num = strtol(optarg,&endptr,10);
      if((errno == ERANGE && (num == LONG_MIN || num == LONG_MAX)) ||
          (errno != 0 && num == 0)) {
        perror("error: -F: strtol()");
        exit(EXIT_FAILURE);
      }
      if(endptr == optarg) {
        fprintf(stderr,"error: -F: No digits were found\n");
        exit(EXIT_FAILURE);
      }
      if(*endptr != '\0') {
        fprintf(stderr,"warning: -F: Futher characters after number: %s\n",endptr);
      }
      if(num > INT_MAX || num < INT_MIN) {
        fprintf(stderr,"error: -F: Numerical result out of range\n");
        exit(EXIT_FAILURE);
      }
      /* strtol() successfully parsed a number */
      if(num < 1) {
        fprintf(stderr,"error: -F: FileFlushInterval should be natural number.\n");
        exit(EXIT_FAILURE);
      }
      NFileFlushInterval = (int)num;
      break;

    case 'e': /* Expert mode (For compatibility)*/
      /*Nothing to do*/
      flagMultiDef = 0;
      break;

    case 's': /* Standard mode */
      flagMultiDef = 0;
      flagStandard = 1;
      break;

    case 'v': /* Print version */
      printVersion();
      MPI_Finalize();
      return 0;

    default: /* '?' */
      printUsageError();
      exit(EXIT_FAILURE);
    }
  }

  /* check the number of arguments */
  if((flagMultiDef==0 && argc-optind<1) || (flagMultiDef==1 && argc-optind<2)) {
    fprintf(stderr,"error: Argument count mismatch\n");
    printUsageError();
    exit(EXIT_FAILURE);
  }

  /* set input filename */
  if(flagMultiDef==0) { /* Original mode */
    strcpy(fileDefList, argv[optind]);
    if(argc-optind>1) {
      flagReadInitPara = 1;
      strcpy(fileInitPara, argv[optind + 1]);
    }
  } else if(flagMultiDef==1) { /* MultiDef mode */
    strcpy(fileDefList, argv[optind+1]);
    if(argc-optind>2) {
      flagReadInitPara = 1;
      strcpy(fileInitPara, argv[optind + 2]);
    }
  }

  if(flagMultiDef==0) { /* Original mode */
    MPI_Comm_dup(MPI_COMM_WORLD,&comm0);
  } else if(flagMultiDef==1) { /* MultiDef mode */
    /* set communicator and change directory */
    initMultiDefMode(nMultiDef,argv[optind],MPI_COMM_WORLD,&comm0);
  }

  MPI_Comm_rank(comm0, &rank0);
  MPI_Comm_size(comm0, &size0);
  StopTimer(10);
  /*
   Standard mode: generating input files
  */
  if (flagStandard == 1) {
    if (rank0 == 0) {
      StdFace_main(fileDefList);
    }
    strcpy(fileDefList, "namelist.def");
  }
  MPI_Barrier(comm0);

  StartTimer(11);
  if(rank0==0) fprintf(stdout,"Start: Read *def files.\n");
  ReadDefFileNInt(fileDefList, comm0);
  if(rank0==0) fprintf(stdout,"End  : Read *def files.\n");
  StopTimer(11);
  
  StartTimer(12);
  SetMemoryDef();
  StopTimer(12);
  
  StartTimer(11);
  if(rank0==0) fprintf(stdout,"Start: Read parameters from *def files.\n");
  ReadDefFileIdxPara(fileDefList, comm0);
  if(rank0==0) fprintf(stdout,"End  : Read parameters from *def files.\n");
  StopTimer(11);
  
  StartTimer(12);
  if(rank0==0) fprintf(stdout,"Start: Set memories.\n");
  SetMemory();
  if(rank0==0) fprintf(stdout,"End  : Set memories.\n");
  StopTimer(12);
  
  /* split MPI coummunicator */
#ifdef _mpi_use
  StartTimer(10);
  group1 = rank0/NSplitSize;
  MPI_Comm_split(comm0,group1,rank0,&comm1);
  MPI_Comm_size(comm1,&size1);
  MPI_Comm_rank(comm1,&rank1);
  group2 = rank1;
  MPI_Comm_split(comm0,group2,rank0,&comm2);
  MPI_Comm_size(comm2,&size2);
  MPI_Comm_rank(comm2,&rank2);

  if(size0%NSplitSize!=0 && rank0==0) {
    fprintf(stderr,"warning: load imbalance. MPI_size0=%d NSplitSize=%d\n",size0,NSplitSize);
  }
  /*   printf("rank=%d group1=%d rank1=%d rank2=%d size1=%d size2=%d\n", */
  /*      rank,group1,rank1,rank2,size1,size2); */
  StopTimer(10);
#endif

  /* initialize Mersenne Twister */
  init_gen_rand(RndSeed+group1);
  /* get the size of work space for LAPACK and PFAPACK */
  LapackLWork = getLWork_fcmp(); //TBC

  StartTimer(13);
  /* initialize variational parameters */
  if(rank0==0) fprintf(stdout,"Start: Initialize parameters.\n");
  InitParameter(); /* Run parallelly for synchronization of random generator */
  if(flagReadInitPara>0 && rank0==0) ReadInitParameter(fileInitPara);
  //[s] add read parameters respectively
  if(rank0==0){
    if(!ReadInputParameters(fileDefList, comm0)==0){
      //[ToDo]: Add Error procedure
      info=1;
    }
  }
  if(rank0==0) fprintf(stdout,"End  : Initialize parameters.\n");
  //[e] add read parameters respectively
  
  SyncModifiedParameter(comm0);
  StopTimer(13);

  /* initialize variables for quantum projection */
  if(rank0==0) fprintf(stdout,"Start: Initialize variables for quantum projection.\n");
  InitQPWeight();
  if(rank0==0) fprintf(stdout,"End  : Initialize variables for quantum projection.\n");
  /* initialize output files */
  if(rank0==0) InitFile(fileDefList, rank0);

  StopTimer(1);

  if(NVMCCalMode==0) {
    StartTimer(2);
    /*-- VMC Parameter Optimization --*/
    if(rank0==0) fprintf(stdout,"Start: Optimize VMC parameters.\n");
    VMCParaOpt(comm0, comm1, comm2);
    if(rank0==0) fprintf(stdout,"End  : Optimize VMC parameters.\n");
    StopTimer(2);
  } else if((NVMCCalMode==1) || (NVMCCalMode==2) || (NVMCCalMode==3)) {
    StartTimer(2);
    /*-- VMC Physical Quantity Calculation --*/
    if(rank0==0) fprintf(stdout,"Start: Calculate VMC physical quantities.\n");
    //if(NVMCCalMode==3)   read_StdFace_L_W();
    VMCPhysCal(comm0, comm1, comm2);
    if(rank0==0) fprintf(stdout,"End  : Calculate VMC physical quantities.\n");
    StopTimer(2);
  } else {
    info=1;
    if(rank0==0) fprintf(stderr,"error: NVMCCalMode must be 0 1 2 or 3.\n");
  }

  StopTimer(0);
  if(rank0==0) {
    if(NVMCCalMode==0) {
      OutputTimerParaOpt();
    } else if(NVMCCalMode==1) {
      OutputTimerPhysCal();
    } 
  }

  /* close output files */
  if(rank0==0) CloseFile(rank0);

  if(rank0==0) fprintf(stdout,"Start: Free Memory.\n");
  FreeMemory();
  FreeMemoryDef();
  if(rank0==0) fprintf(stdout,"End: Free Memory.\n");

  MPI_Finalize();
  if(rank0==0) fprintf(stdout,"Finish calculation.\n");

  return info;
}

/*-- VMC Parameter Optimization --*/
int VMCParaOpt(MPI_Comm comm_parent, MPI_Comm comm_child1, MPI_Comm comm_child2) {
  int step;
  int info;
  int rank;
  int tmp_i;//DEBUG
  int iprogress;
  MPI_Comm_rank(comm_parent, &rank);

  for(step=0;step<NSROptItrStep;step++) {
    //printf("0 DUBUG make:step=%d TwoSz=%d\n",step,TwoSz);
    if(rank==0){
      OutputTime(step);
      if(NSROptItrStep<20){
        iprogress = (int) (100.0*step/NSROptItrStep);
        printf("Progress of Optimization: %d %%.\n", iprogress);
      }
      else if(step%(NSROptItrStep/20)==0){
        iprogress = (int) (100.0*step/NSROptItrStep);
        printf("Progress of Optimization: %d %%.\n", iprogress);
      }
    }
    
    StartTimer(20);
    //printf("1 DUBUG make:step=%d \n",step);
    if(iFlgOrbitalGeneral==0){//sz is conserved
      UpdateSlaterElm_fcmp();
    }else{
      UpdateSlaterElm_fsz();
    } 
    //printf("2 DUBUG make:step=%d \n",step);
    UpdateQPWeight();
    StopTimer(20);
    StartTimer(3);
#ifdef _DEBUG_DETAIL
    printf("Debug: step %d, MakeSample.\n", step);
#endif
    if(AllComplexFlag==0 && iFlgOrbitalGeneral==0){ // real & sz=0
      // only for real TBC
      StartTimer(69);
#pragma omp parallel for default(shared) private(tmp_i)
      for(tmp_i=0;tmp_i<NQPFull*(2*Nsite)*(2*Nsite);tmp_i++) SlaterElm_real[tmp_i]= creal(SlaterElm[tmp_i]);
#pragma omp parallel for default(shared) private(tmp_i)
      for(tmp_i=0;tmp_i<NQPFull*(Nsize*Nsize+1);tmp_i++)     InvM_real[tmp_i]= creal(InvM[tmp_i]);
      StopTimer(69);
      if(NProjBF ==0){
        // SlaterElm_real will be used in CalculateMAll, note that SlaterElm will not change before SR
        VMCMakeSample_real(comm_child1);
      }else{
        VMC_BF_MakeSample_real(comm_child1);
      }
      // only for real TBC
      StartTimer(69);
#pragma omp parallel for default(shared) private(tmp_i)
      for(tmp_i=0;tmp_i<NQPFull*(Nsize*Nsize+1);tmp_i++)     InvM[tmp_i]      = InvM_real[tmp_i]+0.0*I;
      StopTimer(69);
      // only for real TBC
    }else{
      if(NProjBF ==0) {
        if(iFlgOrbitalGeneral==0){// sz =0 & complex
          VMCMakeSample(comm_child1);//VMCMakeSample(comm_child1);
        }else{
          VMCMakeSample_fsz(comm_child1);//VMCMakeSample(comm_child1);
        } 
      }
      else {
        VMC_BF_MakeSample(comm_child1);
      }
    } 
    StopTimer(3);
    StartTimer(4);
#ifdef _DEBUG_DETAIL
    printf("Debug: step %d, MainCal.\n", step);
#endif
    if(NProjBF ==0) {
      if(iFlgOrbitalGeneral==0){//sz is conserved
        VMCMainCal(comm_child1);
      }else{//fsz
        VMCMainCal_fsz(comm_child1); 
      }
    }else{
      VMC_BF_MainCal(comm_child1);
    }
    StopTimer(4);
    StartTimer(21);
#ifdef _DEBUG_DETAIL
    printf("Debug: step %d, AverageWE.\n", step);
#endif
    WeightAverageWE(comm_parent);
    StartTimer(25);//DEBUG
#ifdef _DEBUG_DETAIL
    printf("Debug: step %d, SROpt.\n", step);
#endif
    if(AllComplexFlag==0 && iFlgOrbitalGeneral==0){ //real & sz =0
      WeightAverageSROpt_real(comm_parent);
    }else{
      WeightAverageSROpt(comm_parent);
    }
    StopTimer(25);
    ReduceCounter(comm_child2);
    StopTimer(21);
    StartTimer(22);
    /* output zvo_out and zvo_var */
    if(rank==0) outputData();
    StopTimer(22);

#ifdef _DEBUG_DUMP_SROPTO_STORE
    if(rank==0){
      if(AllComplexFlag==0 && iFlgOrbitalGeneral==0){ //real & sz=0
        for(i=0;i<SROptSize*NVMCSample;i++){
          fprintf(stderr, "DEBUG: SROptO_Store_real[%d]=%lf +I*%lf\n",i,creal(SROptO_Store_real[i]),cimag(SROptO_Store_real[i]));
        } 
      }else{
        for(i=0;i<2*SROptSize*NVMCSample;i++){
          fprintf(stderr, "DEBUG: SROptO_Store[%d]=%lf +I*%lf\n",i,creal(SROptO_Store[i]),cimag(SROptO_Store[i]));
        } 
      }
    }
#endif

#ifdef _DEBUG_DUMP_SROPTOO
    if(rank==0){
      if(AllComplexFlag==0 && iFlgOrbitalGeneral==0){ //real & sz=0
        for(i=0;i<(NSRCG==0 ? SROptSize*SROptSize: SROptSize*2);i++){
          fprintf(stderr, "DEBUG: SROptOO_real[%d]=%lf +I*%lf\n",i,creal(SROptOO_real[i]),cimag(SROptOO_real[i]));
        } 
        for(i=0;i<SROptSize;i++){
          fprintf(stderr, "DEBUG: SROptHO_real[%d]=%lf +I*%lf\n",i,creal(SROptHO_real[i]),cimag(SROptHO_real[i]));
        } 
        for(i=0;i<SROptSize;i++){
          fprintf(stderr, "DEBUG: SROptO_real[%d]=%lf +I*%lf\n",i,creal(SROptO_real[i]),cimag(SROptO_real[i]));
        } 
      }else{
        for(i=0;i<(NSRCG==0 ? 2*SROptSize*(2*SROptSize): 2*SROptSize*2);i++){
          fprintf(stderr, "DEBUG: SROptOO[%d]=%lf +I*%lf\n",i,creal(SROptOO[i]),cimag(SROptOO[i]));
        } 
        for(i=0;i<2*SROptSize;i++){
          fprintf(stderr, "DEBUG: SROptHO[%d]=%lf +I*%lf\n",i,creal(SROptHO[i]),cimag(SROptHO[i]));
        } 
        for(i=0;i<2*SROptSize;i++){
          fprintf(stderr, "DEBUG: SROptO[%d]=%lf +I*%lf\n",i,creal(SROptO[i]),cimag(SROptO[i]));
        } 
      }
    }
#endif

    StartTimer(5);
    if(NSRCG!=0){
      info = StochasticOptCG(comm_parent);
    }else{
      info = StochasticOpt(comm_parent);
    }
    //info = StochasticOptDiag(comm_parent);
    StopTimer(5);

#ifdef _DEBUG_DUMP_PARA
    for(int i=0; i<NPara; ++i){
      fprintf(stderr, "DEBUG: Para[%d] = %lf %lf\n", i, creal(Para[i]), cimag(Para[i]));
    }
#endif

    // DEBUG
    // abort();

    if(info!=0) {
      if(rank==0) fprintf(stderr, "Error: StcOpt info=%d step=%d\n",info,step);
      return info;
    }

    StartTimer(23);
    SyncModifiedParameter(comm_parent);
    StopTimer(23);

    if(step >= NSROptItrStep-NSROptItrSmp) {
      StoreOptData(step-(NSROptItrStep-NSROptItrSmp));
    }

    FlushFile(step,rank);
  }

  if(rank==0) OutputTime(NSROptItrStep);

  /* output zqp_opt */
  if(rank==0) {
    fprintf(stdout, "Start: Output opt params.\n");
    OutputOptData();
    fprintf(stdout, "End: Output opt params.\n");
  }

  return 0;
}

/*-- VMC Physical Quantity Calculation --*/
int VMCPhysCal(MPI_Comm comm_parent, MPI_Comm comm_child1, MPI_Comm comm_child2) {
  int ismp, tmp_i;
  int rank;
  MPI_Comm_rank(comm_parent, &rank);

  if(rank==0) fprintf(stdout, "Start: UpdateSlaterElm.\n");
  StartTimer(20);
  if(iFlgOrbitalGeneral==0){//sz is conserved
    UpdateSlaterElm_fcmp();
  }else{
    UpdateSlaterElm_fsz();
  } 
  StopTimer(20);
  if(rank==0) fprintf(stdout, "End  : UpdateSlaterElm.\n");

  if(rank==0) fprintf(stdout, "Start: Sampling.\n");
  for(ismp=0;ismp<NDataQtySmp;ismp++) {
    if(rank==0) OutputTime(ismp);
    FlushFile(0,rank);
    InitFilePhysCal(ismp, rank);    
    StartTimer(3);
    if(NProjBF ==0) {
      if(AllComplexFlag==0 && iFlgOrbitalGeneral==0){//real & sz=0
        // only for real TBC
        StartTimer(69);
#pragma omp parallel for default(shared) private(tmp_i)
        for(tmp_i=0;tmp_i<NQPFull*(2*Nsite)*(2*Nsite);tmp_i++) SlaterElm_real[tmp_i]= creal(SlaterElm[tmp_i]);
#pragma omp parallel for default(shared) private(tmp_i)
        for(tmp_i=0;tmp_i<NQPFull*(Nsize*Nsize+1);tmp_i++)     InvM_real[tmp_i]= creal(InvM[tmp_i]);
        StopTimer(69);
        // SlaterElm_real will be used in CalculateMAll, note that SlaterElm will not change before SR
        //MakeExactSample(comm_child1);
        VMCMakeSample_real(comm_child1);
        // only for real TBC
        StartTimer(69);
#pragma omp parallel for default(shared) private(tmp_i)
        for(tmp_i=0;tmp_i<NQPFull*(Nsize*Nsize+1);tmp_i++)     InvM[tmp_i]      = InvM_real[tmp_i]+0.0*I;
        StopTimer(69);
        // only for real TBC
      }else{
        if(iFlgOrbitalGeneral==0){
          //MakeExactSample(comm_child1);
          VMCMakeSample(comm_child1);
        }else{
          //[s]MDEBUG
          //for(tmp_i=0;tmp_i<NSlater;tmp_i++){
          //  printf("MDEBUG: %d %lf %lf \n",tmp_i,creal(Slater[tmp_i]),cimag(Slater[tmp_i]));
          //}
          //[e]MDEBUG
          VMCMakeSample_fsz(comm_child1);
        }
      }
    }else{ // NProjBF != 0
      if(AllComplexFlag==0){
        // only for real TBC
        StartTimer(69);
        for(tmp_i=0;tmp_i<NQPFull*(2*Nsite)*(2*Nsite);tmp_i++) SlaterElm_real[tmp_i]= creal(SlaterElm[tmp_i]);
#pragma omp parallel for default(shared) private(tmp_i)
        for(tmp_i=0;tmp_i<NQPFull*(Nsize*Nsize+1);tmp_i++)     InvM_real[tmp_i]= creal(InvM[tmp_i]);
        StopTimer(69);
        // SlaterElm_real will be used in CalculateMAll, note that SlaterElm will not change before SR
        VMC_BF_MakeSample_real(comm_child1);
        // only for real TBC
        StartTimer(69);
#pragma omp parallel for default(shared) private(tmp_i)
        for(tmp_i=0;tmp_i<NQPFull*(Nsize*Nsize+1);tmp_i++)     InvM[tmp_i]      = InvM_real[tmp_i]+0.0*I;
        StopTimer(69);
        // only for real TBC
      }else{
        VMC_BF_MakeSample(comm_child1);
      }
    }

    StopTimer(3);
    StartTimer(4);
    if(rank==0) fprintf(stdout, "End  : Sampling.\n");

    if(rank==0) fprintf(stdout, "Start: Main calculation.\n");
    if(NProjBF ==0) {
      if(iFlgOrbitalGeneral==0){
        VMCMainCal(comm_child1);
      }else{
        VMCMainCal_fsz(comm_child1);
      }
    }else{
      VMC_BF_MainCal(comm_child1);
    }
    if(rank==0) fprintf(stdout, "End  : Main calculation.\n");
    StopTimer(4);
    
    if(NVMCCalMode==1) {
      StartTimer(21);
      WeightAverageWE(comm_parent);
      WeightAverageGreenFunc(comm_parent);
      ReduceCounter(comm_child2);

      StopTimer(21);
      StartTimer(22);
      /* output zvo_out and green functions */
      if(rank==0) outputData();
      CloseFilePhysCal(rank);

      StopTimer(22);
      //printf("hey5\n");
    }
    else if(NVMCCalMode==2) {
      //printf("before averaging.\n"); fflush(stdout);
      WeightAverageWE(comm_parent);
      WeightAverageStaticQuantities_real(comm_parent);
      ReduceCounter(comm_child2);
      if(rank==0) {
        outputData();
        //printf("after output.\n"); fflush(stdout);
        fclose(FileN1);
        fclose(FileN2);
        //fclose(File_AC);
        //fclose(File_ACN);
        //fclose(File_NACN);
        //printf("after close.\n"); fflush(stdout);
      }
    }
    else if(NVMCCalMode==3) {
      //printf("before averaging.\n"); fflush(stdout);
      WeightAverageWE(comm_parent);
      WeightAverageDynamicalGreenFunc_real(comm_parent);
      ReduceCounter(comm_child2);
      if(rank==0) {
        outputData();
        //printf("after output.\n"); fflush(stdout);
        //fclose(File_nCHAm);
        fclose(File_nCHAm_bin);
        //fclose(FileCisAjs);
        //printf("after close.\n"); fflush(stdout);
      }
    }
    StopTimer(5);

  }

  if(rank==0) OutputTime(NDataQtySmp);

  return 0;
}


void outputData() {
  int i, j;

  // zvo_out.dat 
//[s] MERGE BY TM
 // fprintf(FileOut, "% .18e % .18e % .18e \n", Etot, Etot2, (Etot2 - Etot*Etot)/(Etot*Etot));
 //   fprintf(FileOut, "% .18e % .18e  % .18e % .18e \n", creal(Etot),cimag(Etot), creal(Etot2), creal((Etot2 - Etot*Etot)/(Etot*Etot)));
  if (NVMCCalMode <2) {
    fprintf(FileOut, "% .18e % .18e  % .18e % .18e %.18e %.18e\n", creal(Etot),cimag(Etot), creal(Etot2), creal((Etot2 - Etot*Etot)/(Etot*Etot)),creal(Sztot),creal(Sztot2));
    // fprintf(FileOut, "% .18e % .18e % .18e \n", Etot, Etot2, (Etot2 - Etot*Etot)/(Etot*Etot));
   // fprintf(FileOut, "% .18e % .18e  % .18e % .18e \n", creal(Etot), cimag(Etot), creal(Etot2),
   //         creal((Etot2 - Etot * Etot) / (Etot * Etot)));
  //[e] MERGE BY TM

    // zvo_var.dat 
    if (FlagBinary == 0) { // formatted output
      fprintf(FileVar, "% .18e % .18e 0.0 % .18e % .18e 0.0 ", creal(Etot), cimag(Etot), creal(Etot2), cimag(Etot2));
      for (i = 0; i < NPara; i++) fprintf(FileVar, "% .18e % .18e 0.0 ", creal(Para[i]), cimag(Para[i]));
      fprintf(FileVar, "\n");
      //for(i=0;i<NPara;i++)  printf("DEBUG:i=%d: % .18e % .18e  \n",i, creal(Para[i]),cimag(Para[i]));
    } else { // binary output 
      fwrite(Para, sizeof(double), NPara, FileVar);
    }
  }
  
  if (NVMCCalMode == 1) {
    // zvo_cisajs.dat 
    if (NCisAjs > 0) {
      if(NLanczosMode <2) {
        for (i = 0; i < NCisAjs; i++) {
          fprintf(FileCisAjs, "%d %d %d %d % .18e  % .18e \n", CisAjsIdx[i][0], CisAjsIdx[i][1], CisAjsIdx[i][2],
                  CisAjsIdx[i][3], creal(PhysCisAjs[i]), cimag(PhysCisAjs[i]));
        }
      }
      else{
        int idx=0;
        for (i = 0; i < NCisAjsLz; i++) {
          idx = iOneBodyGIdx[CisAjsLzIdx[i][0] + CisAjsLzIdx[i][1] * Nsite][CisAjsLzIdx[i][2] +
                                                                            CisAjsLzIdx[i][3] * Nsite];
          //fprintf(stdout, "Debug: idx= %d value= % .18e % .18e\n", idx, creal(PhysCisAjs[idx]), cimag(PhysCisAjs[idx]));
          fprintf(FileCisAjs, "%d %d %d %d % .18e % .18e \n", CisAjsLzIdx[idx][0], CisAjsLzIdx[idx][1],
                  CisAjsLzIdx[idx][2], CisAjsLzIdx[idx][3], creal(PhysCisAjs[idx]), cimag(PhysCisAjs[idx]));
        }
      }
      fprintf(FileCisAjs, "\n");
    }
    // zvo_cisajscktalt.dat 
    if (NCisAjsCktAlt > 0) {
      for (i = 0; i < NCisAjsCktAlt; i++)
        fprintf(FileCisAjsCktAlt, "% .18e  % .18e ", creal(PhysCisAjsCktAlt[i]), cimag(PhysCisAjsCktAlt[i]));
      fprintf(FileCisAjsCktAlt, "\n");
    }

    // zvo_cisajscktaltdc.dat
    if (NCisAjsCktAltDC > 0) {
      for (i = 0; i < NCisAjsCktAltDC; i++) {
        fprintf(FileCisAjsCktAltDC, "%d %d %d %d %d %d %d %d % .18e % .18e\n",
                CisAjsCktAltDCIdx[i][0], CisAjsCktAltDCIdx[i][1], CisAjsCktAltDCIdx[i][2], CisAjsCktAltDCIdx[i][3],
                CisAjsCktAltDCIdx[i][4], CisAjsCktAltDCIdx[i][5], CisAjsCktAltDCIdx[i][6], CisAjsCktAltDCIdx[i][7],
                creal(PhysCisAjsCktAltDC[i]), cimag(PhysCisAjsCktAltDC[i]));
      }
      fprintf(FileCisAjsCktAltDC, "\n");
    }

    if (NLanczosMode > 0) {
      if (AllComplexFlag == 0) { //real
        PhysCalLanczos_real(
          QQQQ_real, QCisAjsQ_real, QCisAjsCktAltQ_real,
          NLSHam, Nsite, NCisAjs, NCisAjsLz, iOneBodyGIdx, CisAjsLzIdx, NCisAjsCktAltDC, CisAjsCktAltDCIdx, NLanczosMode,
          FileLS, FileLSQQQQ, FileLSQCisAjsQ, FileLSQCisAjsCktAltQ,
          FileLSCisAjs, FileLSCisAjsCktAlt);
      }else { //complex
        PhysCalLanczos_fcmp(
          QQQQ, QCisAjsQ, QCisAjsCktAltQ,
          NLSHam, Nsite, NCisAjs, NCisAjsLz, iOneBodyGIdx, CisAjsLzIdx, NCisAjsCktAltDC, CisAjsCktAltDCIdx, NLanczosMode,
          FileLS, FileLSQQQQ, FileLSQCisAjsQ, FileLSQCisAjsCktAltQ,
          FileLSCisAjs, FileLSCisAjsCktAlt);
      }
    }
  }
  
  else if (NVMCCalMode==2) {
    //printf("trying to print files.\n"); fflush(stdout);
    if (NCisAjs > 0) {
      for (i = 0; i < NCisAjs; i++) {
          fprintf(FileCisAjs, "%d %d %d %d % .18e  % .18e \n", CisAjsIdx[i][0], CisAjsIdx[i][1], CisAjsIdx[i][2],
                  CisAjsIdx[i][3], creal(PhysCisAjs[i]), cimag(PhysCisAjs[i]));
      }
    }
    
    
    if (NCisAjs > 0) {
      for (i = 0; i < NCisAjs; i++) {
        fprintf(FileN2, "%d %d %d %d ", CisAjsIdx[i][0], CisAjsIdx[i][1], CisAjsIdx[i][2], CisAjsIdx[i][3]);
        for (j = 0; j < TWO_SITES_PHYS_QTY; j++) 
          fprintf(FileN2, "% 0.6e   ", PhysN2[i+NCisAjs*j] );
//          fprintf(FileN, "% .8e  % .8e   ", creal(PhysN2[i+NCisAjs*j]), cimag(PhysN2[i+NCisAjs*j]));
        fprintf(FileN2, "\n");
      }
      
    }
    for (i = 0; i < Nsite; i++) {
      fprintf(FileN1, "%d ", i);
      for (j = 0; j < ONE_SITE_PHYS_QTY; j++) 
        fprintf(FileN1, "% 0.2e   ", PhysN1[i+Nsite*j] );
      fprintf(FileN1, "\n");
    }
    fprintf(FileN1, "\n");
    printf("ending of print files.\n"); fflush(stdout);
  }
  else if (NVMCCalMode==3) {
    int nn,mm;//,ri,rj;
    
    //print binary output, will delete text output soon.
    long int totalSize = NExcitation*NExcitation*Nsite;
    fwrite(&NExcitation,  sizeof(int), 1, File_nCHAm_bin);    
    fwrite(&Excitation_L, sizeof(int), 1, File_nCHAm_bin);    
    fwrite(&Excitation_W, sizeof(int), 1, File_nCHAm_bin);
    
    convert_double2float_fwrite(Phys_nCAm_averaged,  totalSize, File_nCHAm_bin);
    convert_double2float_fwrite(Phys_nACm_averaged,  totalSize, File_nCHAm_bin);
    convert_double2float_fwrite(Phys_nCHAm_averaged, totalSize, File_nCHAm_bin);
    convert_double2float_fwrite(Phys_nAHCm_averaged, totalSize, File_nCHAm_bin);
  }
  return;
}


void printUsageError() {
  fprintf(stderr,"Usage: vmc.out [option] NameListFile [OptParaFile]\n");
  fprintf(stderr,"       vmc.out -m N [option] [--] DirListFile NameListFile [OptParaFile]\n");
  return;
}

void printOption() {
  fprintf(stderr,"  -b     binary mode\n");
  fprintf(stderr,"  -m N   multiDef mode\n");
  fprintf(stderr,"  -o     optTrans mode\n");
  fprintf(stderr,"  -F N   set interval of file flush\n");
  fprintf(stderr,"  -s     Standard mode\n");
  fprintf(stderr,"  -e     Expert mode\n");
  fprintf(stderr,"  -h     show this message\n");
  return;
}

/* This function splits MPI communicator, reads DirName from fileDirList,
   and change current working directory */
void initMultiDefMode(int nMultiDef, char *fileDirList, MPI_Comm comm_parent, MPI_Comm *comm_child1) {
  char dirName[D_FileNameMax];
  char *dirNameList;
  FILE *fp;
  int i;
  int info=0;

  int rank, size;
  int group1, group2, rank1;
  int div, mod, threshold;
  MPI_Comm comm_child2;

  MPI_Comm_rank(comm_parent, &rank);
  MPI_Comm_size(comm_parent, &size);

  /* check MPI size */
  if(size<nMultiDef) {
    if(rank==0) fprintf(stderr,"error: -m: N should be smaller than MPI size.\n");
    MPI_Finalize();
    exit(EXIT_FAILURE);
  } else if(size%nMultiDef!=0) {
    if(rank==0) fprintf(stderr,"warning: load imbalance. MPI_size=%d nMultiDef=%d\n",size,nMultiDef);
  }

  /* split MPI communicator */
  div = size / nMultiDef;
  mod = size % nMultiDef;
  threshold = (div+1)*mod;
  if(rank < threshold) {
    group1 = rank / (div+1);
  } else {
    group1 = mod + (rank-threshold)/div;
  }
  MPI_Comm_split(comm_parent,group1,rank,comm_child1);
  MPI_Comm_rank((*comm_child1), &rank1);
  group2 = rank1;
  MPI_Comm_split(comm_parent,group2,rank,&comm_child2);

  /* read fileDirList (only at rank=0 process) */
  if(rank==0) {
    dirNameList = (char*)malloc(nMultiDef*(D_FileNameMax)*sizeof(char));
    if( (fp=fopen(fileDirList, "r")) != NULL ) {
      for(i=0;i<nMultiDef;i++) {
        if(fscanf(fp, "%s\n", (dirNameList + i*D_FileNameMax) )!=1) {
          fprintf(stderr,"error: %s is incomplete.\n",fileDirList);
          info=1;
          break;
        }
      }
      fclose(fp);
    } else {
      fprintf(stderr,"error: DirListFile does not exist.\n");
      info=1;
    }
  }

  /* error handle */
  if(info!=0) {
    MPI_Abort(MPI_COMM_WORLD,EXIT_FAILURE);
  }

  if(group2==0) { /* rank1==0 */
    /* scatter and broadcast dirName */
    MPI_Scatter(dirNameList,D_FileNameMax,MPI_CHAR,dirName,D_FileNameMax,MPI_CHAR,0,comm_child2);

    /* change current working directory */
    if( chdir(dirName) != 0) {
      /* error handle */
      fprintf(stderr,"error: chdir(): %s: ",dirName);
      perror("");
      MPI_Abort(MPI_COMM_WORLD,EXIT_FAILURE);
    }
  }

  MPI_Comm_free(&comm_child2);
  return;
}


==> anc/dvmc/src/mVMC/vmcmake.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * make sample
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "global.h"
#include "vmcmake.h"
#include "slater.h"
#ifndef _SRC_VMCMAKE
#define _SRC_VMCMAKE
#include "projection.h"
#include "pfupdate_two_fcmp.h"
#include "matrix.c"
#include "splitloop.h"
#include "qp.h"

void VMCMakeSample(MPI_Comm comm) {
  int outStep,nOutStep;
  int inStep,nInStep;
  UpdateType updateType;
  int mi,mj,ri,rj,s,t,i;
  int nAccept=0;
  int sample;

  double complex logIpOld,logIpNew; /* logarithm of inner product <phi|L|x> */ // is this ok ? TBC
  int projCntNew[NProj];
  double complex pfMNew[NQPFull];
  double x,w; // TBC x will be complex number

  int qpStart,qpEnd;
  int rejectFlag;
  int rank,size;
  MPI_Comm_size(comm,&size);
  MPI_Comm_rank(comm,&rank);

  SplitLoop(&qpStart,&qpEnd,NQPFull,rank,size);

  StartTimer(30);
  if(BurnFlag==0) {
    makeInitialSample(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt,
                      qpStart,qpEnd,comm);
  } else {
    copyFromBurnSample(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt);
  }
  
  CalculateMAll_fcmp(TmpEleIdx,qpStart,qpEnd);
  // printf("DEBUG: maker1: PfM=%lf\n",creal(PfM[0]));
  logIpOld = CalculateLogIP_fcmp(PfM,qpStart,qpEnd,comm);
  if( !isfinite(creal(logIpOld) + cimag(logIpOld)) ) {
    if(rank==0) fprintf(stderr,"waring: VMCMakeSample remakeSample logIpOld=%e\n",creal(logIpOld)); //TBC
    makeInitialSample(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt,
                      qpStart,qpEnd,comm);
    CalculateMAll_fcmp(TmpEleIdx,qpStart,qpEnd);
    //printf("DEBUG: maker2: PfM=%lf\n",creal(PfM[0]));
    logIpOld = CalculateLogIP_fcmp(PfM,qpStart,qpEnd,comm);
    BurnFlag = 0;
  }
  StopTimer(30);

  nOutStep = (BurnFlag==0) ? NVMCWarmUp+NVMCSample : NVMCSample+1;
  nInStep = NVMCInterval * Nsite;

  for(i=0;i<Counter_max;i++) Counter[i]=0;  /* reset counter */

  for(outStep=0;outStep<nOutStep;outStep++) {
    for(inStep=0;inStep<nInStep;inStep++) {

      updateType = getUpdateType(NExUpdatePath);

      if(updateType==HOPPING) { /* hopping */
        Counter[0]++;

        StartTimer(31);
        makeCandidate_hopping(&mi, &ri, &rj, &s, &rejectFlag,
                              TmpEleIdx, TmpEleCfg);
        StopTimer(31);

        if(rejectFlag) continue;

        StartTimer(32);
        StartTimer(60);
        /* The mi-th electron with spin s hops to site rj */
        updateEleConfig(mi,ri,rj,s,TmpEleIdx,TmpEleCfg,TmpEleNum);
        UpdateProjCnt(ri,rj,s,projCntNew,TmpEleProjCnt,TmpEleNum);
        StopTimer(60);

  //TODO:Add        StartTimer

        StartTimer(61);
        //CalculateNewPfM2(mi,s,pfMNew,TmpEleIdx,qpStart,qpEnd);
        CalculateNewPfM2(mi,s,pfMNew,TmpEleIdx,qpStart,qpEnd);
        //printf("DEBUG: out %d in %d pfMNew=%lf \n",outStep,inStep,creal(pfMNew[0]));
        StopTimer(61);

        StartTimer(62);
        /* calculate inner product <phi|L|x> */
        //logIpNew = CalculateLogIP_fcmp(pfMNew,qpStart,qpEnd,comm);
        logIpNew = CalculateLogIP_fcmp(pfMNew,qpStart,qpEnd,comm);
        StopTimer(62);

        /* Metroplis */
        x = LogProjRatio(projCntNew,TmpEleProjCnt);
        w = exp(2.0*(x+creal(logIpNew-logIpOld)));
        if( !isfinite(w) ) w = -1.0; /* should be rejected */

        if(w > genrand_real2()) { /* accept */
          // UpdateMAll will change SlaterElm, InvM (including PfM)
          StartTimer(63);
          UpdateMAll(mi,s,TmpEleIdx,qpStart,qpEnd);
          //            UpdateMAll(mi,s,TmpEleIdx,qpStart,qpEnd);
          StopTimer(63);

          for(i=0;i<NProj;i++) TmpEleProjCnt[i] = projCntNew[i];
          logIpOld = logIpNew;
          nAccept++;
          Counter[1]++;
        } else { /* reject */
          revertEleConfig(mi,ri,rj,s,TmpEleIdx,TmpEleCfg,TmpEleNum);
        }
        StopTimer(32);

      } else if(updateType==EXCHANGE) { /* exchange */
        Counter[2]++;

        StartTimer(31);
        makeCandidate_exchange(&mi, &ri, &rj, &s, &rejectFlag,
                               TmpEleIdx, TmpEleCfg, TmpEleNum);
        StopTimer(31);

        if(rejectFlag) continue;

        StartTimer(33);
        StartTimer(65);

        /* The mi-th electron with spin s exchanges with the electron on site rj with spin 1-s */
        t = 1-s;
        mj = TmpEleCfg[rj+t*Nsite];

        /* The mi-th electron with spin s hops to rj */
        updateEleConfig(mi,ri,rj,s,TmpEleIdx,TmpEleCfg,TmpEleNum);
        UpdateProjCnt(ri,rj,s,projCntNew,TmpEleProjCnt,TmpEleNum);
        /* The mj-th electron with spin t hops to ri */
        updateEleConfig(mj,rj,ri,t,TmpEleIdx,TmpEleCfg,TmpEleNum);
        UpdateProjCnt(rj,ri,t,projCntNew,projCntNew,TmpEleNum);

        StopTimer(65);
        StartTimer(66);

        CalculateNewPfMTwo2_fcmp(mi, s, mj, t, pfMNew, TmpEleIdx, qpStart, qpEnd);
        StopTimer(66);
        StartTimer(67);

        /* calculate inner product <phi|L|x> */
        logIpNew = CalculateLogIP_fcmp(pfMNew,qpStart,qpEnd,comm);

        StopTimer(67);

        /* Metroplis */
        x = LogProjRatio(projCntNew,TmpEleProjCnt);
        w = exp(2.0*(x+creal(logIpNew-logIpOld))); //TBC
        if( !isfinite(w) ) w = -1.0; /* should be rejected */

        if(w > genrand_real2()) { /* accept */
          StartTimer(68);
          UpdateMAllTwo_fcmp(mi, s, mj, t, ri, rj, TmpEleIdx,qpStart,qpEnd);
          StopTimer(68);

          for(i=0;i<NProj;i++) TmpEleProjCnt[i] = projCntNew[i];
          logIpOld = logIpNew;
          nAccept++;
          Counter[3]++;
        } else { /* reject */
          revertEleConfig(mj,rj,ri,t,TmpEleIdx,TmpEleCfg,TmpEleNum);
          revertEleConfig(mi,ri,rj,s,TmpEleIdx,TmpEleCfg,TmpEleNum);
        }
        StopTimer(33);
      }

      if(nAccept>Nsite) {
        StartTimer(34);
        /* recal PfM and InvM */
        CalculateMAll_fcmp(TmpEleIdx,qpStart,qpEnd);
        //printf("DEBUG: maker3: PfM=%lf\n",creal(PfM[0]));
        logIpOld = CalculateLogIP_fcmp(PfM,qpStart,qpEnd,comm);
        StopTimer(34);
        nAccept=0;
      }
    } /* end of instep */

    StartTimer(35);
    /* save Electron Configuration */
    if(outStep >= nOutStep-NVMCSample) {
      sample = outStep-(nOutStep-NVMCSample);
      saveEleConfig(sample,logIpOld,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt);
    }
    StopTimer(35);

  } /* end of outstep */

  copyToBurnSample(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt);
  BurnFlag=1;
  return;
}

int makeInitialSample(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt,
                      const int qpStart, const int qpEnd, MPI_Comm comm) {
  const int nsize = Nsize;
  const int nsite2 = Nsite2;
  int flag=1,flagRdc,loop=0;
  int ri,mi,si,msi,rsi;
  int rank,size;
  MPI_Comm_size(comm,&size);
  MPI_Comm_rank(comm,&rank);
  
  do {
    /* initialize */
    #pragma omp parallel for default(shared) private(msi)
    for(msi=0;msi<nsize;msi++) eleIdx[msi] = -1;
    #pragma omp parallel for default(shared) private(rsi)
    for(rsi=0;rsi<nsite2;rsi++) eleCfg[rsi] = -1;
    
    /* local spin */
    for(ri=0;ri<Nsite;ri++) {
      if(LocSpn[ri]==1) {
        do {
          mi = gen_rand32()%Ne;
          si = (genrand_real2()<0.5) ? 0 : 1;
        } while(eleIdx[mi+si*Ne]!=-1);
        eleCfg[ri+si*Nsite] = mi;
        eleIdx[mi+si*Ne] = ri;
      }
    }
    
    /* itinerant electron */
    for(si=0;si<2;si++) {
      for(mi=0;mi<Ne;mi++) {
        if(eleIdx[mi+si*Ne]== -1) {
          do {
            ri = gen_rand32()%Nsite;
          } while (eleCfg[ri+si*Nsite]!= -1 || LocSpn[ri]==1);
          eleCfg[ri+si*Nsite] = mi;
          eleIdx[mi+si*Ne] = ri;
        }
      }
    }
    
    /* EleNum */
    #pragma omp parallel for default(shared) private(rsi)
    #pragma loop noalias
    for(rsi=0;rsi<nsite2;rsi++) {
      eleNum[rsi] = (eleCfg[rsi] < 0) ? 0 : 1;
    }
    
    MakeProjCnt(eleProjCnt,eleNum);

    flag = CalculateMAll_fcmp(eleIdx,qpStart,qpEnd);
    //printf("DEBUG: maker4: PfM=%lf\n",creal(PfM[0]));
    if(size>1) {
      MPI_Allreduce(&flag,&flagRdc,1,MPI_INT,MPI_MAX,comm);
      flag = flagRdc;
    }

    loop++;
    if(loop>100) {
      if(rank==0) fprintf(stderr, "error: makeInitialSample: Too many loops\n");
      MPI_Abort(MPI_COMM_WORLD,EXIT_FAILURE);
    }
  } while (flag>0);
 
  return 0;
}

void copyFromBurnSample(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt) {
  int i,n;
  const int *burnEleIdx = BurnEleIdx;
  n = Nsize + 2*Nsite + 2*Nsite + NProj;
  #pragma loop noalias
  for(i=0;i<n;i++) eleIdx[i] = burnEleIdx[i];
  return;
}

void copyToBurnSample(const int *eleIdx, const int *eleCfg, const int *eleNum, const int *eleProjCnt) {
  int i,n;
  int *burnEleIdx = BurnEleIdx;
  n = Nsize + 2*Nsite + 2*Nsite + NProj;
  #pragma loop noalias
  for(i=0;i<n;i++) burnEleIdx[i] = eleIdx[i];
  return;
}

void saveEleConfig(const int sample, const double complex logIp,
                   const int *eleIdx, const int *eleCfg, const int *eleNum, const int *eleProjCnt) {
  int i,offset;
  double x;
  const int nsize=Nsize;
  const int nsite2 = Nsite2;
  const int nProj = NProj;

  offset = sample*nsize;
  #pragma loop noalias
  for(i=0;i<nsize;i++) EleIdx[offset+i] = eleIdx[i];
  offset = sample*nsite2;
  #pragma loop noalias
  for(i=0;i<nsite2;i++) EleCfg[offset+i] = eleCfg[i];
  #pragma loop noalias
  for(i=0;i<nsite2;i++) EleNum[offset+i] = eleNum[i];
  offset = sample*nProj;
  #pragma loop noalias
  for(i=0;i<nProj;i++) EleProjCnt[offset+i] = eleProjCnt[i];
  
  x = LogProjVal(eleProjCnt);
  logSqPfFullSlater[sample] = 2.0*(x+creal(logIp));//TBC
  
  return;
}

void ReduceCounter(MPI_Comm comm) {
  #ifdef _mpi_use
  int n=Counter_max;
  int recv[n];
  int i;
  int rank,size;
  MPI_Comm_size(comm,&size);
  MPI_Comm_rank(comm,&rank);

  MPI_Allreduce(Counter,recv,n,MPI_INT,MPI_SUM,comm);
  if(rank==0) {
    for(i=0;i<n;i++) Counter[i] = recv[i];
  }
  #endif
  return;
}


/* The mi-th electron with spin s hops to site rj */
void makeCandidate_hopping(int *mi_, int *ri_, int *rj_, int *s_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg) {
  const int icnt_max = Nsite*Nsite;
  int icnt;
  int mi, ri, rj, s, flag;

  flag = 0; // FALSE
  do {
    mi = gen_rand32()%Ne;
    s = (genrand_real2()<0.5) ? 0 : 1;
    ri = eleIdx[mi+s*Ne];
  } while (LocSpn[ri] == 1);

  icnt = 0;
  do {
    rj = gen_rand32()%Nsite;
    if(icnt> icnt_max){
      flag = 1; // TRUE
      break;
    }
    icnt+=1;
  } while (eleCfg[rj+s*Nsite] != -1 || LocSpn[rj]==1);

  *mi_ = mi;
  *ri_ = ri;
  *rj_ = rj;
  *s_ = s;
  *rejectFlag_ = flag;

  return;
}

/* The mi-th electron with spin s exchanges with the electron on site rj with spin 1-s */
void makeCandidate_exchange(int *mi_, int *ri_, int *rj_, int *s_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg, const int *eleNum) {
  int mi, mj, ri, rj, s, t, flag;

  flag = 1; // TRUE
  for(ri=0;ri<Nsite;ri++){
    if((eleNum[ri]+eleNum[ri+Nsite]) == 1){
      flag = 0; // FALSE
      break;
    }
  }
  if(flag) {
    *rejectFlag_ = flag;
    return;
  }

  do {
    mi = gen_rand32()%Ne;
    s = (genrand_real2()<0.5) ? 0 : 1;
    ri = eleIdx[mi+s*Ne];
  } while (eleCfg[ri+(1-s)*Nsite] != -1);
  do {
    mj = gen_rand32()%Ne;
    t = 1-s;
    rj = eleIdx[mj+t*Ne];
  } while (eleCfg[rj+(1-t)*Nsite] != -1);

  *mi_ = mi;
  *ri_ = ri;
  *rj_ = rj;
  *s_ = s;
  *rejectFlag_ = flag;

  return;
}

/* The mi-th electron with spin s hops to site rj */
void updateEleConfig(int mi, int ri, int rj, int s,
                     int *eleIdx, int *eleCfg, int *eleNum) {
  eleIdx[mi+s*Ne] = rj;
  eleCfg[ri+s*Nsite] = -1;
  eleCfg[rj+s*Nsite] = mi;
  eleNum[ri+s*Nsite] = 0;
  eleNum[rj+s*Nsite] = 1;
  return;
}

void revertEleConfig(int mi, int ri, int rj, int s,
                     int *eleIdx, int *eleCfg, int *eleNum) {
  eleIdx[mi+s*Ne] = ri;
  eleCfg[ri+s*Nsite] = mi;
  eleCfg[rj+s*Nsite] = -1;
  eleNum[ri+s*Nsite] = 1;
  eleNum[rj+s*Nsite] = 0;
  return;
}


UpdateType getUpdateType(int path) {
  if(path==0) {
    return HOPPING;
  } else if (path==1) {
    return (genrand_real2()<0.5) ? EXCHANGE : HOPPING; /* exchange or hopping */
  } else if (path==2) {
    if(iFlgOrbitalGeneral==0){
      return EXCHANGE;
    }else{
      if(TwoSz==-1){ //Sz is not conserved
        return (genrand_real2()<0.5) ? EXCHANGE : LOCALSPINFLIP; /* exchange or localspinflip */ //fsz
      }else{
        return EXCHANGE ; /* exchange */
      } 
    }
  }else if(path==3){ //for KondoGC
    if(genrand_real2()<0.5){ // for conduction electrons
      return HOPPING; /* hopping */
    }else{/* Exchange for conductions and local spins, localspinflip for local spins　*/
      return (genrand_real2()<0.5) ? EXCHANGE : LOCALSPINFLIP; /* exchange or localspinflip */
    }
  }
  return NONE;
}

void VMC_BF_MakeSample(MPI_Comm comm)
{
  int outStep, nOutStep;
  int inStep, nInStep;
  UpdateType updateType;
  int mi, mj, ri, rj, s, t, i;
  int nAccept = 0;
  int sample;

  double complex logIpOld, logIpNew; /* logarithm of inner product <phi|L|x> */ // is this ok ? TBC
  int projCntNew[NProj];
  int projBFCntNew[16 * Nsite * Nrange]; // For BackFlow
  int msaTmp[NQPFull * Nsite], icount[NQPFull]; // For BackFlow
  double complex pfMNew[NQPFull];
  double x, w; // TBC x will be complex number

  int qpStart, qpEnd;
  int rejectFlag;
  int rank, size;
  MPI_Comm_size(comm, &size);
  MPI_Comm_rank(comm, &rank);

  SplitLoop(&qpStart, &qpEnd, NQPFull, rank, size);

  StartTimer(30);
  if (BurnFlag == 0) {
    makeInitialSampleBF(TmpEleIdx, TmpEleCfg, TmpEleNum, TmpEleProjCnt, TmpEleProjBFCnt,
                        qpStart, qpEnd, comm);
  } else {
    copyFromBurnSampleBF(TmpEleIdx);
    MakeSlaterElmBF_fcmp(TmpEleNum, TmpEleProjBFCnt);
  }

  CalculateMAll_BF_fcmp(TmpEleIdx, qpStart, qpEnd);
  logIpOld = CalculateLogIP_fcmp(PfM, qpStart, qpEnd, comm);
  if (! (isfinite(creal(logIpOld)) && isfinite(cimag(logIpOld)))) {
    if (rank == 0) fprintf(stderr, "waring: VMCMakeSample remakeSample logIpOld=%e\n", creal(logIpOld)); //TBC
    makeInitialSampleBF(TmpEleIdx, TmpEleCfg, TmpEleNum, TmpEleProjCnt, TmpEleProjBFCnt,
                        qpStart, qpEnd, comm);
    CalculateMAll_BF_fcmp(TmpEleIdx, qpStart, qpEnd);
    logIpOld = CalculateLogIP_fcmp(PfM, qpStart, qpEnd, comm);
    BurnFlag = 0;
  }
  StopTimer(30);

  nOutStep = (BurnFlag == 0) ? NVMCWarmUp + NVMCSample : NVMCSample + 1;
  nInStep = NVMCInterval * Nsite;

  for (i = 0; i < Counter_max; i++) Counter[i] = 0;  /* reset counter */

  for (outStep = 0; outStep < nOutStep; outStep++) {
    for (inStep = 0; inStep < nInStep; inStep++) {

      updateType = getUpdateType(NExUpdatePath);

      if (updateType == HOPPING) { /* hopping */
        Counter[0]++;

        StartTimer(31);
        makeCandidate_hopping(&mi, &ri, &rj, &s, &rejectFlag,
                              TmpEleIdx, TmpEleCfg);
        StopTimer(31);

        if (rejectFlag) continue;

        StartTimer(32);
        StartTimer(60);
        /* The mi-th electron with spin s hops to site rj */
        updateEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
        UpdateProjCnt(ri, rj, s, projCntNew, TmpEleProjCnt, TmpEleNum);
        MakeProjBFCnt(projBFCntNew, TmpEleNum);
        StopTimer(60);
        UpdateSlaterElmBF_fcmp(mi, ri, rj, s, TmpEleCfg, TmpEleNum, projBFCntNew, msaTmp, icount,
                               SlaterElmBF);
        StartTimer(61);
        //CalculateNewPfM2(mi,s,pfMNew,TmpEleIdx,qpStart,qpEnd);
        //CalculateNewPfM2_real(mi,s,pfMNew_real,TmpEleIdx,qpStart,qpEnd);
        CalculateNewPfMBF(icount, msaTmp, pfMNew, TmpEleIdx, qpStart, qpEnd, SlaterElmBF);

        //printf("DEBUG: out %d in %d pfMNew=%lf \n",outStep,inStep,creal(pfMNew[0]));
        StopTimer(61);

        StartTimer(62);
        /* calculate inner product <phi|L|x> */
        //logIpNew = CalculateLogIP_fcmp(pfMNew,qpStart,qpEnd,comm);
        logIpNew = CalculateLogIP_fcmp(pfMNew, qpStart, qpEnd, comm);
        StopTimer(62);

        /* Metroplis */
        x = LogProjRatio(projCntNew, TmpEleProjCnt);
        w = exp(2.0 * (x + (logIpNew - logIpOld)));
        if (!isfinite(w)) w = -1.0; /* should be rejected */

        if (w > genrand_real2()) { /* accept */
          // UpdateMAll will change SlaterElm, InvM (including PfM)
          StartTimer(63);
          UpdateMAll_BF_fcmp(icount, msaTmp, PfM, TmpEleIdx, qpStart, qpEnd);
          //          UpdateMAll_real(mi,s,TmpEleIdx,qpStart,qpEnd);
          //            UpdateMAll(mi,s,TmpEleIdx,qpStart,qpEnd);
          StopTimer(63);

          for (i = 0; i < NProj; i++) TmpEleProjCnt[i] = projCntNew[i];
          for (i = 0; i < 16 * Nsite * Nrange; i++) TmpEleProjBFCnt[i] = projBFCntNew[i];
          logIpOld = logIpNew;
          nAccept++;
          Counter[1]++;
        } else { /* reject */
          revertEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
          //TODO: Add Timer
          UpdateSlaterElmBF_fcmp(mi, rj, ri, s, TmpEleCfg, TmpEleNum, TmpEleProjBFCnt, msaTmp, icount,
                                 SlaterElmBF);
        }
        StopTimer(32);

      } else if (updateType == EXCHANGE) { /* exchange */
        Counter[2]++;

        StartTimer(31);
        makeCandidate_exchange(&mi, &ri, &rj, &s, &rejectFlag,
                               TmpEleIdx, TmpEleCfg, TmpEleNum);
        StopTimer(31);

        if (rejectFlag) continue;

        StartTimer(33);
        StartTimer(65);

        /* The mi-th electron with spin s exchanges with the electron on site rj with spin 1-s */
        t = 1 - s;
        mj = TmpEleCfg[rj + t * Nsite];

        /* The mi-th electron with spin s hops to rj */
        updateEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
        UpdateProjCnt(ri, rj, s, projCntNew, TmpEleProjCnt, TmpEleNum);
        /* The mj-th electron with spin t hops to ri */
        updateEleConfig(mj, rj, ri, t, TmpEleIdx, TmpEleCfg, TmpEleNum);
        UpdateProjCnt(rj, ri, t, projCntNew, projCntNew, TmpEleNum);

        StopTimer(65);
        StartTimer(66);

        CalculateNewPfMTwo2_fcmp(mi, s, mj, t, pfMNew, TmpEleIdx, qpStart, qpEnd);
        StopTimer(66);
        StartTimer(67);

        /* calculate inner product <phi|L|x> */
        logIpNew = CalculateLogIP_fcmp(pfMNew, qpStart, qpEnd, comm);

        StopTimer(67);

        /* Metroplis */
        x = LogProjRatio(projCntNew, TmpEleProjCnt);
        w = exp(2.0 * (x + (logIpNew - logIpOld))); //TBC
        if (!isfinite(w)) w = -1.0; /* should be rejected */

        if (w > genrand_real2()) { /* accept */
          StartTimer(68);
          UpdateMAllTwo_fcmp(mi, s, mj, t, ri, rj, TmpEleIdx, qpStart, qpEnd);
          StopTimer(68);

          for (i = 0; i < NProj; i++) TmpEleProjCnt[i] = projCntNew[i];
          logIpOld = logIpNew;
          nAccept++;
          Counter[3]++;
        } else { /* reject */
          revertEleConfig(mj, rj, ri, t, TmpEleIdx, TmpEleCfg, TmpEleNum);
          revertEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
        }
        StopTimer(33);
      }

      if (nAccept > Nsite) {
        StartTimer(34);
        /* recal PfM and InvM */
        //CalculateMAll_real(TmpEleIdx,qpStart,qpEnd);
        //printf("DEBUG: maker3: PfM=%lf\n",creal(PfM[0]));
        CalculateMAll_BF_fcmp(TmpEleIdx, qpStart, qpEnd);
        logIpOld = CalculateLogIP_fcmp(PfM, qpStart, qpEnd, comm);
        StopTimer(34);
        nAccept = 0;
      }
    } /* end of instep */

    StartTimer(35);
    /* save Electron Configuration */
    if (outStep >= nOutStep - NVMCSample) {
      sample = outStep - (nOutStep - NVMCSample);
      saveEleConfigBF(sample, logIpOld, TmpEleIdx, TmpEleCfg, TmpEleNum, TmpEleProjCnt, TmpEleProjBFCnt);
    }
    StopTimer(35);
  } /* end of outstep */

  copyToBurnSampleBF(TmpEleIdx);
  BurnFlag = 1;
  return;
}

int makeInitialSampleBF(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt, int *eleProjBFCnt,
                        const int qpStart, const int qpEnd, MPI_Comm comm)
{
  const int nsize = Nsize;
  const int nsite2 = Nsite2;
  int flag = 1, flagRdc, loop = 0;
  int ri, mi, si, msi, rsi;
  int rank, size;

  MPI_Comm_size(comm, &size);
  MPI_Comm_rank(comm, &rank);

  do {
    /* initialize */
#pragma omp parallel for default(shared) private(msi)
    for (msi = 0; msi < nsize; msi++) eleIdx[msi] = -1;
#pragma omp parallel for default(shared) private(rsi)
    for (rsi = 0; rsi < nsite2; rsi++) eleCfg[rsi] = -1;

    /* local spin */
    for (ri = 0; ri < Nsite; ri++) {
      if (LocSpn[ri] == 1) {
        do {
          mi = gen_rand32() % Ne;
          si = (genrand_real2() < 0.5) ? 0 : 1;
        } while (eleIdx[mi + si * Ne] != -1);
        eleCfg[ri + si * Nsite] = mi;
        eleIdx[mi + si * Ne] = ri;
      }
    }

    /* itinerant electron */
    for (si = 0; si < 2; si++) {
      for (mi = 0; mi < Ne; mi++) {
        if (eleIdx[mi + si * Ne] == -1) {
          do {
            ri = gen_rand32() % Nsite;
          } while (eleCfg[ri + si * Nsite] != -1 || LocSpn[ri] == 1);
          eleCfg[ri + si * Nsite] = mi;
          eleIdx[mi + si * Ne] = ri;
        }
      }
    }

    /* EleNum */
#pragma omp parallel for default(shared) private(rsi)
#pragma loop noalias
    for (rsi = 0; rsi < nsite2; rsi++) {
      eleNum[rsi] = (eleCfg[rsi] < 0) ? 0 : 1;
    }

    MakeProjCnt(eleProjCnt, eleNum);
    MakeProjBFCnt(eleProjBFCnt, eleNum);

    MakeSlaterElmBF_fcmp(eleNum, eleProjBFCnt);

    flag = CalculateMAll_BF_fcmp(eleIdx, qpStart, qpEnd);
    //printf("DEBUG: maker4: PfM=%lf\n",creal(PfM[0]));
    if (size > 1) {
      MPI_Allreduce(&flag, &flagRdc, 1, MPI_INT, MPI_MAX, comm);
      flag = flagRdc;
    }

    loop++;
    if (loop > 100) {
      if (rank == 0) fprintf(stderr, "error: makeInitialSample: Too many loops\n");
      MPI_Abort(MPI_COMM_WORLD, EXIT_FAILURE);
    }
  } while (flag > 0);
  return 0;
}

void copyFromBurnSampleBF(int *eleIdx) {
  int i, n;
  const int *burnEleIdx = BurnEleIdx;
  n = Nsize + 2 * Nsite + 2 * Nsite + NProj + 16 * Nsite * Nrange;
#pragma loop noalias
  for (i = 0; i < n; i++) eleIdx[i] = burnEleIdx[i];
  return;
}

void copyToBurnSampleBF(const int *eleIdx) {
  int i, n;
  int *burnEleIdx = BurnEleIdx;
  n = Nsize + 2 * Nsite + 2 * Nsite + NProj + 16 * Nsite * Nrange;
#pragma loop noalias
  for (i = 0; i < n; i++) burnEleIdx[i] = eleIdx[i];
  return;
}

void saveEleConfigBF(const int sample, const double logIp,
                     const int *eleIdx, const int *eleCfg, const int *eleNum, const int *eleProjCnt,
                     const int *eleProjBFCnt) {
  int i, offset;
  double x;
  const int nsize = Nsize;
  const int nsite2 = Nsite2;
  const int nProj = NProj;
  //const int nQPFull = NQPFull;

  offset = sample * nsize;
#pragma loop noalias
  for (i = 0; i < nsize; i++) EleIdx[offset + i] = eleIdx[i];
  offset = sample * nsite2;
#pragma loop noalias
  for (i = 0; i < nsite2; i++) EleCfg[offset + i] = eleCfg[i];
#pragma loop noalias
  for (i = 0; i < nsite2; i++) EleNum[offset + i] = eleNum[i];
  offset = sample * nProj;
#pragma loop noalias
  for (i = 0; i < nProj; i++) EleProjCnt[offset + i] = eleProjCnt[i];
  offset = sample * 16 * Nsite * Nrange;
#pragma loop noalias
  for (i = 0; i < 16 * Nsite * Nrange; i++) EleProjBFCnt[offset + i] = eleProjBFCnt[i];

  x = LogProjVal(eleProjCnt);
  logSqPfFullSlater[sample] = 2.0 * (x + logIp);

  /*
  if (NStoreM != 0) {
    offset = sample * nQPFull * nsize * nsize;
#pragma loop noalias
    for (i = 0; i < nQPFull * nsize * nsize; i++) InvM_Store[offset + i] = InvM[i];
    offset = sample * nQPFull;
#pragma loop noalias
    for (i = 0; i < nQPFull; i++) PfM_Store[offset + i] = PfM[i];
    offset = sample * nsite2 * nsite2 * NQPFull;
#pragma loop noalias
    for (i = 0; i < nsite2 * nsite2 * nQPFull; i++) {
      SmpSltElmBF_real[offset + i] = SlaterElmBF_real[i];
    }
    offset = sample * NQPFull * nsite * nsite;
#pragma loop noalias
    for (i = 0; i < nsite; i++) {
      for (j = 0; j < nsite; j++) {
        SmpEta[offset + i * nsite + j] = eta[i][j];
        SmpEtaFlag[offset + i * nsite + j] = etaFlag[i][j];
      }
    }
  }
  */
  return;
}

/*
void MakeExactSample(MPI_Comm comm) {
  //int mi,mj,ri,rj,t,i,j;
  int sample,i,j;
  int icount=0,jcount=0;
  int isample=0;
  int iel,jel;
  int NAllCfg = pow(2,Nsite);
  int NExactSample = pow(2,Nsite2);
  int EleExactCfg[2*Nsite * NExactSample]; // the number of samples //
  int EleExactIdx[2*Ne    * NExactSample]; // the number of samples //
  int EleExactNum[2*Nsite * NExactSample]; // the number of samples //

  //double complex logIpOld=0.0; // logarithm of inner product <phi|L|x> //
  int TempNumUp[Nsite],TempNumDn[Nsite];
  //int TempEleCfg[Nsite],TempEleIdx[Ne],TempEleNum[Nsite],TempEleProjCnt[Nsite];
  //double x,w;
  //char filename[20];

  int icfg,jcfg,sampleStart,sampleEnd;
  int rank,size,tmp;

  int *moto = TmpEleIdx;

  //FILE *cfp;
  //int accepttime;

  MPI_Comm_size(comm,&size);
  MPI_Comm_rank(comm,&rank);

  SplitLoop(&sampleStart,&sampleEnd,NExactSample,rank,size);
  for(icfg=0;icfg<NAllCfg;icfg++){
     icount = 0;
     tmp = icfg;
     for(i=0; i<Nsite; i++){
        TempNumUp[i] = tmp % 2; 
        if(TempNumUp[i] == 1){
           icount += 1;
        }
        tmp = tmp / 2;
     }
     for(jcfg=0;jcfg<NAllCfg;jcfg++){
        jcount = 0;
        tmp = jcfg;
        for(j=0; j<Nsite; j++){
           TempNumDn[j] = tmp % 2; 
           if(TempNumDn[j] == 1){
              jcount += 1;
           }
           tmp = tmp / 2;
        }
    // printf("icfg=%d,icount=%d\n",icfg,icount);
        if(icount == Ne && jcount == Ne){
          iel = 0;
          jel = 0;
      // printf("isample=%d,AllSample=%d\n",isample,sampleEnd-sampleStart);
          for(i=0; i<Nsite; i++){
            EleExactNum[isample*2*Nsite + i] = TempNumUp[i];
            EleExactCfg[isample*2*Nsite + i] = -1;
            EleExactNum[isample*2*Nsite + i+Nsite] = TempNumDn[i];
            EleExactCfg[isample*2*Nsite + i+Nsite] = -1;
            if(TempNumUp[i]==1){
              EleExactIdx[isample*2*Ne + iel ] = i;
              EleExactCfg[isample*2*Nsite + i] = iel;
              iel ++;
            }
            if(TempNumDn[i]==1){
              EleExactIdx[isample*2*Ne + jel+Ne]    = i;
              EleExactCfg[isample*2*Nsite + i+Nsite] = jel;
              jel ++;
            }
         }
         isample +=1;
       }
     }
  }
 
  NVMCSample = NExactSample = isample;
  SplitLoop(&sampleStart,&sampleEnd,NExactSample,rank,size);
  for(sample=sampleStart;sample<sampleEnd;sample++) {
    //printf("sample=%d\n",sample);
    // save Electron Configuration //
    TmpEleIdx = EleExactIdx + sample*2*Ne;
    //printf("Tmp=%d,moto=%d\n",TmpEleIdx[0],EleExactIdx[sample*Ne]);
    TmpEleCfg = EleExactCfg + sample*2*Nsite;
    //printf("Tmp=%d,moto=%d\n",TmpEleCfg[0],EleExactCfg[sample*Nsite]);
    TmpEleNum = EleExactNum + sample*2*Nsite;
    //printf("Tmp=%d,moto=%d\n",TmpEleNum[0],EleExactNum[sample*Nsite]);
    MakeProjCnt(TmpEleProjCnt,TmpEleNum);
    //printf("Tmp=%d\n",TmpEleProjCnt[0]);
    //saveEleConfig(sample,logIpOld,0.0,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt);
    saveEleConfig(sample,0.0,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt);
    
    printf("%d  ",sample);
    for(i=0;i<Nsite;i++){
      printf("%d",TmpEleNum[i]);
      printf("%d",TmpEleNum[i+Nsite]);
    }
    printf("\n");
  } // end of outstep //
  TmpEleIdx = moto;

  return;
}
*/

#endif


==> anc/dvmc/src/mVMC/vmcmake_fsz.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

his program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * make sample
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/

void VMCMakeSample_fsz(MPI_Comm comm);
int makeInitialSample_fsz(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt,int *eleSpn,
                      const int qpStart, const int qpEnd, MPI_Comm comm);
void copyFromBurnSample_fsz(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt,int *eleSpn);
void copyToBurnSample_fsz(const int *eleIdx, const int *eleCfg, const int *eleNum, const int *eleProjCnt,const int *eleSpn);
void saveEleConfig_fsz(const int sample, const double complex logIp,
                   const int *eleIdx, const int *eleCfg, const int *eleNum, const int *eleProjCnt,const int *eleSpn);
//void sortEleConfig(int *eleIdx, int *eleCfg, const int *eleNum);
void makeCandidate_hopping_fsz(int *mi_, int *ri_, int *rj_, int *s_,int *t_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg,const int *eleNum,const int *eleSpn);
void makeCandidate_hopping_csz(int *mi_, int *ri_, int *rj_, int *s_,int *t_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg,const int *eleNum,const int *eleSpn);

void makeCandidate_exchange_fsz(int *mi_, int *ri_, int *rj_, int *s_, int *rejectFlag_,
                            const int *eleIdx, const int *eleCfg, const int *eleNum,const int *eleSpn);
void updateEleConfig_fsz(int mi, int org_r, int dst_r, int org_spn,int dst_spn,
                     int *eleIdx, int *eleCfg, int *eleNum, int *eleSpn) ;
void revertEleConfig_fsz(int mi, int org_ri, int dst_r, int org_spn,int dst_spn,
                     int *eleIdx, int *eleCfg, int *eleNum,int *eleSpn);
void makeCandidate_LocalSpinFlip_localspin(int *mi_, int *ri_, int *rj_, int *s_,int *t_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg,const int *eleNum,const int *eleSpn);
void makeCandidate_LocalSpinFlip_conduction(int *mi_, int *ri_, int *rj_, int *s_,int *t_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg,const int *eleNum,const int *eleSpn);
//typedef enum {HOPPING, EXCHANGE, NONE} UpdateType;
//UpdateType getUpdateType(int path);

void VMCMakeSample_fsz(MPI_Comm comm) {
  int outStep,nOutStep;
  int inStep,nInStep;
  UpdateType updateType;
  int mi,mj,ri,rj,s,t,i;
  int nAccept=0;
  int sample;

  double complex logIpOld,logIpNew; /* logarithm of inner product <phi|L|x> */ // is this ok ? TBC
  int projCntNew[NProj];
  double complex pfMNew[NQPFull];
  double x,w; // TBC x will be complex number

  int qpStart,qpEnd;
  int rejectFlag;
  int rank,size;
  int flag_hop;
  MPI_Comm_size(comm,&size);
  MPI_Comm_rank(comm,&rank);

  SplitLoop(&qpStart,&qpEnd,NQPFull,rank,size);

  StartTimer(30);
  if(BurnFlag==0) {
#ifdef _DEBUG_DETAIL
    printf("DEBUG: make1: \n");
#endif
    makeInitialSample_fsz(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt,TmpEleSpn,
                      qpStart,qpEnd,comm);
  } else {
    copyFromBurnSample_fsz(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt,TmpEleSpn) ;//fsz
  }
  
  CalculateMAll_fsz(TmpEleIdx,TmpEleSpn,qpStart,qpEnd);
#ifdef _DEBUG_DETAIL
  printf("DEBUG: maker1: PfM=%lf\n",creal(PfM[0]));
#endif
  logIpOld = CalculateLogIP_fcmp(PfM,qpStart,qpEnd,comm);
  if( !isfinite(creal(logIpOld) + cimag(logIpOld)) ) {
    if(rank==0) fprintf(stderr,"waring: VMCMakeSample remakeSample logIpOld=%e\n",creal(logIpOld)); //TBC
    makeInitialSample_fsz(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt,TmpEleSpn,
                      qpStart,qpEnd,comm);
    CalculateMAll_fsz(TmpEleIdx,TmpEleSpn,qpStart,qpEnd);
#ifdef _DEBUG_DETAIL
    printf("DEBUG: maker2: PfM=%lf\n",creal(PfM[0]));
#endif
    logIpOld = CalculateLogIP_fcmp(PfM,qpStart,qpEnd,comm);
    BurnFlag = 0;
  }
  StopTimer(30);

  nOutStep = (BurnFlag==0) ? NVMCWarmUp+NVMCSample : NVMCSample+1;
  nInStep = NVMCInterval * Nsite;

  for(i=0;i<Counter_max;i++) Counter[i]=0;  /* reset counter */
  // Counter[0] ->  Hopping  all,      Counter[1] ->  Hopping accept
  // Counter[2] ->  exchange all,      Counter[3] ->  exchange accept
  // Counter[4] ->  localspinflip all, Counter[5] ->  localspin flip accept

  for(outStep=0;outStep<nOutStep;outStep++) {
    for(inStep=0;inStep<nInStep;inStep++) {
#ifdef _DEBUG_DETAIL
      fprintf(stdout, "instep=%d/%d, outstep=%d/%d\n", inStep,nInStep, outStep, nOutStep);
#endif
      updateType = getUpdateType(NExUpdatePath);

      if(updateType==HOPPING) { /* hopping */
        
        StartTimer(31);
        flag_hop = 0;
        if(TwoSz==-1){//total spin is not conserved
          if(genrand_real2()<0.5){ // this ratio can be changed
            flag_hop = 1;
            Counter[0]++;
            makeCandidate_hopping_fsz(&mi, &ri, &rj, &s,&t, &rejectFlag,
                              TmpEleIdx, TmpEleCfg,TmpEleNum,TmpEleSpn);
          }else{
            Counter[4]++;
            makeCandidate_LocalSpinFlip_conduction(&mi, &ri, &rj, &s,&t, &rejectFlag,
                              TmpEleIdx, TmpEleCfg,TmpEleNum,TmpEleSpn);
          } 
        }else{ //csz : t=s
          flag_hop = 1;
          Counter[0]++;
          makeCandidate_hopping_csz(&mi, &ri, &rj, &s,&t, &rejectFlag,
                              TmpEleIdx, TmpEleCfg,TmpEleNum,TmpEleSpn);
        } 
        StopTimer(31);

        if(rejectFlag) continue; 

        StartTimer(32);
        StartTimer(60);
        /* The mi-th electron with spin s hops to site rj with t */
        updateEleConfig_fsz(mi,ri,rj,s,t,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleSpn);
        if(s==t){
          UpdateProjCnt(ri,rj,s,projCntNew,TmpEleProjCnt,TmpEleNum);
        }else{
          UpdateProjCnt_fsz(ri,rj,s,t,projCntNew,TmpEleProjCnt,TmpEleNum);
        }   
        StopTimer(60);
        StartTimer(61);
        CalculateNewPfM2_fsz(mi,t,pfMNew,TmpEleIdx,TmpEleSpn,qpStart,qpEnd); // fsz: s->t 
        StopTimer(61);

        StartTimer(62);
        /* calculate inner product <phi|L|x> */
        //logIpNew = CalculateLogIP_fcmp(pfMNew,qpStart,qpEnd,comm);
        logIpNew = CalculateLogIP_fcmp(pfMNew,qpStart,qpEnd,comm);
        StopTimer(62);

        /* Metroplis */
        x = LogProjRatio(projCntNew,TmpEleProjCnt);
        w = exp(2.0*(x+creal(logIpNew-logIpOld)));
        if( !isfinite(w) ) w = -1.0; /* should be rejected */

        if(w > genrand_real2()) { /* accept */
          // UpdateMAll will change SlaterElm, InvM (including PfM)
          StartTimer(63);
          UpdateMAll_fsz(mi,t,TmpEleIdx,TmpEleSpn,qpStart,qpEnd); // fsz : s->t
          StopTimer(63);

          for(i=0;i<NProj;i++) TmpEleProjCnt[i] = projCntNew[i];
          logIpOld = logIpNew;
          nAccept++;
          if(flag_hop==1){// hopping
            Counter[1]++;
          }else{// local spin flip
            Counter[5]++;
          }
        } else { /* reject */ //(ri,s) <- (rj,t)
          revertEleConfig_fsz(mi,ri,rj,s,t,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleSpn);
        }
        StopTimer(32);
      } else if(updateType==EXCHANGE) { /* exchange */
        Counter[2]++;

        StartTimer(31);
        makeCandidate_exchange_fsz(&mi, &ri, &rj, &s, &rejectFlag,
                               TmpEleIdx, TmpEleCfg, TmpEleNum,TmpEleSpn);
        StopTimer(31);
        if(rejectFlag) continue;

        StartTimer(33); //LSF
        StartTimer(65);

        /* The mi-th electron with spin s exchanges with the electron on site rj with spin 1-s */
        t = 1-s;
        mj = TmpEleCfg[rj+t*Nsite];

        /* The mi-th electron with spin s hops to rj */
        updateEleConfig_fsz(mi,ri,rj,s,s,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleSpn);
        UpdateProjCnt(ri,rj,s,projCntNew,TmpEleProjCnt,TmpEleNum);
        /* The mj-th electron with spin t hops to ri */
        updateEleConfig_fsz(mj,rj,ri,t,t,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleSpn);
        UpdateProjCnt(rj,ri,t,projCntNew,projCntNew,TmpEleNum);

        StopTimer(65);
        StartTimer(66);

        CalculateNewPfMTwo2_fsz(mi, s, mj, t, pfMNew, TmpEleIdx,TmpEleSpn, qpStart, qpEnd);
        StopTimer(66);
        StartTimer(67);

        /* calculate inner product <phi|L|x> */
        logIpNew = CalculateLogIP_fcmp(pfMNew,qpStart,qpEnd,comm);

        StopTimer(67);

        /* Metroplis */
        x = LogProjRatio(projCntNew,TmpEleProjCnt);
        w = exp(2.0*(x+creal(logIpNew-logIpOld))); //TBC
        if( !isfinite(w) ) w = -1.0; /* should be rejected */

        if(w > genrand_real2()) { /* accept */
          StartTimer(68);
          UpdateMAllTwo_fsz(mi, s, mj, t, ri, rj, TmpEleIdx,TmpEleSpn,qpStart,qpEnd);
          StopTimer(68);

          for(i=0;i<NProj;i++) TmpEleProjCnt[i] = projCntNew[i];
          logIpOld = logIpNew;
          nAccept++;
          Counter[3]++;
        } else { /* reject */
          revertEleConfig_fsz(mj,rj,ri,t,t,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleSpn);
          revertEleConfig_fsz(mi,ri,rj,s,s,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleSpn);
        }
        StopTimer(33);
      }else if (updateType==LOCALSPINFLIP){
        Counter[4]++;

        StartTimer(31);
        makeCandidate_LocalSpinFlip_localspin(&mi, &ri, &rj, &s,&t, &rejectFlag,
                              TmpEleIdx, TmpEleCfg,TmpEleNum,TmpEleSpn);
        StopTimer(31);

        if(rejectFlag) continue; 

        StartTimer(36);
        StartTimer(600);
        /* The mi-th electron with spin s hops to site rj with t */
        // note we assume t=1-s,rj = ri
        //
        updateEleConfig_fsz(mi,ri,rj,s,t,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleSpn);
        UpdateProjCnt_fsz(ri,rj,s,t,projCntNew,TmpEleProjCnt,TmpEleNum);
        StopTimer(600);
        StartTimer(601);
        CalculateNewPfM2_fsz(mi,t,pfMNew,TmpEleIdx,TmpEleSpn,qpStart,qpEnd); // fsz: s->t 
        StopTimer(610);

        StartTimer(602);
        /* calculate inner product <phi|L|x> */
        //logIpNew = CalculateLogIP_fcmp(pfMNew,qpStart,qpEnd,comm);
        logIpNew = CalculateLogIP_fcmp(pfMNew,qpStart,qpEnd,comm);
        StopTimer(602);

        /* Metroplis */
        x = LogProjRatio(projCntNew,TmpEleProjCnt);
        w = exp(2.0*(x+creal(logIpNew-logIpOld)));
        if( !isfinite(w) ) w = -1.0; /* should be rejected */
        

        //printf("\n");
        //printf("MDEBUG: mi=%d: ri=%d rj=%d s=%d t=%d\n",mi,ri,rj,s,t);
        //printf("%lf: %d %d, %d %d, %d %d, %d %d \n",w,TmpEleNum[0+0*Nsite],TmpEleNum[0+1*Nsite],TmpEleNum[1+0*Nsite],TmpEleNum[1+1*Nsite],TmpEleNum[2+0*Nsite],TmpEleNum[2+1*Nsite],TmpEleNum[3+0*Nsite],TmpEleNum[3+1*Nsite]);
        //printf("\n");
        if(w > genrand_real2()) { /* accept */
          // UpdateMAll will change SlaterElm, InvM (including PfM)
          StartTimer(603);
          UpdateMAll_fsz(mi,t,TmpEleIdx,TmpEleSpn,qpStart,qpEnd); // fsz : s->t
          StopTimer(603);

          for(i=0;i<NProj;i++) TmpEleProjCnt[i] = projCntNew[i];
          logIpOld = logIpNew;
          nAccept++;
          Counter[5]++;
        } else { /* reject */ //(ri,s) <- (rj,t)
          revertEleConfig_fsz(mi,ri,rj,s,t,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleSpn);
        }
        StopTimer(36);
      }

      if(nAccept>Nsite) {
        StartTimer(34);
        /* recal PfM and InvM */
        CalculateMAll_fsz(TmpEleIdx,TmpEleSpn,qpStart,qpEnd);
        //printf("DEBUG: maker3: PfM=%lf\n",creal(PfM[0]));
        logIpOld = CalculateLogIP_fcmp(PfM,qpStart,qpEnd,comm);
        StopTimer(34);
        nAccept=0;
      }
    } /* end of instep */

    StartTimer(35);
    /* save Electron Configuration */
    if(outStep >= nOutStep-NVMCSample) {
      sample = outStep-(nOutStep-NVMCSample);
      #ifdef _DEBUG_DETAIL
      fprintf(stdout, "Debug: save Electron Configuration.\n");
      #endif
      saveEleConfig_fsz(sample,logIpOld,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt,TmpEleSpn);
    }
    StopTimer(35);
  } /* end of outstep */
#ifdef _DEBUG_DETAIL
  fprintf(stdout, "Debug: finish step\n");
#endif

#ifdef _DEBUG_DETAIL
  fprintf(stdout, "Debug: copyToBurnSample_fsz\n");
#endif
  copyToBurnSample_fsz(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt,TmpEleSpn);
#ifdef _DEBUG_DETAIL
  fprintf(stdout, "Debug: Finish copyToBurnSample_fsz\n");
#endif

  BurnFlag=1;
  return;
}

int makeInitialSample_fsz(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt,int *eleSpn,
                      const int qpStart, const int qpEnd, MPI_Comm comm) {
  const int nsize = Nsize;
  const int nsite2 = Nsite2;
  int flag=1,flagRdc,loop=0;
  int ri,si,msi,rsi;
  int X_mi,tmp_TwoSz;
  int rank,size;
  MPI_Comm_size(comm,&size);
  MPI_Comm_rank(comm,&rank);

  do {
    /* initialize */
    #pragma omp parallel for default(shared) private(msi)
    for(msi=0;msi<nsize;msi++) eleIdx[msi] = -1;
    #pragma omp parallel for default(shared) private(msi)
    for(msi=0;msi<nsize;msi++) eleSpn[msi] = -1;
    #pragma omp parallel for default(shared) private(rsi)
    for(rsi=0;rsi<nsite2;rsi++) eleCfg[rsi] = -1;
    
    if(TwoSz==-1){
      tmp_TwoSz = 0;  //note: Sz is not conserved quantity but initially we take Sz=0 
    }else{
      tmp_TwoSz = TwoSz/2; // if TwoSz is not even, mVMC does not work 
    }
    //note:  2Sz=TwoSz X_mi=0-2*Ne=Nsize
    for(X_mi=0;X_mi<Nsize;X_mi++) {
      if(X_mi<Ne+tmp_TwoSz){
        eleSpn[X_mi]   = 0;
      }else{
        eleSpn[X_mi]   = 1;
      }
    }  
    /* local spin */
    for(ri=0;ri<Nsite;ri++) {
      if(LocSpn[ri]==1) {
        do {
          X_mi = gen_rand32()%Nsize;
          si = eleSpn[X_mi];
          //si = (genrand_real2()<0.5) ? 0 : 1;
        } while(eleIdx[X_mi]!=-1); // seeking empty site
        eleCfg[ri+si*Nsite] = X_mi;//;+si*Ne;
        eleIdx[X_mi]        = ri;
        //eleSpn[mi]    = si;
      }
    }
    /* itinerant electron */
    for(X_mi=0;X_mi<Nsize;X_mi++) { 
      si = eleSpn[X_mi];
      if(eleIdx[X_mi]== -1) {
        do {
          ri = gen_rand32()%Nsite;
        } while (eleCfg[ri+si*Nsite]!= -1 || LocSpn[ri]==1); // seeking empty and itinerant site
        eleCfg[ri+si*Nsite]     = X_mi; // buggged 4/26
        eleIdx[X_mi]            = ri;
        //eleSpn[mi+si*Ne]        = si;
      }
    }
    /* EleNum */
    #pragma omp parallel for default(shared) private(rsi)
    #pragma loop noalias
    for(rsi=0;rsi<nsite2;rsi++) {
      eleNum[rsi] = (eleCfg[rsi] < 0) ? 0 : 1;
    }
    
    MakeProjCnt(eleProjCnt,eleNum); // this function does not change even for fsz

    flag = CalculateMAll_fsz(eleIdx,eleSpn,qpStart,qpEnd);
    //printf("DEBUG: make4: PfM=%lf\n",creal(PfM[0]));
    if(size>1) {
      MPI_Allreduce(&flag,&flagRdc,1,MPI_INT,MPI_MAX,comm);
      flag = flagRdc;
    }

    loop++;
    if(loop>100) {
      if(rank==0) fprintf(stderr, "error: makeInitialSample: Too many loops\n");
      MPI_Abort(MPI_COMM_WORLD,EXIT_FAILURE);
    }
  } while (flag>0);

  return 0;
}

void copyFromBurnSample_fsz(int *eleIdx, int *eleCfg, int *eleNum, int *eleProjCnt,int *eleSpn) {
  int i,n;
  const int *burnEleIdx = BurnEleIdx;// BurnEleIdx is global
//  n = Nsize + 2*Nsite + 2*Nsite + NProj+Nsite;//fsz
  n = Nsize + 2*Nsite + 2*Nsite + NProj+Nsize;//fsz
  #pragma loop noalias
  for(i=0;i<n;i++) eleIdx[i] = burnEleIdx[i]; 
  return;
}

void copyToBurnSample_fsz(const int *eleIdx, const int *eleCfg, const int *eleNum, const int *eleProjCnt,const int *eleSpn) {
  int i,n;
  int *burnEleIdx = BurnEleIdx;
  //n = Nsize + 2*Nsite + 2*Nsite + NProj+Nsite;//fsz
  n = Nsize + 2*Nsite + 2*Nsite + NProj+Nsize;//fsz
  #pragma loop noalias
  for(i=0;i<n;i++) burnEleIdx[i] = eleIdx[i];
  return;
}

void saveEleConfig_fsz(const int sample, const double complex logIp,
                   const int *eleIdx, const int *eleCfg, const int *eleNum, const int *eleProjCnt,const int *eleSpn) {
  int i,offset;
  double x;
  const int nsize=Nsize;
  const int nsite2 = Nsite2;
  const int nProj = NProj;

  offset = sample*nsize;
  #pragma loop noalias
  for(i=0;i<nsize;i++) EleIdx[offset+i] = eleIdx[i];
  offset = sample*nsite2;
  #pragma loop noalias
  for(i=0;i<nsite2;i++) EleCfg[offset+i] = eleCfg[i];
  #pragma loop noalias
  for(i=0;i<nsite2;i++) EleNum[offset+i] = eleNum[i];
  offset = sample*nProj;
  #pragma loop noalias
  for(i=0;i<nProj;i++) EleProjCnt[offset+i] = eleProjCnt[i];
  offset = sample*nsize;
  #pragma loop noalias
  for(i=0;i<nsize;i++) EleSpn[offset+i] = eleSpn[i];
  
  x = LogProjVal(eleProjCnt);
  logSqPfFullSlater[sample] = 2.0*(x+creal(logIp));//TBC
  
  return;
}

//void sortEleConfig(int *eleIdx, int *eleCfg, const int *eleNum) {
/*   int ri,mi=0; */
/*   for(ri=0;ri<Nsite;ri++) { */
/*     if(eleNum[ri]>0) { */
/*       eleCfg[ri]=mi; */
/*       eleIdx[mi]=ri; */
/*       mi++; */
/*     } else { */
/*       eleCfg[ri]=-1; */
/*     } */
/*   } */
/*   mi=0; */
/*   for(ri=0;ri<Nsite;ri++) { */
/*     if(eleNum[ri+Nsite]>0) { */
/*       eleCfg[ri+Nsite]=mi; */
/*       eleIdx[mi+Ne]=ri; */
/*       mi++; */
/*     } else { */
/*       eleCfg[ri+Nsite]=-1; */
/*     } */
/*   } */

//  return;
//}

// mi (ri,s) -> mi (rj,t)
void makeCandidate_hopping_fsz(int *mi_, int *ri_, int *rj_, int *s_,int *t_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg,const int *eleNum,const int *eleSpn) {
  const int icnt_max = Nsite*Nsite;
  int icnt;
  int mi, ri, rj, s, flag;
  int t; //fsz

  flag = 0; // FALSE
  do {
    mi = gen_rand32()%Nsize;
    s  = eleSpn[mi] ; //fsz 
    //t  = (genrand_real2()<0.5) ? s : 1-s; //fsz
    ri = eleIdx[mi];  //fsz
  } while (LocSpn[ri] == 1);

  icnt = 0;
  do {
    rj = gen_rand32()%Nsite;
    t  = (genrand_real2()<0.5) ? 0 : 1; //fsz
    if(icnt> icnt_max){
      flag = 1; // TRUE
      break;
    }
    icnt+=1;
  } while (eleCfg[rj+t*Nsite] != -1 || LocSpn[rj]==1);

  *mi_ = mi;
  *ri_ = ri;
  *rj_ = rj;
  *s_  = s;
  *t_  = t;
  *rejectFlag_ = flag;

  return;
}
// mi (ri,s) -> mi (rj,s)
void makeCandidate_hopping_csz(int *mi_, int *ri_, int *rj_, int *s_,int *t_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg,const int *eleNum,const int *eleSpn) {
  const int icnt_max = Nsite*Nsite;
  int icnt;
  int mi, ri, rj, s, flag;
  int t; //fsz

  flag = 0; // FALSE
  do {
    mi = gen_rand32()%Nsize;
    s  = eleSpn[mi] ; //fsz 
    //t  = (genrand_real2()<0.5) ? s : 1-s; //fsz
    t  = s;//csz
    ri = eleIdx[mi];  //fsz
  } while (LocSpn[ri] == 1);

  icnt = 0;
  do {
    rj = gen_rand32()%Nsite;
    if(icnt> icnt_max){
      flag = 1; // TRUE
      break;
    }
    icnt+=1;
  } while (eleCfg[rj+t*Nsite] != -1 || LocSpn[rj]==1);

  *mi_ = mi;
  *ri_ = ri;
  *rj_ = rj;
  *s_  = s;
  *t_  = t;
  *rejectFlag_ = flag;

  return;
}




/* The mi-th electron with spin s exchanges with the electron on site rj with spin 1-s */
void makeCandidate_exchange_fsz(int *mi_, int *ri_, int *rj_, int *s_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg, const int *eleNum,const int *eleSpn) {
  int mi, mj, ri, rj, s, t, flag,spn_0,spn_1;

// DEBUG!!!!!!!!!!!!!!!!!!!!!
/*
  for(mi=0;mi<Nsize;mi++){
    printf("XDEBUG: mi=%d spn=%d idx=%d\n",mi,eleSpn[mi],eleIdx[mi]);
  }
  for(ri=0;ri<Nsite;ri++){
    printf("XDEBUG: ri=%d up=%d down=%d\n",ri,eleNum[ri],eleNum[ri+Nsite]);
  }
*/
// DEBUG!!!!!!!!!!!!!!!!!!!!!

  flag = 1; // TRUE
  spn_0 = 0;//
  spn_1 = 0;//
  for(ri=0;ri<Nsite;ri++){
    if((eleNum[ri]+eleNum[ri+Nsite]) == 1  ){// up or down exists
      if(spn_0==0){
        spn_0  = 2*eleNum[ri]-1;// 0 (up)-> 1, 1(down)-> -1
      }else{
        spn_1 =  2*eleNum[ri]-1;// 0 (up)-> 1, 1(down)-> -1
      }
      //printf("ri =%d %d %d : spn0 %d spn1 %d\n",ri,eleNum[ri],eleNum[ri+Nsite],spn_0,spn_1);
      if(spn_0*spn_1<0){
        flag = 0; // FALSE
        break;
      }
    }
  }
  //printf("flag= %d spn_0=%d spn_1=%d \n",flag,spn_0,spn_1);
  if(flag) {
    *rejectFlag_ = flag;
    return;
  }

  do {
    mi = gen_rand32()%Nsize;//fsz
    s  = eleSpn[mi];// fsz //s = (genrand_real2()<0.5) ? 0 : 1;
    ri = eleIdx[mi]; //fsz
  } while (eleCfg[ri+(1-s)*Nsite] != -1);
  t = 1-s;
  do {
    mj = gen_rand32()%Nsize; //fsz
    rj = eleIdx[mj]; //fsz
  } while (eleCfg[rj+(1-t)*Nsite] != -1 || eleSpn[mj]!=t); // is it OK ?

  *mi_ = mi;
  *ri_ = ri;
  *rj_ = rj;
  *s_ = s;
  *rejectFlag_ = flag;
  return;
}
//
// mi (ri,s) -> mi (ri,1-s) // local spin flip for conduction
void makeCandidate_LocalSpinFlip_localspin(int *mi_, int *ri_, int *rj_, int *s_,int *t_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg,const int *eleNum,const int *eleSpn) {
  int mi, ri, rj, s, flag;
  int t; //fsz

  flag = 0; // FALSE
  do {
    mi = gen_rand32()%Nsize;
    s  = eleSpn[mi] ; //fsz 
    t  = 1-s;
    //t  = (genrand_real2()<0.5) ? s : 1-s; //fsz
    ri = eleIdx[mi];  //fsz
    rj = ri;  //fsz // note ! we assume local spin
  } while (LocSpn[ri] == 0);

  //if(t==s) flag=1;

  *mi_ = mi;
  *ri_ = ri;
  *rj_ = rj;
  *s_  = s;
  *t_  = t;
  *rejectFlag_ = flag;

  return;
}
//
// mi (ri,s) -> mi (ri,1-s) // local spin flip for conduction electrons
void makeCandidate_LocalSpinFlip_conduction(int *mi_, int *ri_, int *rj_, int *s_,int *t_, int *rejectFlag_,
                           const int *eleIdx, const int *eleCfg,const int *eleNum,const int *eleSpn) {
  const int icnt_max = Nsite*Nsite;
  int icnt=0;
  int mi, ri, rj, s, flag;
  int t; //fsz

  flag = 0; // FALSE
  do {
    mi = gen_rand32()%Nsize;
    s  = eleSpn[mi] ; //fsz 
    t  = 1-s;
    //t  = (genrand_real2()<0.5) ? s : 1-s; //fsz
    ri = eleIdx[mi];  //fsz
    rj = ri;  //fsz // note ! we assume local spin
    if(icnt> icnt_max){ // all doublons can not be accepted
      flag = 1; // TRUE
      break;
    }
    icnt+=1;
  } while (LocSpn[ri] == 1 || eleCfg[ri+t*Nsite] != -1);

  //if(t==s) flag=1;

  *mi_ = mi;
  *ri_ = ri;
  *rj_ = rj;
  *s_  = s;
  *t_  = t;
  *rejectFlag_ = flag;

  return;
}





/* The mi-th electron with spin s hops to site rj and t */
void updateEleConfig_fsz(int mi, int org_r, int dst_r, int org_spn,int dst_spn,
                     int *eleIdx, int *eleCfg, int *eleNum, int *eleSpn) {
  eleIdx[mi]         = dst_r; 
  eleSpn[mi]         = dst_spn;  //fsz 
//
  eleCfg[org_r+org_spn*Nsite] = -1;
  eleCfg[dst_r+dst_spn*Nsite] = mi;
//
  eleNum[org_r+org_spn*Nsite] = 0;
  eleNum[dst_r+dst_spn*Nsite] = 1;
  return;
}

void revertEleConfig_fsz(int mi, int org_r, int dst_r, int org_spn,int dst_spn,
                     int *eleIdx, int *eleCfg, int *eleNum,int *eleSpn) {
  eleIdx[mi]         = org_r; 
  eleSpn[mi]         = org_spn; //fsz 
//
  eleCfg[org_r+org_spn*Nsite] = mi;
  eleCfg[dst_r+dst_spn*Nsite] = -1;
//
  eleNum[org_r+org_spn*Nsite] = 1;
  eleNum[dst_r+dst_spn*Nsite] = 0;
  return;
}



==> anc/dvmc/src/mVMC/vmcmake_real.c <==
/*
  mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
  Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

  This program is free software: you can redistribute it and/or modify
  it under the terms of the GNU General Public License as published by
  the Free Software Foundation, either version 3 of the License, or
  (at your option) any later version.

  This program is distributed in the hope that it will be useful,
  but WITHOUT ANY WARRANTY; without even the implied warranty of
  MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
  GNU General Public License for more details. 

  You should have received a copy of the GNU General Public License 
  along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * make sample
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "vmcmake_real.h"
#ifndef _SRC_VMCMAKE_REAL
#define _SRC_VMCMAKE_REAL

#include "global.h"
#include "slater.h"
#include "matrix.h"
#include "pfupdate_real.h"
#include "qp_real.h"
#include "splitloop.h"
#include "vmcmake.h"

void VMCMakeSample_real(MPI_Comm comm) {
  int outStep, nOutStep;
  int inStep, nInStep;
  UpdateType updateType;
  int mi, mj, ri, rj, s, t, i;
  int nAccept = 0;
  int sample;

  double logIpOld, logIpNew; /* logarithm of inner product <phi|L|x> */ // is this ok ? TBC
  int projCntNew[NProj];
  double pfMNew_real[NQPFull];
  double x, w; // TBC x will be complex number

  int qpStart, qpEnd;
  int rejectFlag;
  int rank, size;
  MPI_Comm_size(comm, &size);
  MPI_Comm_rank(comm, &rank);

  SplitLoop(&qpStart, &qpEnd, NQPFull, rank, size);


  StartTimer(30);
  if (BurnFlag == 0) {
    makeInitialSample(TmpEleIdx, TmpEleCfg, TmpEleNum, TmpEleProjCnt,
                      qpStart, qpEnd, comm);
  } else {
    copyFromBurnSample(TmpEleIdx, TmpEleCfg, TmpEleNum, TmpEleProjCnt);
  }

  CalculateMAll_real(TmpEleIdx, qpStart, qpEnd);
  // printf("DEBUG: maker1: PfM=%lf\n",creal(PfM[0]));
  logIpOld = CalculateLogIP_real(PfM_real, qpStart, qpEnd, comm);
  if (!isfinite(logIpOld)) {
    if (rank == 0) fprintf(stderr, "waring: VMCMakeSample remakeSample logIpOld=%e\n", creal(logIpOld)); //TBC
    makeInitialSample(TmpEleIdx, TmpEleCfg, TmpEleNum, TmpEleProjCnt,
                      qpStart, qpEnd, comm);
    CalculateMAll_real(TmpEleIdx, qpStart, qpEnd);
    //printf("DEBUG: maker2: PfM=%lf\n",creal(PfM[0]));
    logIpOld = CalculateLogIP_real(PfM_real, qpStart, qpEnd, comm);
    BurnFlag = 0;
  }
  StopTimer(30);

  nOutStep = (BurnFlag == 0) ? NVMCWarmUp + NVMCSample : NVMCSample + 1;
  nInStep = NVMCInterval * Nsite;

  for (i = 0; i < Counter_max; i++) Counter[i] = 0;  /* reset counter */

  for (outStep = 0; outStep < nOutStep; outStep++) {
    for (inStep = 0; inStep < nInStep; inStep++) {

      updateType = getUpdateType(NExUpdatePath);

      if (updateType == HOPPING) { /* hopping */
        Counter[0]++;

        StartTimer(31);
        makeCandidate_hopping(&mi, &ri, &rj, &s, &rejectFlag,
                              TmpEleIdx, TmpEleCfg);
        StopTimer(31);

        if (rejectFlag) continue;

        StartTimer(32);
        StartTimer(60);
        /* The mi-th electron with spin s hops to site rj */
        updateEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
        UpdateProjCnt(ri, rj, s, projCntNew, TmpEleProjCnt, TmpEleNum);
        StopTimer(60);
        StartTimer(61);
        //CalculateNewPfM2(mi,s,pfMNew,TmpEleIdx,qpStart,qpEnd);
        CalculateNewPfM2_real(mi, s, pfMNew_real, TmpEleIdx, qpStart, qpEnd);
        //printf("DEBUG: out %d in %d pfMNew=%lf \n",outStep,inStep,creal(pfMNew[0]));
        StopTimer(61);

        StartTimer(62);
        /* calculate inner product <phi|L|x> */
        //logIpNew = CalculateLogIP_fcmp(pfMNew,qpStart,qpEnd,comm);
        logIpNew = CalculateLogIP_real(pfMNew_real, qpStart, qpEnd, comm);
        StopTimer(62);

        /* Metroplis */
        x = LogProjRatio(projCntNew, TmpEleProjCnt);
        w = exp(2.0 * (x + (logIpNew - logIpOld)));
        if (!isfinite(w)) w = -1.0; /* should be rejected */

        if (w > genrand_real2()) { /* accept */
          // UpdateMAll will change SlaterElm, InvM (including PfM)
          StartTimer(63);
          UpdateMAll_real(mi, s, TmpEleIdx, qpStart, qpEnd);
          //            UpdateMAll(mi,s,TmpEleIdx,qpStart,qpEnd);
          StopTimer(63);

          for (i = 0; i < NProj; i++) TmpEleProjCnt[i] = projCntNew[i];
          logIpOld = logIpNew;
          nAccept++;
          Counter[1]++;
        } else { /* reject */
          revertEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
        }
        StopTimer(32);

      } else if (updateType == EXCHANGE) { /* exchange */
        Counter[2]++;

        StartTimer(31);
        makeCandidate_exchange(&mi, &ri, &rj, &s, &rejectFlag,
                               TmpEleIdx, TmpEleCfg, TmpEleNum);
        StopTimer(31);

        if (rejectFlag) continue;

        StartTimer(33);
        StartTimer(65);

        /* The mi-th electron with spin s exchanges with the electron on site rj with spin 1-s */
        t = 1 - s;
        mj = TmpEleCfg[rj + t * Nsite];

        /* The mi-th electron with spin s hops to rj */
        updateEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
        UpdateProjCnt(ri, rj, s, projCntNew, TmpEleProjCnt, TmpEleNum);
        /* The mj-th electron with spin t hops to ri */
        updateEleConfig(mj, rj, ri, t, TmpEleIdx, TmpEleCfg, TmpEleNum);
        UpdateProjCnt(rj, ri, t, projCntNew, projCntNew, TmpEleNum);

        StopTimer(65);
        StartTimer(66);

        CalculateNewPfMTwo2_real(mi, s, mj, t, pfMNew_real, TmpEleIdx, qpStart, qpEnd);
        StopTimer(66);
        StartTimer(67);

        /* calculate inner product <phi|L|x> */
        logIpNew = CalculateLogIP_real(pfMNew_real, qpStart, qpEnd, comm);

        StopTimer(67);

        /* Metroplis */
        x = LogProjRatio(projCntNew, TmpEleProjCnt);
        w = exp(2.0 * (x + (logIpNew - logIpOld))); //TBC
        if (!isfinite(w)) w = -1.0; /* should be rejected */

        if (w > genrand_real2()) { /* accept */
          StartTimer(68);
          UpdateMAllTwo_real(mi, s, mj, t, ri, rj, TmpEleIdx, qpStart, qpEnd);
          StopTimer(68);

          for (i = 0; i < NProj; i++) TmpEleProjCnt[i] = projCntNew[i];
          logIpOld = logIpNew;
          nAccept++;
          Counter[3]++;
        } else { /* reject */
          revertEleConfig(mj, rj, ri, t, TmpEleIdx, TmpEleCfg, TmpEleNum);
          revertEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
        }
        StopTimer(33);
      }

      if (nAccept > Nsite) {
        StartTimer(34);
        /* recal PfM and InvM */
        CalculateMAll_real(TmpEleIdx, qpStart, qpEnd);
        //printf("DEBUG: maker3: PfM=%lf\n",creal(PfM[0]));
        logIpOld = CalculateLogIP_real(PfM_real, qpStart, qpEnd, comm);
        StopTimer(34);
        nAccept = 0;
      }
    } /* end of instep */

    StartTimer(35);
    /* save Electron Configuration */
    if (outStep >= nOutStep - NVMCSample) {
      sample = outStep - (nOutStep - NVMCSample);
      saveEleConfig(sample, logIpOld, TmpEleIdx, TmpEleCfg, TmpEleNum, TmpEleProjCnt);
    }
    StopTimer(35);

  } /* end of outstep */

  copyToBurnSample(TmpEleIdx, TmpEleCfg, TmpEleNum, TmpEleProjCnt);
  BurnFlag = 1;
  return;
}

void VMC_BF_MakeSample_real(MPI_Comm comm) {
  int outStep, nOutStep;
  int inStep, nInStep;
  UpdateType updateType;
  int mi, mj, ri, rj, s, t, i;
  int nAccept = 0;
  int sample;
  int tmp_i;

  double logIpOld, logIpNew; /* logarithm of inner product <phi|L|x> */ // is this ok ? TBC
  int projCntNew[NProj];
  int projBFCntNew[16 * Nsite * Nrange]; // For BackFlow
  int msaTmp[NQPFull * Nsite], icount[NQPFull]; // For BackFlow
  double pfMNew_real[NQPFull];
  double x, w; // TBC x will be complex number

  int qpStart, qpEnd;
  int rejectFlag;
  int rank, size;
  MPI_Comm_size(comm, &size);
  MPI_Comm_rank(comm, &rank);

  SplitLoop(&qpStart, &qpEnd, NQPFull, rank, size);

  StartTimer(30);
  if (BurnFlag == 0) {
    makeInitialSampleBF(TmpEleIdx, TmpEleCfg, TmpEleNum, TmpEleProjCnt, TmpEleProjBFCnt,
                        qpStart, qpEnd, comm);
    //makeInitialSample(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt,
    //                  qpStart,qpEnd,comm);
  } else {
    //copyFromBurnSample(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt);
    copyFromBurnSampleBF(TmpEleIdx);
    MakeSlaterElmBF_fcmp(TmpEleNum, TmpEleProjBFCnt);
#pragma omp parallel for default(shared) private(tmp_i)
    for(tmp_i=0;tmp_i<NQPFull*(2*Nsite)*(2*Nsite);tmp_i++) SlaterElm_real[tmp_i]= creal(SlaterElm[tmp_i]);
  }

  CalculateMAll_BF_real(TmpEleIdx, qpStart, qpEnd);
  // printf("DEBUG: maker1: PfM=%lf\n",creal(PfM[0]));
  logIpOld = CalculateLogIP_real(PfM_real, qpStart, qpEnd, comm);
  if (!isfinite(logIpOld)) {
    if (rank == 0) fprintf(stderr, "waring: VMCMakeSample remakeSample logIpOld=%e\n", creal(logIpOld)); //TBC
    //    makeInitialSample(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt,
    //                    qpStart,qpEnd,comm);
    makeInitialSampleBF(TmpEleIdx, TmpEleCfg, TmpEleNum, TmpEleProjCnt, TmpEleProjBFCnt,
                        qpStart, qpEnd, comm);

    CalculateMAll_BF_real(TmpEleIdx, qpStart, qpEnd);
    //printf("DEBUG: maker2: PfM=%lf\n",creal(PfM[0]));
    logIpOld = CalculateLogIP_real(PfM_real, qpStart, qpEnd, comm);
    BurnFlag = 0;
  }
  StopTimer(30);

  nOutStep = (BurnFlag == 0) ? NVMCWarmUp + NVMCSample : NVMCSample + 1;
  nInStep = NVMCInterval * Nsite;

  for (i = 0; i < Counter_max; i++) Counter[i] = 0;  /* reset counter */

  for (outStep = 0; outStep < nOutStep; outStep++) {
    for (inStep = 0; inStep < nInStep; inStep++) {

      updateType = getUpdateType(NExUpdatePath);

      if (updateType == HOPPING) { /* hopping */
        Counter[0]++;

        StartTimer(31);
        makeCandidate_hopping(&mi, &ri, &rj, &s, &rejectFlag,
                              TmpEleIdx, TmpEleCfg);
        StopTimer(31);

        if (rejectFlag) continue;

        StartTimer(32);
        StartTimer(60);
        /* The mi-th electron with spin s hops to site rj */
        updateEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
        UpdateProjCnt(ri, rj, s, projCntNew, TmpEleProjCnt, TmpEleNum);
        MakeProjBFCnt(projBFCntNew, TmpEleNum);
        StopTimer(60);
        UpdateSlaterElmBF_fcmp(mi, ri, rj, s, TmpEleCfg, TmpEleNum, projBFCntNew, msaTmp, icount,
                               SlaterElmBF);
#pragma omp parallel for default(shared) private(tmp_i)
        for(tmp_i=0;tmp_i<NQPFull*(2*Nsite)*(2*Nsite);tmp_i++) SlaterElm_real[tmp_i]= creal(SlaterElm[tmp_i]);

        StartTimer(61);
        //CalculateNewPfM2(mi,s,pfMNew,TmpEleIdx,qpStart,qpEnd);
        //CalculateNewPfM2_real(mi,s,pfMNew_real,TmpEleIdx,qpStart,qpEnd);
        CalculateNewPfMBF_real(icount, msaTmp, pfMNew_real, TmpEleIdx, qpStart, qpEnd, SlaterElmBF_real);

        //printf("DEBUG: out %d in %d pfMNew=%lf \n",outStep,inStep,creal(pfMNew[0]));
        StopTimer(61);

        StartTimer(62);
        /* calculate inner product <phi|L|x> */
        //logIpNew = CalculateLogIP_fcmp(pfMNew,qpStart,qpEnd,comm);
        logIpNew = CalculateLogIP_real(pfMNew_real, qpStart, qpEnd, comm);
        StopTimer(62);

        /* Metroplis */
        x = LogProjRatio(projCntNew, TmpEleProjCnt);
        w = exp(2.0 * (x + (logIpNew - logIpOld)));
        if (!isfinite(w)) w = -1.0; /* should be rejected */

        if (w > genrand_real2()) { /* accept */
          // UpdateMAll will change SlaterElm, InvM (including PfM)
          StartTimer(63);
          UpdateMAll_BF_real(icount, msaTmp, PfM_real, TmpEleIdx, qpStart, qpEnd);
          //          UpdateMAll_real(mi,s,TmpEleIdx,qpStart,qpEnd);
          //            UpdateMAll(mi,s,TmpEleIdx,qpStart,qpEnd);
          StopTimer(63);

          for (i = 0; i < NProj; i++) TmpEleProjCnt[i] = projCntNew[i];
          for (i = 0; i < 16 * Nsite * Nrange; i++) TmpEleProjBFCnt[i] = projBFCntNew[i];
          logIpOld = logIpNew;
          nAccept++;
          Counter[1]++;
        } else { /* reject */
          revertEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
          //TODO: Add Timer
          UpdateSlaterElmBF_fcmp(mi, rj, ri, s, TmpEleCfg, TmpEleNum, TmpEleProjBFCnt, msaTmp, icount,
                                 SlaterElmBF);
#pragma omp parallel for default(shared) private(tmp_i)
          for(tmp_i=0;tmp_i<NQPFull*(2*Nsite)*(2*Nsite);tmp_i++) SlaterElm_real[tmp_i]= creal(SlaterElm[tmp_i]);
        }
        StopTimer(32);

      } else if (updateType == EXCHANGE) { /* exchange */
        Counter[2]++;

        StartTimer(31);
        makeCandidate_exchange(&mi, &ri, &rj, &s, &rejectFlag,
                               TmpEleIdx, TmpEleCfg, TmpEleNum);
        StopTimer(31);

        if (rejectFlag) continue;

        StartTimer(33);
        StartTimer(65);

        /* The mi-th electron with spin s exchanges with the electron on site rj with spin 1-s */
        t = 1 - s;
        mj = TmpEleCfg[rj + t * Nsite];

        /* The mi-th electron with spin s hops to rj */
        updateEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
        UpdateProjCnt(ri, rj, s, projCntNew, TmpEleProjCnt, TmpEleNum);
        /* The mj-th electron with spin t hops to ri */
        updateEleConfig(mj, rj, ri, t, TmpEleIdx, TmpEleCfg, TmpEleNum);
        UpdateProjCnt(rj, ri, t, projCntNew, projCntNew, TmpEleNum);

        StopTimer(65);
        StartTimer(66);

        CalculateNewPfMTwo2_real(mi, s, mj, t, pfMNew_real, TmpEleIdx, qpStart, qpEnd);
        StopTimer(66);
        StartTimer(67);

        /* calculate inner product <phi|L|x> */
        logIpNew = CalculateLogIP_real(pfMNew_real, qpStart, qpEnd, comm);

        StopTimer(67);

        /* Metroplis */
        x = LogProjRatio(projCntNew, TmpEleProjCnt);
        w = exp(2.0 * (x + (logIpNew - logIpOld))); //TBC
        if (!isfinite(w)) w = -1.0; /* should be rejected */

        if (w > genrand_real2()) { /* accept */
          StartTimer(68);
          UpdateMAllTwo_real(mi, s, mj, t, ri, rj, TmpEleIdx, qpStart, qpEnd);
          StopTimer(68);

          for (i = 0; i < NProj; i++) TmpEleProjCnt[i] = projCntNew[i];
          logIpOld = logIpNew;
          nAccept++;
          Counter[3]++;
        } else { /* reject */
          revertEleConfig(mj, rj, ri, t, TmpEleIdx, TmpEleCfg, TmpEleNum);
          revertEleConfig(mi, ri, rj, s, TmpEleIdx, TmpEleCfg, TmpEleNum);
        }
        StopTimer(33);
      }

      if (nAccept > Nsite) {
        StartTimer(34);
        /* recal PfM and InvM */
        //CalculateMAll_real(TmpEleIdx,qpStart,qpEnd);
        //printf("DEBUG: maker3: PfM=%lf\n",creal(PfM[0]));
        CalculateMAll_BF_real(TmpEleIdx, qpStart, qpEnd);
        logIpOld = CalculateLogIP_real(PfM_real, qpStart, qpEnd, comm);
        StopTimer(34);
        nAccept = 0;
      }
    } /* end of instep */

    StartTimer(35);
    /* save Electron Configuration */
    if (outStep >= nOutStep - NVMCSample) {
      sample = outStep - (nOutStep - NVMCSample);
      saveEleConfigBF(sample, logIpOld, TmpEleIdx, TmpEleCfg, TmpEleNum, TmpEleProjCnt, TmpEleProjBFCnt);
      //      saveEleConfig(sample,logIpOld,TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt);
    }
    StopTimer(35);

  } /* end of outstep */

  //copyToBurnSample(TmpEleIdx,TmpEleCfg,TmpEleNum,TmpEleProjCnt);
  copyToBurnSampleBF(TmpEleIdx);
  BurnFlag = 1;
  return;
}

#endif


==> anc/dvmc/src/mVMC/workspace.c <==
/*
mVMC - A numerical solver package for a wide range of quantum lattice models based on many-variable Variational Monte Carlo method
Copyright (C) 2016 The University of Tokyo, All rights reserved.

This program is developed based on the mVMC-mini program
(https://github.com/fiber-miniapp/mVMC-mini)
which follows "The BSD 3-Clause License".

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
GNU General Public License for more details. 

You should have received a copy of the GNU General Public License 
along with this program. If not, see http://www.gnu.org/licenses/. 
*/
/*-------------------------------------------------------------
 * Variational Monte Carlo
 * for workspace
 *-------------------------------------------------------------
 * by Satoshi Morita
 *-------------------------------------------------------------*/
#include "workspace.h"
#pragma once

void initializeWorkSpaceAll() {
  int i;

  NumWorkSpaceInt = 0;
  WorkSpaceInt = NULL;

  NumWorkSpaceDouble = 0;
  WorkSpaceDouble = NULL;

  NumWorkSpaceComplex = 0; //TBC
  WorkSpaceComplex = NULL; //TBC

  NumWorkSpaceThreadInt = 0;
  WorkSpaceThreadInt = (int**)malloc(sizeof(int*)*NThread);
  WorkSpaceThreadIntNow = (int**)malloc(sizeof(int*)*NThread);

  NumWorkSpaceThreadDouble = 0;
  WorkSpaceThreadDouble = (double**)malloc(sizeof(double*)*NThread);
  WorkSpaceThreadDoubleNow = (double**)malloc(sizeof(double*)*NThread);

  NumWorkSpaceThreadComplex  = 0; // TBC
  WorkSpaceThreadComplex     = (double complex **)malloc(sizeof(double complex *)*NThread); //TBC
  WorkSpaceThreadComplexNow  = (double complex **)malloc(sizeof(double complex *)*NThread); //TBC

  for(i=0;i<NThread;i++) {
    WorkSpaceThreadInt[i] = NULL;
    WorkSpaceThreadDouble[i] = NULL;
    WorkSpaceThreadComplex[i] = NULL;
  }

  return;
}

void FreeWorkSpaceAll() {
  int i;

  for(i=0;i<NThread;i++) {
    free(WorkSpaceThreadInt[i]);
    free(WorkSpaceThreadDouble[i]);
  }

  free(WorkSpaceThreadDoubleNow);
  free(WorkSpaceThreadDouble);
  free(WorkSpaceThreadIntNow);
  free(WorkSpaceThreadInt);
  free(WorkSpaceDouble);
  free(WorkSpaceInt);

  return;
}

/* WorkSpaceInt */
void RequestWorkSpaceInt(int n) {
  if(n>NumWorkSpaceInt) {
    /* printf("WS Int %d -> %d\n",NumWorkSpaceInt,n); */
    NumWorkSpaceInt=n;
    free(WorkSpaceInt);
    WorkSpaceInt = (int*)malloc(sizeof(int)*NumWorkSpaceInt);
    WorkSpaceIntNow = WorkSpaceInt;
  }
  return;
}
int* GetWorkSpaceInt(int n) {
  int *p=WorkSpaceIntNow;
  WorkSpaceIntNow += n;
  return p;
}
void ReleaseWorkSpaceInt() {
  WorkSpaceIntNow = WorkSpaceInt;
  return;
}

/* WorkSpaceDouble */
void RequestWorkSpaceDouble(int n) {
  if(n>NumWorkSpaceDouble) {
    /* printf("WS Double %d -> %d\n",NumWorkSpaceDouble,n); */
    NumWorkSpaceDouble=n;
    free(WorkSpaceDouble);
    WorkSpaceDouble = (double*)malloc(sizeof(double)*NumWorkSpaceDouble);
    WorkSpaceDoubleNow = WorkSpaceDouble;
  }
  return;
}
double* GetWorkSpaceDouble(int n) {
  double *p=WorkSpaceDoubleNow;
  WorkSpaceDoubleNow += n;
  return p;
}
void ReleaseWorkSpaceDouble() {
  WorkSpaceDoubleNow = WorkSpaceDouble;
  return;
}

/* WorkSpaceComplex */
void RequestWorkSpaceComplex(int n) {
  if(n>NumWorkSpaceComplex) {
    NumWorkSpaceComplex=n;
    free(WorkSpaceComplex);
    WorkSpaceComplex = (double complex*)malloc(sizeof(double complex)*NumWorkSpaceComplex);
    WorkSpaceComplexNow = WorkSpaceComplex;
  }
  return;
}
double complex * GetWorkSpaceComplex(int n) {
  double complex *p=WorkSpaceComplexNow;
  WorkSpaceComplexNow += n;
  return p;
}
void ReleaseWorkSpaceComplex() {
  WorkSpaceComplexNow = WorkSpaceComplex;
  return;
}


/* WorkSpaceThreadInt */
void RequestWorkSpaceThreadInt(int n) {
  /* This function should be called "out of" an openMP parallel region. */
  int i;
  if(n>NumWorkSpaceThreadInt) {
    /* printf("WS ThreadInt %d -> %d\n",NumWorkSpaceThreadInt,n); */
    NumWorkSpaceThreadInt=n;
    #pragma omp parallel private(i)
    {
      i = omp_get_thread_num();
      free(WorkSpaceThreadInt[i]);
      WorkSpaceThreadInt[i] = (int*)malloc(sizeof(int)*NumWorkSpaceThreadInt);
      WorkSpaceThreadIntNow[i] = WorkSpaceThreadInt[i];
    }
  }
  return;
}
int* GetWorkSpaceThreadInt(int n) {
  /* This function should be called "in" an openMP parallel region. */
  int i = omp_get_thread_num();
  int *p = WorkSpaceThreadIntNow[i];
  WorkSpaceThreadIntNow[i] += n;
  return p;
}
void ReleaseWorkSpaceThreadInt() {
  /* This function should be called "out of" an openMP parallel region. */
  int i;
  for(i=0;i<NThread;i++) {
    WorkSpaceThreadIntNow[i] = WorkSpaceThreadInt[i];
  }
  return;
}

/* WorkSpaceThreadDouble */
void RequestWorkSpaceThreadDouble(int n) {
  /* This function should be called "out of" an openMP parallel region. */
  int i;
  if(n>NumWorkSpaceThreadDouble) {
    /* printf("WS ThreadDouble %d -> %d\n",NumWorkSpaceThreadDouble,n); */
    NumWorkSpaceThreadDouble=n;
    #pragma omp parallel private(i)
    {
      i = omp_get_thread_num();
      free(WorkSpaceThreadDouble[i]);
      WorkSpaceThreadDouble[i] = (double*)malloc(sizeof(double)*NumWorkSpaceThreadDouble);
      WorkSpaceThreadDoubleNow[i] = WorkSpaceThreadDouble[i];
    }
  }
  return;
}
double* GetWorkSpaceThreadDouble(int n) {
  /* This function should be called "in" an openMP parallel region. */
  int i = omp_get_thread_num();
  double *p = WorkSpaceThreadDoubleNow[i];
  WorkSpaceThreadDoubleNow[i] += n;
  return p;
}
void ReleaseWorkSpaceThreadDouble() {
  /* This function should be called "out of" an openMP parallel region. */
  int i;
  for(i=0;i<NThread;i++) {
    WorkSpaceThreadDoubleNow[i] = WorkSpaceThreadDouble[i];
  }
  return;
}

/* WorkSpaceThreadComplex */
void RequestWorkSpaceThreadComplex(int n) {
  /* This function should be called "out of" an openMP parallel region. */
  int i;
  if(n>NumWorkSpaceThreadComplex) {
    /* printf("WS ThreadComplex %d -> %d\n",NumWorkSpaceThreadComplex,n); */
    NumWorkSpaceThreadComplex=n;
    #pragma omp parallel private(i)
    {
      i = omp_get_thread_num();
      free(WorkSpaceThreadComplex[i]);
      WorkSpaceThreadComplex[i] = (double complex*)malloc(sizeof(double complex)*NumWorkSpaceThreadComplex);
      WorkSpaceThreadComplexNow[i] = WorkSpaceThreadComplex[i];
    }
  }
  return;
}
double complex* GetWorkSpaceThreadComplex(int n) {
  /* This function should be called "in" an openMP parallel region. */
  int i = omp_get_thread_num();
  double complex *p = WorkSpaceThreadComplexNow[i];
  WorkSpaceThreadComplexNow[i] += n;
  return p;
}
void ReleaseWorkSpaceThreadComplex() {
  /* This function should be called "out of" an openMP parallel region. */
  int i;
  for(i=0;i<NThread;i++) {
    WorkSpaceThreadComplexNow[i] = WorkSpaceThreadComplex[i];
  }
  return;
}


==> anc/dvmc/src/make.sys.luna <==
CC = mpicc
F90 = ifort
CFLAGS = -O3 -no-prec-div -xP -Wno-unknown-pragmas -qopenmp -D_lapack
FFLAGS = -O3 -implicitnone
LIBS = -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core -lpthread -lm -qopenmp
SFMTFLAGS = -no-ansi-alias


==> anc/dvmc/src/make.sys.new <==
CC = mpicc
F90 = gfortran
CFLAGS = -g -ggdb -fopenmp -Wno-unused-result
FFLAGS = -g -ggdb -fopenmp -fimplicit-none
LIBS = -fopenmp -lblacs-openmpi -lscalapack-openmpi -llapack -lblas -lm
SFMTFLAGS =


==> anc/dvmc/src/make.sys.sekirei <==
CC = mpicc
F90 = ifort
CFLAGS = -O3 -no-prec-div -qopenmp -Wno-unknown-pragmas -D_lapack -qoverride-limits
FFLAGS = -O3 -implicitnone
LIBS = -lmkl_intel_lp64 -lmkl_intel_thread -lmkl_core -lpthread -lm -qopenmp
SFMTFLAGS = -no-ansi-alias



==> anc/dvmc/src/pfapack/CMakeLists.txt <==
# include guard
cmake_minimum_required(VERSION 2.8)
if(${CMAKE_PROJECT_NAME} STREQUAL "Project")
  message(FATAL_ERROR "cmake should be executed not for 'src' subdirectory, but for the top directory of mVMC.")
endif(${CMAKE_PROJECT_NAME} STREQUAL "Project")

set(SOURCES_PFAPACK dlasktrd.f dskmv.f dskr2.f dsktd2.f dsktrd.f zlasktrd.f zskmv.f zskr2.f zsktd2.f zsktrd.f dlasktrf.f dskpfa.f dskr2k.f dsktf2.f dsktrf.f zlasktrf.f zskpfa.f zskr2k.f zsktf2.f zsktrf.f)
include_directories(${MPI_Fortran_INCLUDE_PATH})
add_library(pfapack ${SOURCES_PFAPACK})
target_link_libraries(pfapack ${MPI_Fortran_LIBRARIES} ${LAPACK_LIBRARIES})
install(TARGETS pfapack
        ARCHIVE DESTINATION lib
        LIBRARY DESTINATION lib
        RUNTIME DESTINATION bin)


==> anc/dvmc/src/pfapack/cmake_install.cmake <==
# Install script for directory: /home/m0009/m000900/MyGitHub/mVMC/src/pfapack

# Set the install prefix
if(NOT DEFINED CMAKE_INSTALL_PREFIX)
  set(CMAKE_INSTALL_PREFIX "/usr/local")
endif()
string(REGEX REPLACE "/$" "" CMAKE_INSTALL_PREFIX "${CMAKE_INSTALL_PREFIX}")

# Set the install configuration name.
if(NOT DEFINED CMAKE_INSTALL_CONFIG_NAME)
  if(BUILD_TYPE)
    string(REGEX REPLACE "^[^A-Za-z0-9_]+" ""
           CMAKE_INSTALL_CONFIG_NAME "${BUILD_TYPE}")
  else()
    set(CMAKE_INSTALL_CONFIG_NAME "Release")
  endif()
  message(STATUS "Install configuration: \"${CMAKE_INSTALL_CONFIG_NAME}\"")
endif()

# Set the component getting installed.
if(NOT CMAKE_INSTALL_COMPONENT)
  if(COMPONENT)
    message(STATUS "Install component: \"${COMPONENT}\"")
    set(CMAKE_INSTALL_COMPONENT "${COMPONENT}")
  else()
    set(CMAKE_INSTALL_COMPONENT)
  endif()
endif()

# Install shared libraries without execute permission?
if(NOT DEFINED CMAKE_INSTALL_SO_NO_EXE)
  set(CMAKE_INSTALL_SO_NO_EXE "0")
endif()

if(NOT CMAKE_INSTALL_COMPONENT OR "${CMAKE_INSTALL_COMPONENT}" STREQUAL "Unspecified")
  if(EXISTS "$ENV{DESTDIR}${CMAKE_INSTALL_PREFIX}/lib/libpfapack.so" AND
     NOT IS_SYMLINK "$ENV{DESTDIR}${CMAKE_INSTALL_PREFIX}/lib/libpfapack.so")
    file(RPATH_CHECK
         FILE "$ENV{DESTDIR}${CMAKE_INSTALL_PREFIX}/lib/libpfapack.so"
         RPATH "/usr/local/lib:/home/app/intel/impi/5.1.3.258/intel64/lib:/home/app/intel/impi/5.1.3.258/intel64/lib/release_mt")
  endif()
  file(INSTALL DESTINATION "${CMAKE_INSTALL_PREFIX}/lib" TYPE SHARED_LIBRARY FILES "/home/m0009/m000900/MyGitHub/mVMC/src/pfapack/libpfapack.so")
  if(EXISTS "$ENV{DESTDIR}${CMAKE_INSTALL_PREFIX}/lib/libpfapack.so" AND
     NOT IS_SYMLINK "$ENV{DESTDIR}${CMAKE_INSTALL_PREFIX}/lib/libpfapack.so")
    file(RPATH_CHANGE
         FILE "$ENV{DESTDIR}${CMAKE_INSTALL_PREFIX}/lib/libpfapack.so"
         OLD_RPATH "/home/app/intel/impi/5.1.3.258/intel64/lib:/home/app/intel/impi/5.1.3.258/intel64/lib/release_mt:::::::::::::::"
         NEW_RPATH "/usr/local/lib:/home/app/intel/impi/5.1.3.258/intel64/lib:/home/app/intel/impi/5.1.3.258/intel64/lib/release_mt")
    if(CMAKE_INSTALL_DO_STRIP)
      execute_process(COMMAND "/usr/bin/strip" "$ENV{DESTDIR}${CMAKE_INSTALL_PREFIX}/lib/libpfapack.so")
    endif()
  endif()
endif()



==> anc/dvmc/src/pfapack/dlasktrd.f <==
      SUBROUTINE DLASKTRD( UPLO, MODE, N, NB, A, LDA, E, TAU, W, LDW )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Derived from the LAPACK routine ZLATRD (www.netlib.org)
*  -- LAPACK auxiliary routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            LDA, LDW, N, NB
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE PRECISION   A( LDA, * ), TAU( * ), W( LDW, * )
*     ..
*
*  Purpose
*  =======
*
*  DLASKTRD reduces NB rows and columns of a real skew-symmetric matrix A to
*  skew-symmetric tridiagonal form by an orthogonal similarity
*  transformation Q^T * A * Q, and returns the matrices V and W which are
*  needed to apply the transformation to the unreduced part of A.
*
*  If UPLO = 'U', DLASKTRD reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', DLASKTRD reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by DSKTRD.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U': Upper triangular
*          = 'L': Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*
*  N       (input) INTEGER
*          The order of the matrix A. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            with the array TAU, represent the unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            even columns of the last NB columns contain meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            with the array TAU, represent the  unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            odd columns of the first NB columns contain meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          If UPLO = 'U', E(n-nb:n-1) contains the superdiagonal
*          elements of the last NB columns of the reduced matrix;
*          if UPLO = 'L', E(1:nb) contains the subdiagonal elements of
*          the first NB columns of the reduced matrix.
*
*  TAU     (output) DOUBLE PRECISION array, dimension (N-1)
*          The scalar factors of the elementary reflectors, stored in
*          TAU(n-nb:n-1) if UPLO = 'U', and in TAU(1:nb) if UPLO = 'L'.
*          See Further Details.
*
*  W       (output) DOUBLE PRECISION array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A.
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ZERO, ONE
      PARAMETER          ( ZERO = 0.0D+0,
     $                   ONE = 1.0D+0)
*     ..
*     .. Local Scalars ..
      INTEGER            I, NW, NW2, STEP, NPANEL
      DOUBLE PRECISION   ALPHA
*     ..
*     .. External Subroutines ..
      EXTERNAL           DGEMV, DSKMV, DLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MIN
*     ..
*     .. Executable Statements ..
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN
*
*        Reduce last NPANEL columns of upper triangle
*
         NW=0
*         IW = NB + 1

         DO 10 I = N, MAX(N - NPANEL + 1, 2), -1

            NW2 = NW - MOD(I,STEP)
            IF( NW2 .GT. 0 ) THEN
*
*              Update A(1:i,i)
*
               A( I, I ) = ZERO
               CALL DGEMV( 'No transpose', I, NW2, +ONE,
     $                     A( 1, N-(NW2-1)*STEP ), LDA*STEP,
     $                     W( I, NB-NW2+1 ), LDW, ONE, A( 1, I ), 1 )
               CALL DGEMV( 'No transpose', I, NW2, -ONE,
     $                     W( 1, NB-NW2+1 ), LDW,
     $                     A( I, N-(NW2-1)*STEP ), LDA*STEP,
     $                     ONE, A( 1, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all even columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.1 ) THEN
               GOTO 10
            END IF

            IF( I.GT.1 ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(1:i-2,i)
*
               ALPHA = A( I-1, I )
               CALL DLARFG( I-1, ALPHA, A( 1, I ), 1, TAU( I-1 ) )
               E( I-1 ) = ALPHA
               A( I-1, I ) = ONE
*
*              Compute W(1:i-1,i)
*
               CALL DSKMV( 'Upper', I-1, TAU(I-1), A, LDA,
     $                     A( 1, I ), 1, ZERO, W( 1, NB-NW ), 1 )

               IF( NW .GT. 0 ) THEN
                  CALL DGEMV( 'Transpose', I-1, NW, ONE,
     $                        W( 1, NB-NW+1 ), LDW, A( 1, I ), 1, ZERO,
     $                        W( I+1, NB-NW ), 1 )
                  CALL DGEMV( 'No transpose', I-1, NW, TAU(I-1),
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        W( I+1, NB-NW ), 1,
     $                        ONE, W( 1, NB-NW ), 1)
                  CALL DGEMV( 'Transpose', I-1, NW, ONE,
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        A( 1, I ), 1, ZERO, W( I+1, NB-NW ), 1 )
                  CALL DGEMV( 'No transpose', I-1, NW, -TAU(I-1),
     $                        W( 1, NB-NW+1 ), LDW,
     $                        W( I+1, NB-NW ), 1,
     $                        ONE, W( 1, NB-NW ), 1 )
               END IF

*     One more complete entry in W
               NW = NW + 1

            END IF

*     Note: setting A(I-1,I) back to alpha happens in the calling routine

   10    CONTINUE
      ELSE
*
*        Reduce first NPANEL columns of lower triangle
*
         NW = 0

         DO 20 I = 1, MIN(NPANEL, N-1)
*
*           Update A(i:n,i)
*
            NW2 = NW - MOD(I+1,STEP)
            IF( NW2 .GT. 0 ) THEN
               A( I, I ) = ZERO
               CALL DGEMV( 'No transpose', N-I+1, NW2, +ONE, A( I, 1 ),
     $                     LDA*STEP, W( I, 1 ), LDW, ONE, A( I, I ), 1 )
               CALL DGEMV( 'No transpose', N-I+1, NW2, -ONE, W( I, 1 ),
     $                     LDW, A( I, 1 ), LDA*STEP, ONE, A( I, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all odd columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.0 ) THEN
               GOTO 20
            END IF

            IF( I.LT.N ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(i+2:n,i)
*
               ALPHA = A( I+1, I )
               CALL DLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1,
     $                      TAU( I ) )
               E( I ) = ALPHA
               A( I+1, I ) = ONE
*
*              Compute W(i+1:n,i)
*              This is given by tau A^(i)*v^*=tau(A*v^* + VW^T v^* - WV^T v^*)

               CALL DSKMV( 'Lower', N-I, TAU( I ),
     $                     A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, W( I+1, NW+1 ), 1 )

               IF( NW .GT. 0 ) THEN
                  CALL DGEMV( 'Transpose', N-I, NW, ONE,
     $                 W( I+1, 1 ), LDW, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL DGEMV( 'No transpose', N-I, NW, TAU( I ),
     $                 A( I+1, 1 ), LDA*STEP, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
                  CALL DGEMV( 'Transpose', N-I, NW, ONE,
     $                 A( I+1, 1 ), LDA*STEP, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL DGEMV( 'No transpose', N-I, NW, -TAU( I ),
     $                 W( I+1, 1 ), LDW, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
               END IF

*     One more complete entry in W
               NW = NW + 1
            END IF
*
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of DLASKTRD
*
      END


==> anc/dvmc/src/pfapack/dlasktrf.f <==
      SUBROUTINE DLASKTRF( UPLO, MODE, N, NB, A, LDA, IPIV, W, LDW,
     $                     INFO)
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LDW, N, NB, STEP
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE PRECISION   A( LDA, * )
      DOUBLE PRECISION   W( LDW, * )
*
*  Purpose
*  =======
*
*  DLASKTRF computes NB steps of the factorization of a skew-symmetric
*  matrix A using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  If UPLO = 'U', DLASKTRF reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', DLASKTRF reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by DSKTRF.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            represent the upper unit triangular matrix U. If MODE = 'P',
*            only the even columns of the last NB columns contain
*            meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            represent the lower unit triangular matrix L. If MODE = 'P',
*            only the  odd columns of the first NB columns contain
*            meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  W       (workspace) DOUBLE PRECISION array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A. (The update is performed in this routine)
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ZERO, ONE
      PARAMETER          ( ZERO = 0.0D+0, ONE = 1.0D+0 )

*     .. Local Scalars ..
      INTEGER            K, KK, KP, NPANEL, WK
      DOUBLE PRECISION   COLMAX, T
*     ..
*     .. External Functions ..
      LOGICAL            LSAME, DISNAN
      INTEGER            IDAMAX
      EXTERNAL           LSAME, IDAMAX, DISNAN
*     ..
*     .. External Subroutines ..
      EXTERNAL           DSCAL, DSWAP, DSKR2K, DCOPY, DGEMV, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     No safety checks, it's an internal function

      INFO = 0

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

*     double the amount of panels before the block update, if STEP == 2
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN

*     Factorize A as U * T * U^T using the upper triangle of A

*     Consider the last NB columns of the matrix:
*     First compute the transformations and apply them to the last NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 10 K=N, MAX(N-NPANEL+1, 2), -1
*
*     Update A(1:K,K) with all the accumulated transformations
*     (if K<N: K=N,N-1 is updated when computing the Gauss vector,
*     K=N-1 is not affected by the K=N transform)
*
            KK = K-1

            IF( K .LT. N) THEN

               IF( WK .GT. 0 ) THEN
                  A( K, K ) = ZERO
                  CALL DGEMV( 'N', K, WK, +ONE, A( 1, N-(WK-1)*STEP ),
     $                 LDA*STEP, W( K, NB-WK+1 ), LDW, ONE,
     $                 A( 1, K ), 1 )
                  CALL DGEMV( 'N', K, WK, -ONE, W( 1, NB-WK+1 ),
     $                 LDW, A( K, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $                 A( 1, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,NB-WK+1)
               IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
                  WK = WK + 1
                  CALL DCOPY(K, A(1, K), 1, W(1, NB-WK+1 ), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 0) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the even columns

*     Find the pivot
               KP = IDAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  CALL DSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ),1)
                  CALL DSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL DSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL DSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL DSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)

*     Swap in the last columns of W
                  IF( WK .GT. 0 ) THEN
                     CALL DSWAP( WK, W( KK, NB-WK+1 ), LDW,
     $                    W( KP, NB-WK+1 ), LDW)
                  END IF
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
*     Store L(k+1) in A(k)
                  CALL DSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K-1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV( K-1 ) = K-1
            END IF
 10      CONTINUE

*     Now update the leading A(1:N-NB, 1:N-NB) submatrix in a level 3 update,
*     if necessary
         IF( N-NPANEL+1 .GT. 2 ) THEN

*     For this we have to set the N-NB,N-NB+1 entry to zero,
*     but restore it later
            T = A( N-NPANEL, N-NPANEL+1 )
            A( N-NPANEL, N-NPANEL+1 ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column N-NB in W, and update it in W
               CALL DCOPY(N-NPANEL, A(1, N-NPANEL), 1,
     $              W(1, 1), 1)

               W( N-NPANEL, 1 ) = ZERO
               CALL DGEMV( 'N', N-NPANEL, WK, +ONE,
     $              A( 1, N-(WK-1)*STEP ), LDA*STEP,
     $              W( N-NPANEL, NB-WK+1 ), LDW, ONE, W( 1, 1 ), 1 )
               CALL DGEMV( 'N', N-NPANEL, WK, -ONE, W( 1, NB-WK+1 ),
     $              LDW, A( N-NPANEL, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $              W( 1, 1 ), 1 )
               W( N-NPANEL, 1 ) = ZERO

               WK = WK + 1
            END IF

*     Now do the rank-3 update
            CALL DSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(1, N-(WK-1)*STEP), LDA*STEP,
     $           W(1,1), LDW, ONE, A(1, 1), LDA)

            A( N-NPANEL, N-NPANEL+1 ) = T
         END IF

      ELSE

*     Factorize A as L * T * L^T using the lower triangle of A

*     Consider the first NB columns of the matrix:
*     First compute the transformations and apply them to the first NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 30 K=1, MIN(NPANEL, N-1)

*
*     Update A(K+1:n,K+1) with all the accumulated transformations
*     (if K>2: K=1,2 is updated when computing the Gauss vector,
*     K=2 is not affected by the K=1 transform)
*
            KK = K+1

            IF( K .GT. 1) THEN

               IF( WK .GT. 0) THEN
                  A( K, K ) = ZERO
                  CALL DGEMV( 'N', N-K+1, WK, +ONE, A( K, 1 ),
     $                 LDA*STEP, W( K, 1 ), LDW, ONE, A( K, K ), 1 )
                  CALL DGEMV( 'N', N-K+1, WK, -ONE, W( K, 1 ),
     $                 LDW, A( K, 1 ), LDA*STEP, ONE, A( K, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,WK)
               IF( MOD(K, STEP) . EQ. 0 ) THEN
                  WK = WK + 1
                  CALL DCOPY(N-K+1, A(K, K), 1, W(K, WK), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 1 .OR. STEP .EQ. 1) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the odd columns

*     Find the pivot
               KP = K + IDAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL DSWAP( N-KP, A( KP+1, KK ), 1,
     $                           A( KP+1, KP ),1 )
                  END IF

                  CALL DSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                        A( KP, KK+1 ), LDA )

                  CALL DSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

*     The matrix is anti-symmetric, hence swaps beyond the diagonal need a -1

                  CALL DSCAL( KP-KK, -ONE, A(KK+1, KK), 1 )
                  CALL DSCAL( KP-KK-1, -ONE, A(KP, KK+1), LDA )

*     Swap in the first columns of W
                  CALL DSWAP( WK, W( KK, 1 ), LDW, W( KP, 1 ), LDW)
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K .LE. N-2) THEN
*     Store L(k+1) in A(k)
                  CALL DSCAL( N-K-1, ONE/A( K+1, K ), A(K+2, K), 1 )
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K+1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV(K+1) = K+1
            END IF
 30      CONTINUE

*     Now update the trailing A(NB+1:N, NB+1:N) submatrix in a level 3 update,
*     if necessary

         IF( NPANEL .LT. N-1) THEN
*     For this we have to set the NB+1,NB entry to zero, but restore it later
            T = A( NPANEL+1, NPANEL )
            A( NPANEL+1, NPANEL ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column NB+1 in W, and update it in W
               CALL DCOPY(N-NPANEL, A(NPANEL+1, NPANEL+1), 1,
     $              W(NPANEL+1, NB), 1)

               W( NPANEL+1, NB ) = ZERO
               CALL DGEMV( 'N', N-NPANEL, NB-1, +ONE, A( NPANEL+1, 1 ),
     $              LDA*STEP, W( NPANEL+1, 1 ), LDW,
     $              ONE, W( NPANEL+1, NB ), 1 )
               CALL DGEMV( 'N', N-NPANEL, NB-1, -ONE, W( NPANEL+1, 1 ),
     $              LDW, A( NPANEL+1, 1 ), LDA*STEP, ONE,
     $              W( NPANEL+1, NB ), 1 )
               W( NPANEL+1, NB ) = ZERO
            END IF

*     Now do the rank-3 update
            CALL DSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(NPANEL+1,1), LDA*STEP,
     $           W(NPANEL+1,1), LDW, ONE, A(NPANEL+1, NPANEL+1), LDA)

            A(NPANEL+1, NPANEL)=T
         END IF

      END IF

      END


==> anc/dvmc/src/pfapack/dskmv.f <==
      SUBROUTINE DSKMV(UPLO,N,ALPHA,A,LDA,X,INCX,BETA,Y,INCY)
*     .. Scalar Arguments ..
      DOUBLE PRECISION ALPHA,BETA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  DSKMV  performs the matrix-vector  operation
*
*     y := alpha*A*x + beta*y,
*
*  where alpha and beta are scalars, x and y are n element vectors and
*  A is an n by n skew-symmetric matrix.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE PRECISION      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - DOUBLE PRECISION       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced.
*           Note that the imaginary parts of the diagonal elements need
*           not be set and are assumed to be zero.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*  X      - DOUBLE PRECISION       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  BETA   - DOUBLE PRECISION      .
*           On entry, BETA specifies the scalar beta. When BETA is
*           supplied as zero then Y need not be set on input.
*           Unchanged on exit.
*
*  Y      - DOUBLE PRECISION       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y. On exit, Y is overwritten by the updated
*           vector y.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 20/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*     .. Parameters ..
      DOUBLE PRECISION ONE
      PARAMETER (ONE= 1.0D+0)
      DOUBLE PRECISION ZERO
      PARAMETER (ZERO= 0.0D+0)
*     ..
*     .. Local Scalars ..
      DOUBLE PRECISION TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 5
      ELSE IF (INCX.EQ.0) THEN
          INFO = 7
      ELSE IF (INCY.EQ.0) THEN
          INFO = 10
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('ZHEMV ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. ((ALPHA.EQ.ZERO).AND. (BETA.EQ.ONE))) RETURN
*
*     Set up the start points in  X  and  Y.
*
      IF (INCX.GT.0) THEN
          KX = 1
      ELSE
          KX = 1 - (N-1)*INCX
      END IF
      IF (INCY.GT.0) THEN
          KY = 1
      ELSE
          KY = 1 - (N-1)*INCY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
*     First form  y := beta*y.
*
      IF (BETA.NE.ONE) THEN
          IF (INCY.EQ.1) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 10 I = 1,N
                      Y(I) = ZERO
   10             CONTINUE
              ELSE
                  DO 20 I = 1,N
                      Y(I) = BETA*Y(I)
   20             CONTINUE
              END IF
          ELSE
              IY = KY
              IF (BETA.EQ.ZERO) THEN
                  DO 30 I = 1,N
                      Y(IY) = ZERO
                      IY = IY + INCY
   30             CONTINUE
              ELSE
                  DO 40 I = 1,N
                      Y(IY) = BETA*Y(IY)
                      IY = IY + INCY
   40             CONTINUE
              END IF
          END IF
      END IF
      IF (ALPHA.EQ.ZERO) RETURN
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  y  when A is stored in upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 50 I = 1,J - 1
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   50             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
   60         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 80 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = KX
                  IY = KY
                  DO 70 I = 1,J - 1
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
                      IX = IX + INCX
                      IY = IY + INCY
   70             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      ELSE
*
*        Form  y  when A is stored in lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 100 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 90 I = J + 1,N
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   90             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
  100         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 120 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = JX
                  IY = JY
                  DO 110 I = J + 1,N
                      IX = IX + INCX
                      IY = IY + INCY
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
  110             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
  120         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of DSKMV .
*
      END


==> anc/dvmc/src/pfapack/dskpfa.f <==
      SUBROUTINE DSKPFA( UPLO, MTHD, N, A, LDA, PFAFF,
     $                   IWORK, WORK, LWORK, INFO)
*
* -- Written on 10/22/2010
*    Michael Wimmer, Universiteit Leiden
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MTHD
      INTEGER            INFO, LDA, LWORK, N
      DOUBLE PRECISION   PFAFF
*     ..
*     .. Array Arguments ..
      INTEGER            IWORK( * )
      DOUBLE PRECISION   A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKPFA computes the Pfaffian of a real skew-symmetric matrix.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MTHD    (input) CHARACTER*1
*          = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
*          = 'H': Compute Pfaffian using Householder reflections
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*             If UPLO = 'U', the upper triangular part of A contains
*                the upper triangular part of the matrix A, and the
*                strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the lower triangular part of A contains
*                the lower triangular part of the matrix A, and the
*                strictly upper triangular part of A is not referenced.
*          If the matrix size is odd, A is not referenced. If the matrix
*          size is even, A is overwritten by values generated during
*          the computation.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  PFAFF   (output) DOUBLE PRECISION
*          The value of the Pfaffian.
*
*  IWORK   (workspace) INTEGER array, dimension (N)
*          Not referenced if MTHD = 'H'.
*
*  WORK    (workspace) DOUBLE PRECISION array,
*             dimension (MAX(1, LWORK)), if MTHD = 'P';
*             dimension (MAX(2*N-1,LWORK)), if MTHD = 'H'.
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.
*          If MTHD = 'P', LWORK >= 1,
*          If MTHD = 'H', LWORK >= 2*N-1.
*
*          For optimum performance LWORK >= N*NB for MTHD = 'P' or
*          LWORK >= N*NB+2*N-2 for MTHD = 'H', where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT, either by computing a partial L pT L^T
*  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
*  Q^H * A * Q^* = pT (MTHD = 'H').
*  These transformations are computed by the routines DSKTRF or DSKTRD,
*  respectively (for further details see there).
*
*
      DOUBLE PRECISION   ONE, ZERO
      PARAMETER          ( ONE = 1.0D+0 )
      PARAMETER          ( ZERO = 0.0D+0 )

      INTEGER            I

*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, LTL

*     .. External Subroutines ..
      EXTERNAL           XERBLA, DSKTRD, DSKTRF
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME

      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      LTL = LSAME( MTHD, 'P' )
      LQUERY = ( LWORK.EQ.-1 )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.LTL .AND. .NOT.LSAME( MTHD, 'H' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      ELSE IF( MOD(N,2).NE.1 .AND. .NOT.LTL .AND.
     $         LWORK.LT.2*N-1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF

      IF( INFO.EQ.0 .AND. LQUERY) THEN
         IF( MOD(N,2).EQ.1 ) THEN
            WORK(1) = 1
         ELSE IF( LTL ) THEN
*     Defer workspace query to DSKTRF
            CALL DSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK,
     $                   INFO )
         ELSE
*     Defer workspace query to DSKTRD
            CALL DSKTRD( UPLO, "P", N, A, LDA, WORK, WORK, WORK,
     $                   LWORK, INFO)
            WORK(1) = WORK(1) + 2*N - 2
         END IF
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKPFA', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         PFAFF = ONE
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF = ZERO
         RETURN
      END IF

      IF( LTL ) THEN
*     Compute tridiagonal form
         CALL DSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK, INFO )

         IF( UPPER ) THEN
            PFAFF = ONE

            DO 10 I = 1, N-1, 2
               PFAFF = PFAFF * A( I, I+1 )

*     Accumulate the determinant of the permutations
               IF( IWORK( I ) .NE. I ) PFAFF = -PFAFF
 10         CONTINUE

         ELSE
            PFAFF = ONE

            DO 20 I = 1, N-1, 2
               PFAFF = PFAFF * (-A( I+1, I ))

*     Accumulate the determinant of the permutations
               IF( IWORK( I+1 ) .NE. I+1 ) PFAFF = -PFAFF
 20         CONTINUE

         END IF
      ELSE

*     Reduce to tridiagonal form
         CALL DSKTRD(UPLO, "P", N, A, LDA, WORK(1), WORK(N),
     $               WORK( 2*N-1 ), LWORK-2*N+2, INFO)

         PFAFF = ONE

         IF( UPPER ) THEN
*     Multiply every other entry on the superdiagonal
            DO 30 I = 1, N-1, 2
               PFAFF = PFAFF * WORK( I )

*     Accumulate the determinant of the Householder reflection
*     (which in the real case can only be +1 or -1)
               IF (WORK( N-1+I ) .GT. ZERO) PFAFF = -PFAFF
 30         CONTINUE

         ELSE

*     Multiply every other entry on the superdiagonal
            DO 40 I = 1, N-1, 2
               PFAFF = PFAFF * (-WORK( I ))

*     Accumulate the determinant of the Householder reflection
*     (which in the real case can only be +1 or -1)
               IF (WORK( N-1+I ) .GT. ZERO) PFAFF = -PFAFF
 40         CONTINUE

         END IF

*     Shift optimal workspace size to first position in the WORK array
         WORK( 1 ) = WORK( 2*N-1 ) + 2*N-2
      END IF

      RETURN

*     end of DSKPFA

      END


==> anc/dvmc/src/pfapack/dskr2.f <==
      SUBROUTINE DSKR2(UPLO,N,ALPHA,X,INCX,Y,INCY,A,LDA)
*     .. Scalar Arguments ..
      DOUBLE PRECISION ALPHA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  DSKR2  performs the skew-symmetric rank 2 operation
*
*     A := alpha*x*y^T - alpha *y*x^T + A,
*
*  where alpha is a scalar, x and y are n element vectors and A is an n
*  by n skew-symmetric matrix (A^T=-A).
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE PRECISION      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  X      - DOUBLE PRECISION       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  Y      - DOUBLE PRECISION       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y.
*           Unchanged on exit.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*  A      - DOUBLE PRECISION       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced. On exit, the
*           upper triangular part of the array A is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced. On exit, the
*           lower triangular part of the array A is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the imaginary parts of the diagonal elements need
*           not be set, they are assumed to be zero, and on exit they
*           are set to zero.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*
*     .. Parameters ..
      DOUBLE PRECISION ZERO
      PARAMETER (ZERO = 0.0D+0)
*     ..
*     .. Local Scalars ..
      DOUBLE PRECISION TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External routines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (INCX.EQ.0) THEN
          INFO = 5
      ELSE IF (INCY.EQ.0) THEN
          INFO = 7
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 9
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('DSKR2 ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (ALPHA.EQ.ZERO)) RETURN
*
*     Set up the start points in X and Y if the increments are not both
*     unity.
*
      IF ((INCX.NE.1) .OR. (INCY.NE.1)) THEN
          IF (INCX.GT.0) THEN
              KX = 1
          ELSE
              KX = 1 - (N-1)*INCX
          END IF
          IF (INCY.GT.0) THEN
              KY = 1
          ELSE
              KY = 1 - (N-1)*INCY
          END IF
          JX = KX
          JY = KY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  A  when A is stored in the upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 20 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      DO 10 I = 1,J - 1
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   10                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
   20         CONTINUE
          ELSE
              DO 40 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      IX = KX
                      IY = KY
                      DO 30 I = 1,J - 1
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
                          IX = IX + INCX
                          IY = IY + INCY
   30                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   40         CONTINUE
          END IF
      ELSE
*
*        Form  A  when A is stored in the lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      A(J,J) = ZERO
                      DO 50 I = J + 1,N
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   50                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
   60         CONTINUE
          ELSE
              DO 80 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      A(J,J) = ZERO
                      IX = JX
                      IY = JY
                      DO 70 I = J + 1,N
                          IX = IX + INCX
                          IY = IY + INCY
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
   70                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of DSKR2 .
*
      END


==> anc/dvmc/src/pfapack/dskr2k.f <==
      SUBROUTINE DSKR2K(UPLO,TRANS,N,K,ALPHA,A,LDA,B,LDB,BETA,C,LDC)
*     .. Scalar Arguments ..
      DOUBLE PRECISION ALPHA
      DOUBLE PRECISION BETA
      INTEGER K,LDA,LDB,LDC,N
      CHARACTER TRANS,UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION A(LDA,*),B(LDB,*),C(LDC,*)
*     ..
*
*  Purpose
*  =======
*
*  DSKR2K  performs one of the skew-symmetric rank 2k operations
*
*     C := alpha*A*B^T - alpha*B*A^T + beta*C,
*
*  or
*
*     C := alpha*A^T*B - alpha*B^T*A + beta*C,
*
*  where  alpha and beta  are scalars,  C is an  n by n
*  skew-symmetric matrix and  A and B  are  n by k matrices in the first case
*  and  k by n  matrices in the second case.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On  entry,   UPLO  specifies  whether  the  upper  or  lower
*           triangular  part  of the  array  C  is to be  referenced  as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the  upper triangular part of  C
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the  lower triangular part of  C
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  TRANS  - CHARACTER*1.
*           On entry,  TRANS  specifies the operation to be performed as
*           follows:
*
*              TRANS = 'N' or 'n'    C := alpha*A*B^T   -
*                                         alpha*B*A^T   +
*                                         beta*C.
*
*              TRANS = 'T' or 't'    C := alpha*A^T*B   -
*                                         alpha*B^T*A   +
*                                         beta*C.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry,  N specifies the order of the matrix C.  N must be
*           at least zero.
*           Unchanged on exit.
*
*  K      - INTEGER.
*           On entry with  TRANS = 'N' or 'n',  K  specifies  the number
*           of  columns  of the  matrices  A and B,  and on  entry  with
*           TRANS = 'C' or 'c',  K  specifies  the number of rows of the
*           matrices  A and B.  K must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE PRECISION         .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - DOUBLE PRECISION       array of DIMENSION ( LDA, ka ), where ka is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  A  must contain the matrix  A,  otherwise
*           the leading  k by n  part of the array  A  must contain  the
*           matrix A.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDA must be at least  max( 1, n ), otherwise  LDA must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  B      - DOUBLE PRECISION       array of DIMENSION ( LDB, kb ), where kb is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  B  must contain the matrix  B,  otherwise
*           the leading  k by n  part of the array  B  must contain  the
*           matrix B.
*           Unchanged on exit.
*
*  LDB    - INTEGER.
*           On entry, LDB specifies the first dimension of B as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDB must be at least  max( 1, n ), otherwise  LDB must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  BETA   - DOUBLE PRECISION          .
*           On entry, BETA specifies the scalar beta.
*           Unchanged on exit.
*
*  C      - DOUBLE PRECISION          array of DIMENSION ( LDC, n ).
*           Before entry  with  UPLO = 'U' or 'u',  the leading  n by n
*           upper triangular part of the array C must contain the upper
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           lower triangular part of C is not referenced.  On exit, the
*           upper triangular part of the array  C is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry  with  UPLO = 'L' or 'l',  the leading  n by n
*           lower triangular part of the array C must contain the lower
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           upper triangular part of C is not referenced.  On exit, the
*           lower triangular part of the array  C is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the diagonal elements need
*           not be set,  they are assumed to be zero,  and on exit they
*           are set to zero.
*
*  LDC    - INTEGER.
*           On entry, LDC specifies the first dimension of C as declared
*           in  the  calling  (sub)  program.   LDC  must  be  at  least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 3 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Based on ZHER2K from BLAS (www.netlib.org)
*
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*     .. Local Scalars ..
      DOUBLE PRECISION TEMP1,TEMP2
      INTEGER I,INFO,J,L,NROWA
      LOGICAL UPPER
*     ..
*     .. Parameters ..
      DOUBLE PRECISION ONE
      PARAMETER (ONE= 1.0D+0)
      DOUBLE PRECISION ZERO
      PARAMETER (ZERO= 0.0D+0)
*     ..
*
*     Test the input parameters.
*
      IF (LSAME(TRANS,'N')) THEN
          NROWA = N
      ELSE
          NROWA = K
      END IF
      UPPER = LSAME(UPLO,'U')
*
      INFO = 0
      IF ((.NOT.UPPER) .AND. (.NOT.LSAME(UPLO,'L'))) THEN
          INFO = 1
      ELSE IF ((.NOT.LSAME(TRANS,'N')) .AND.
     +         (.NOT.LSAME(TRANS,'T'))) THEN
          INFO = 2
      ELSE IF (N.LT.0) THEN
          INFO = 3
      ELSE IF (K.LT.0) THEN
          INFO = 4
      ELSE IF (LDA.LT.MAX(1,NROWA)) THEN
          INFO = 7
      ELSE IF (LDB.LT.MAX(1,NROWA)) THEN
          INFO = 9
      ELSE IF (LDC.LT.MAX(1,N)) THEN
          INFO = 12
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('DSKR2K',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (((ALPHA.EQ.ZERO).OR.
     +    (K.EQ.0)).AND. (BETA.EQ.ONE))) RETURN
*
*     And when  alpha.eq.zero.
*
      IF (ALPHA.EQ.ZERO) THEN
          IF (UPPER) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 20 J = 1,N
                      DO 10 I = 1,J
                          C(I,J) = ZERO
   10                 CONTINUE
   20             CONTINUE
              ELSE
                  DO 40 J = 1,N
                      DO 30 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
   30                 CONTINUE
                      C(J,J) = ZERO
   40             CONTINUE
              END IF
          ELSE
              IF (BETA.EQ.ZERO) THEN
                  DO 60 J = 1,N
                      DO 50 I = J,N
                          C(I,J) = ZERO
   50                 CONTINUE
   60             CONTINUE
              ELSE
                  DO 80 J = 1,N
                      C(J,J) = ZERO
                      DO 70 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
   70                 CONTINUE
   80             CONTINUE
              END IF
          END IF
          RETURN
      END IF
*
*     Start the operations.
*
      IF (LSAME(TRANS,'N')) THEN
*
*        Form  C := alpha*A* B^T - alpha*B*A^T + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 130 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 90 I = 1,J
                          C(I,J) = ZERO
   90                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 100 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
  100                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 120 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 110 I = 1,J - 1
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  110                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  120             CONTINUE
  130         CONTINUE
          ELSE
              DO 180 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 140 I = J,N
                          C(I,J) = ZERO
  140                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 150 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
  150                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 170 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 160 I = J + 1,N
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  160                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  170             CONTINUE
  180         CONTINUE
          END IF
      ELSE
*
*        Form  C := alpha*A^T*B - alpha*B^T*A + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 210 J = 1,N
                  DO 200 I = 1,J
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 190 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  190                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  200             CONTINUE
  210         CONTINUE
          ELSE
              DO 240 J = 1,N
                  DO 230 I = J,N
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 220 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  220                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  230             CONTINUE
  240         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of DSKR2K.
*
      END


==> anc/dvmc/src/pfapack/dsktd2.f <==
      SUBROUTINE DSKTD2( UPLO, MODE, N, A, LDA, E, TAU, INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*  Based on  the LAPACK routine ZHETD2 (www.netlib.org)
*  -- LAPACK routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE PRECISION   A( LDA, * ), TAU( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKTD2 reduces a real skew-symmetric matrix A to skew-symmetric
*  tridiagonal form T by an orthogonal similarity transformation:
*  Q^T * A * Q = T. Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  This routine uses unblocked code.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) DOUBLE PRECISION array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value.
*
*  Further Details
*  ===============
*
*  The normal use for DSKTD2 is to compute the tridiagonal form of
*  a skew-symmetric matrix under an orthogonal similarity transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of DSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine DORGTR can be used to form the transformation
*  matrix explicitely, and DORMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by DSKTD2.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by DSKTD2.
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ONE, ZERO
      PARAMETER          ( ONE = 1.0D+0,
     $                   ZERO = 0.0D+0)
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            I, STEP
      DOUBLE PRECISION   ALPHA, TAUI
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, DSKMV, DSKR2, DLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX, MIN
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKTD2', -INFO )
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*
      IF( .NOT. NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A
*
         A( N, N ) = ZERO
         DO 10 I = N - 1, 1, -STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(1:i-1,i+1)
*
            ALPHA = A( I, I+1 )
            CALL DLARFG( I, ALPHA, A( 1, I+1 ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(1:i-step+1,1:i-step+1)
*
               A( I, I+1 ) = ONE
*
*              Compute  x := tau * A * v  storing x in TAU(1:i)
*
*
               CALL DSKMV( UPLO, I, TAUI, A, LDA,
     $                     A( 1, I+1 ),1, ZERO, TAU, 1 )

*
*              Apply the transformation as a rank-2 update:
*                 A := A + v * w^T - w * v^T
*
               CALL DSKR2( UPLO, I-STEP+1, ONE, A( 1, I+1 ), 1, TAU, 1,
     $                     A, LDA )
*
            ELSE
               A( I, I ) = ZERO
            END IF
            A( I, I+1 ) = E( I )
            TAU( I ) = TAUI
   10    CONTINUE
      ELSE
*
*        Reduce the lower triangle of A
*
         A( 1, 1 ) = ZERO
         DO 20 I = 1, N - 1, STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(i+2:n,i)
*
            ALPHA = A( I+1, I )
            CALL DLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(i+step:n,i+step:n)
*
               A( I+1, I ) = ONE
*
*              Compute  x := tau^* * A * v^*  storing y in TAU(i:n-1)
*
               CALL DSKMV( UPLO, N-I, TAUI,
     $                     A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, TAU( I ), 1 )
*
*              Apply the transformation as a rank-2 update:
*                 A := A + v * x^T - x * v^T
*
               CALL DSKR2( UPLO, N-I-STEP+1, ONE, A( I+STEP, I ), 1,
     $                     TAU( I+STEP-1 ), 1,
     $                     A( I+STEP, I+STEP ), LDA )
*
            ELSE
               A( I+1, I+1 ) = ZERO
            END IF
            A( I+1, I ) = E( I )
            TAU( I ) = TAUI
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of DSKTD2
*
      END


==> anc/dvmc/src/pfapack/dsktf2.f <==
      SUBROUTINE DSKTF2( UPLO, MODE, N, A, LDA, IPIV, INFO )
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE PRECISION   A( LDA, * )
*
*
*  Purpose
*  =======
*
*  DSKTF2 computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, DFSKTF2 can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the unblocked version of the algorithm, calling Level 2 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for DSKTD2 is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of DSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by DSKTF2.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by DSKTF2.
*
*  =====================================================================
*

*     .. Parameters ..
      DOUBLE PRECISION   ZERO, ONE
      PARAMETER          ( ZERO = 0.0D+0, ONE = 1.0D+0 )

*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            K, KK, KP, STEP
      DOUBLE PRECISION   COLMAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            IDAMAX
      EXTERNAL           LSAME, IDAMAX
*     ..
*     .. External Subroutines ..
      EXTERNAL           DSCAL, DSWAP, DSKR2, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If STEP == 2, we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKTF2', -INFO )
         RETURN
      END IF

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( NORMAL ) THEN
         STEP = 1
      ELSE
         STEP = 2
      END IF

      IF( UPPER ) THEN
*     Factorize A as U * T * U^T using the upper triangle of A
         IPIV( N ) = N

         DO 10 K=N, 2, -1
*     Either all columns or only the even ones (MODE = 'P')
            IF( MOD(K, STEP) .EQ. 0) THEN
*     Find the pivot
               KP = IDAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K-1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full sub-matrix A(1:N,1:N)
               KK = K-1

               IF( KP .NE. KK ) THEN
                  CALL DSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ), 1)
                  CALL DSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL DSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL DSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL DSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)
               END IF

*     Update the leading submatrix A(1:K-2, 1:K-2) in a rank 2 update
*     (The column/row K-1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
                  CALL DSKR2( UPLO, K-2, ONE/A( K-1,K ), A( 1, K ), 1,
     $                 A( 1, K-1 ), 1, A( 1, 1 ), LDA )

*     Store L(k+1) in A(k)
                  CALL DSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF
*     Store Pivot
               IPIV( K-1 ) = KP
            ELSE
               IPIV( K-1 ) = K-1
            END IF
10      CONTINUE

      ELSE
*     Factorize A as L * T * L^T using the lower triangle of A

         IPIV( 1 ) = 1

         DO 20 K=1, N-1
*     Either all columns or only the odd ones (MODE = 'P')
            IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
*     Find the pivot
               KP = K + IDAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K+1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full matrix A(1:N,1:N)
               KK = K+1

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL DSWAP( N-KP, A( KP+1, KK ), 1,
     $                    A( KP+1, KP ),1 )
                  END IF

                  CALL DSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                 A( KP, KK+1 ), LDA )

                  CALL DSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

                  CALL DSCAL(KP-KK, -ONE, A(KK+1, KK), 1)
                  CALL DSCAL(KP-KK-1, -ONE, A(KP, KK+1), LDA)
               END IF

*     Update the trailing submatrix A(K+2:N, K+2:N) in a rank 2 update
*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K+2 .LE. N) THEN
                  CALL DSKR2( UPLO, N-K-1, ONE/A( K+1,K ),
     $                 A( K+2, K ), 1, A( K+2, K+1 ), 1,
     $                 A( K+2, K+2 ), LDA )

*     Store L(k+1) in A(k)
                  CALL DSCAL(N-K-1, ONE/A( K+1, K ), A(K+2, K), 1)
               END IF

*     Store Pivot
               IPIV( K+1 ) = KP
            ELSE
               IPIV( K+1 ) = K+1
            END IF
 20      CONTINUE

      END IF

      END


==> anc/dvmc/src/pfapack/dsktrd.f <==
      SUBROUTINE DSKTRD( UPLO, MODE, N, A, LDA, E, TAU, WORK, LWORK,
     $                   INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer
*
*  -- derived from LAPACK routine ZHETRD (version 3.2, www.netlib.org) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE PRECISION   A( LDA, * ), TAU( * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKTRD reduces a real skew-symmetric matrix A to skew-symmetric
*  tridiagonal form T by an orthogonal similarity transformation:
*  Q^T * A * Q = T. Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) DOUBLE PRECISION array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  WORK    (workspace/output) DOUBLE PRECISION array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.  LWORK >= 1.
*          For optimum performance LWORK >= N*NB, where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The normal use for DSKTRD is to compute the tridiagonal form of
*  a skew-symmetric matrix under an orthogonal similarity transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of DSKTRD is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine DORGTR can be used to form the transformation
*  matrix explicitely, and DORMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by DSKTRD.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a real scalar, and v is a real vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by DSKTRD.
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE PRECISION   ONE
      PARAMETER          ( ONE = 1.0D+0 )
*     ..
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            I, IINFO, IWS, J, LDWORK, LWKOPT, NB,
     $                   NBMIN, NX, STEP, NPANEL, NXPANEL
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, DSKR2K, DSKTD2, DLASKTRD
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF
*
      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size.
*        NOTE: I keep 'DSYTRD" here, as of course ILAENV has no information
*              about DSKTRD ...

         NB = ILAENV( 1, 'DSYTRD', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKTRD', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.EQ.0 ) THEN
         WORK( 1 ) = 1
         RETURN
      END IF
*
      NX = N
      IWS = 1
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
*
*        Determine when to cross over from blocked to unblocked code
*        (last block is always handled by unblocked code).
*
         NX = MAX( NB, ILAENV( 3, 'DSYTRD', UPLO, N, -1, -1, -1 ) )
         IF( NX.LT.N ) THEN
*
*           Determine if workspace is large enough for blocked code.
*
            LDWORK = N
            IWS = LDWORK*NB
            IF( LWORK.LT.IWS ) THEN
*
*              Not enough workspace to use optimal NB:  determine the
*              minimum value of NB, and reduce NB or force use of
*              unblocked code by setting NX = N.
*
               NB = MAX( LWORK / LDWORK, 1 )
               NBMIN = ILAENV( 2, 'DSYTRD', UPLO, N, -1, -1, -1 )
               IF( NB.LT.NBMIN .OR. NB.LE.1 )
     $            NX = N
            END IF
         ELSE
            NX = N
         END IF
      ELSE
         NB = 1
      END IF
*

      IF( .NOT.NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      NPANEL = NB * STEP
      NXPANEL = NX * STEP

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A.
*        Columns 1:kk are handled by the unblocked method.
*
         DO 20 I = N, NXPANEL + NPANEL, -NPANEL
*
*           Reduce columns i-npanel+1:i to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL DLASKTRD( UPLO, MODE, I, NB, A, LDA, E, TAU, WORK,
     $                     LDWORK )
*
*           Update the unreduced submatrix A(1:i-npanel,1:i-npanel), using an
*           update of the form:  A := A + V*W^T - W*V^T
*
            CALL DSKR2K( UPLO, 'No transpose', I-NPANEL, NB, ONE,
     $                   A( 1, I-NPANEL+STEP ), LDA*STEP, WORK, LDWORK,
     $                   ONE, A, LDA )
*
*           Copy superdiagonal elements back into A
*
            DO 10 J = I-NPANEL+1+STEP-1, I, STEP
               A( J-1, J ) = E( J-1 )
   10       CONTINUE
   20    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL DSKTD2( UPLO, MODE, I, A, LDA, E, TAU, IINFO )
      ELSE
*
*        Reduce the lower triangle of A
*
         DO 40 I = 1, N - NXPANEL, NPANEL
*
*           Reduce columns i:i+npanel-1 to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL DLASKTRD( UPLO, MODE, N-I+1, NB, A( I, I ), LDA,
     $                     E( I ), TAU( I ), WORK, LDWORK )
*
*           Update the unreduced submatrix A(i+npanel:n,i+npanel:n), using
*           an update of the form:  A := A + V*W^T - W*V^T
*
            CALL DSKR2K( UPLO, 'No transpose', N-I-NPANEL+1, NB, ONE,
     $                   A( I+NPANEL, I ), LDA*STEP,
     $                   WORK( NPANEL+1 ), LDWORK, ONE,
     $                   A( I+NPANEL, I+NPANEL ), LDA )
*
*           Copy subdiagonal elements back into A
*
            DO 30 J = I, I + NPANEL - 1, STEP
               A( J+1, J ) = E( J )
   30       CONTINUE
   40    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL DSKTD2( UPLO, MODE, N-I+1, A( I, I ), LDA, E( I ),
     $                TAU( I ), IINFO )
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of DSKTRD
*
      END


==> anc/dvmc/src/pfapack/dsktrf.f <==
      SUBROUTINE DSKTRF( UPLO, MODE, N, A, LDA, IPIV, WORK, LWORK, INFO)
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE PRECISION   A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  DSKTRF computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, DSKTRF can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the blocked version of the algorithm, calling Level 3 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE PRECISION array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  WORK    (workspace/output) DOUBLE PRECISION array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The length of WORK.  LWORK >=1.  For best performance
*          LWORK >= N*NB, where NB is the block size returned by ILAENV
*          (at the moment, uses the same block size as DSYTRF from Lapack).
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for DSKTRF is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of DSKTRF is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by DSKTRF.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by DSKTRF.
*
*  =====================================================================
*
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            IINFO, J, K, K2, PIV, LWKOPT, NB, NBMIN, NPANEL
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. External Subroutines ..
      EXTERNAL           DLASKTRF, DSKTF2, DSWAP, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )
      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If MODE = 'P', we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -8
      END IF
*
      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size
*        Note: Obviously, since Lapack does not know about DSKTRF, I query the
*        similar routine 'DSYTRF'
         NB = ILAENV( 1, 'DSYTRF', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'DSKTRF', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
      NBMIN=NB
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
         IF( LWORK .LT. N*NB ) THEN
            NB = MAX( LWORK / N, 1 )
            NBMIN = MAX( 2, ILAENV( 2, 'DSYTRF', UPLO, N, -1, -1, -1 ) )
         END IF
      ELSE
         NB = N
      END IF

      IF( NB.LT.NBMIN ) NB = N
*     Note: NB = N means do not use blocked code

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( LSAME( MODE, 'N' ) ) THEN
         NPANEL = NB
      ELSE
         NPANEL = MIN(NB*2, N)
      END IF

      IF( UPPER ) THEN
*
*     Factorize A as L*T*L^T using the lower triangle of A

         IPIV( N ) = N
*

*     Loop throgh the system in steps of NPANEL
         DO 10 K = N, MAX(NPANEL,1), -NPANEL
*
            IF( K.GE.NPANEL*2 ) THEN
*
*     Factorize columns k-nb*step+1:k of A and use blocked code to
*     update columns 1:k-nb*step
*
               CALL DLASKTRF( UPLO, MODE, K, NB, A, LDA,
     $                        IPIV, WORK, N, IINFO )

               K2 = K-NPANEL
            ELSE
*
*     Use unblocked code to factorize columns 1:k of A
*
*     IPIV( K ) is overwritten by DSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL DSKTF2( UPLO, MODE, K, A, LDA, IPIV, IINFO )

               IPIV( K ) = PIV

               K2 = 1
            END IF
*
*        Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO

*     Perform the missing row interchanges in the trailing N-K columns
            IF( K .LT. N ) THEN
               DO 20 J=K-1, K2, -1
                  CALL DSWAP( N-K, A( J, K+1 ), LDA,
     $                 A( IPIV( J ), K+1 ), LDA )
 20            CONTINUE
            END IF

 10   CONTINUE
*
      ELSE
*
*        Factorize A as L*T*L^T using the lower triangle of A

         IPIV( 1 ) = 1
*
*        Loop throgh the system in steps of NPANEL
         DO 30 K = 1, MIN(N-NPANEL+1, N-1), NPANEL
*
            IF( K.LE.N-NPANEL*2+1 ) THEN
*
*     Factorize columns k:k+nb-1 of A and use blocked code to
*     update columns k+nb-1:n
*
               CALL DLASKTRF( UPLO, MODE, N-K+1, NB, A( K, K ), LDA,
     $                        IPIV( K ), WORK, N, IINFO )

               K2 = K + NPANEL
            ELSE
*
*     Use unblocked code to factorize columns k:n of A
*
*     IPIV( K ) is overwritten by DSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL DSKTF2( UPLO, MODE, N-K+1, A( K, K ), LDA,
     $                      IPIV( K ), IINFO )

               IPIV( K ) = PIV

               K2 = N
            END IF
*
*     Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO + K - 1
*
*     Adjust IPIV
*
            DO 40 J = K+1, K2
               IPIV( J ) = IPIV( J ) + K - 1
 40         CONTINUE

*     Perform the missing row interchanges in the leading K-1 columns
            IF( K .GT. 1 ) THEN
               DO 50 J=K+1, K2
                  CALL DSWAP( K-1, A( J, 1 ), LDA,
     $                 A( IPIV( J ), 1 ), LDA )
 50            CONTINUE
            END IF


 30   CONTINUE
*
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of DSKTRF
*
      END


==> anc/dvmc/src/pfapack/makefile_pfapack <==
include ../make.sys

#OBJECTS= slasktrd.o slasktrf.o sskbpf10.o sskbpfa.o sskbtrd.o \
#	 sskmv.o sskpf10.o sskpfa.o sskr2.o sskr2k.o ssktd2.o \
#         ssktf2.o ssktrd.o ssktrf.o \
#	 dlasktrd.o dlasktrf.o dskbpf10.o dskbpfa.o dskbtrd.o \
#	 dskmv.o dskpf10.o dskpfa.o dskr2.o dskr2k.o dsktd2.o \
#	 dsktf2.o dsktrd.o dsktrf.o \
#	 clasktrd.o clasktrf.o cskbpf10.o cskbpfa.o cskbtrd.o \
#	 cskmv.o cskpf10.o cskpfa.o cskr2.o cskr2k.o csktd2.o \
#	 csktf2.o csktrd.o csktrf.o \
#	 zlasktrd.o zlasktrf.o zskbpf10.o zskbpfa.o zskbtrd.o \
#	 zskmv.o zskpf10.o zskpfa.o zskr2.o zskr2k.o zsktd2.o \
#	 zsktf2.o zsktrd.o zsktrf.o mul10.o\
#	 precision.o f77_interface.o f95_interface.o message.o \
#	 skpfa.o skpf10.o skbpfa.o skbpf10.o sktrd.o sktd2.o \
#	 sktrf.o sktf2.o skbtrd.o
OBJECTS = dlasktrd.o dlasktrf.o \
	dskmv.o dskpfa.o dskr2.o dskr2k.o dsktd2.o \
	dsktf2.o dsktrd.o dsktrf.o \
	zlasktrd.o zlasktrf.o \
	zskmv.o zskpfa.o zskr2.o zskr2k.o zsktd2.o \
	zsktf2.o zsktrd.o zsktrf.o

libpfapack.a: $(OBJECTS)
	ar -r -v $(AROPT) libpfapack.a $(OBJECTS)

clean:
	rm -f *.o
	rm -f *.mod
	rm -f libpfapack.a

.SUFFIXES: .o .f .f90

.f90.o:
	$(F90) $(FFLAGS) -c $< -o $@

.f.o:
	$(F90) $(FFLAGS) -c $< -o $@


==> anc/dvmc/src/pfapack/zlasktrd.f <==
      SUBROUTINE ZLASKTRD( UPLO, MODE, N, NB, A, LDA, E, TAU, W, LDW )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Derived from the LAPACK routine ZLATRD (www.netlib.org)
*  -- LAPACK auxiliary routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            LDA, LDW, N, NB
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE COMPLEX     A( LDA, * ), TAU( * ), W( LDW, * )
*     ..
*
*  Purpose
*  =======
*
*  ZLASKTRD reduces NB rows and columns of a complex skew-symmetric matrix A to
*  skew-symmetric tridiagonal form by a unitary congruence
*  transformation Q^H * A * Q^*, and returns the matrices V and W which are
*  needed to apply the transformation to the unreduced part of A.
*
*  If UPLO = 'U', ZLASKTRD reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', ZLASKTRD reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by ZSKTRD.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U': Upper triangular
*          = 'L': Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*
*  N       (input) INTEGER
*          The order of the matrix A. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            with the array TAU, represent the unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            even columns of the last NB columns contain meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            with the array TAU, represent the  unitary matrix Q as a
*            product of elementary reflectors. If MODE = 'P' only the
*            odd columns of the first NB columns contain meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          If UPLO = 'U', E(n-nb:n-1) contains the superdiagonal
*          elements of the last NB columns of the reduced matrix;
*          if UPLO = 'L', E(1:nb) contains the subdiagonal elements of
*          the first NB columns of the reduced matrix.
*
*  TAU     (output) DOUBLE COMPLEX array, dimension (N-1)
*          The scalar factors of the elementary reflectors, stored in
*          TAU(n-nb:n-1) if UPLO = 'U', and in TAU(1:nb) if UPLO = 'L'.
*          See Further Details.
*
*  W       (output) DOUBLE COMPLEX array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A.
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE COMPLEX     ZERO, ONE
      PARAMETER          ( ZERO = ( 0.0D+0, 0.0D+0 ),
     $                   ONE = ( 1.0D+0, 0.0D+0 ))
*     ..
*     .. Local Scalars ..
      INTEGER            I, NW, NW2, STEP, NPANEL
      DOUBLE COMPLEX     ALPHA
*     ..
*     .. External Subroutines ..
      EXTERNAL           ZGEMV, ZSKMV, ZLACGV, ZLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MIN, DCONJG
*     ..
*     .. Executable Statements ..
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN
*
*        Reduce last NPANEL columns of upper triangle
*
         NW=0

         DO 10 I = N, MAX(N - NPANEL + 1, 2), -1

            NW2 = NW - MOD(I,STEP)
            IF( NW2 .GT. 0 ) THEN
*
*              Update A(1:i,i)
*
               A( I, I ) = ZERO
               CALL ZGEMV( 'No transpose', I, NW2, +ONE,
     $                     A( 1, N-(NW2-1)*STEP ), LDA*STEP,
     $                     W( I, NB-NW2+1 ), LDW, ONE, A( 1, I ), 1 )
               CALL ZGEMV( 'No transpose', I, NW2, -ONE,
     $                     W( 1, NB-NW2+1 ), LDW,
     $                     A( I, N-(NW2-1)*STEP ), LDA*STEP,
     $                     ONE, A( 1, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all even columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.1 ) THEN
               GOTO 10
            END IF

            IF( I.GT.1 ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(1:i-2,i)
*
               ALPHA = A( I-1, I )
               CALL ZLARFG( I-1, ALPHA, A( 1, I ), 1, TAU( I-1 ) )
               E( I-1 ) = ALPHA
               A( I-1, I ) = ONE
*
*              Compute W(1:i-1,i)
*
*              We need to multiply with v^*
               CALL ZLACGV( I-1, A( 1, I ), 1)

               CALL ZSKMV( 'Upper', I-1, DCONJG(TAU(I-1)), A, LDA,
     $                     A( 1, I ), 1, ZERO, W( 1, NB-NW ), 1 )
               IF( NW .GT. 0 ) THEN
                  CALL ZGEMV( 'Transpose', I-1, NW, ONE,
     $                        W( 1, NB-NW+1 ), LDW, A( 1, I ), 1, ZERO,
     $                        W( I+1, NB-NW ), 1 )
                  CALL ZGEMV( 'No transpose', I-1, NW, DCONJG(TAU(I-1)),
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        W( I+1, NB-NW ), 1, ONE,
     $                        W( 1, NB-NW ), 1 )
                  CALL ZGEMV( 'Transpose', I-1, NW, ONE,
     $                        A( 1, N-(NW-1)*STEP ), LDA*STEP,
     $                        A( 1, I ), 1, ZERO,
     $                        W( I+1, NB-NW ), 1 )
                  CALL ZGEMV( 'No transpose', I-1, NW,
     $                        -DCONJG(TAU(I-1)),
     $                        W( 1, NB-NW+1 ), LDW,
     $                        W( I+1, NB-NW ), 1,
     $                        ONE, W( 1, NB-NW ), 1 )
               END IF

*              Undo complex conjugation
               CALL ZLACGV( I-1, A( 1, I ), 1)

*     One more complete entry in W
               NW = NW + 1

            END IF

*     Note: setting A(I-1,I) back to alpha happens in the calling routine

   10    CONTINUE
      ELSE
*
*        Reduce first NPANEL columns of lower triangle
*
         NW = 0

         DO 20 I = 1, MIN(NPANEL, N-1)
*
*           Update A(i:n,i)
*
            NW2 = NW - MOD(I+1,STEP)
            IF( NW2 .GT. 0 ) THEN
               A( I, I ) = ZERO
               CALL ZGEMV( 'No transpose', N-I+1, NW2, +ONE, A( I, 1 ),
     $                     LDA*STEP, W( I, 1 ), LDW, ONE, A( I, I ), 1 )
               CALL ZGEMV( 'No transpose', N-I+1, NW2, -ONE, W( I, 1 ),
     $                     LDW, A( I, 1 ), LDA*STEP, ONE, A( I, I ), 1 )
               A( I, I ) = ZERO
            END IF

*     In the Pfaffian mode, only zero all odd columns
            IF( STEP.EQ.2 .AND. MOD( I, STEP ).EQ.0 ) THEN
               GOTO 20
            END IF

            IF( I.LT.N ) THEN
*
*              Generate elementary reflector H(i) to annihilate
*              A(i+2:n,i)
*
               ALPHA = A( I+1, I )
               CALL ZLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1,
     $                      TAU( I ) )
               E( I ) = ALPHA
               A( I+1, I ) = ONE
*
*              Compute W(i+1:n,i)
*              This is given by tau A^(i)*v^*=tau(A*v^* + VW^T v^* - WV^T v^*)

*              complex conjugate of v
               CALL ZLACGV( N-I, A( I+1, I ), 1 )

               CALL ZSKMV( 'Lower', N-I, DCONJG(TAU( I )),
     $                     A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, W( I+1, NW+1 ), 1 )
               IF( NW .GT. 0 ) THEN
                  CALL ZGEMV( 'Transpose', N-I, NW, ONE,
     $                 W( I+1, 1 ), LDW, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL ZGEMV( 'No transpose', N-I, NW, DCONJG(TAU( I )),
     $                 A( I+1, 1 ), LDA*STEP, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
                  CALL ZGEMV( 'Transpose', N-I, NW, ONE,
     $                 A( I+1, 1 ), LDA*STEP, A( I+1, I ), 1, ZERO,
     $                 W( 1, NW+1 ), 1 )
                  CALL ZGEMV( 'No transpose', N-I, NW,
     $                 -DCONJG(TAU( I )),
     $                 W( I+1, 1 ), LDW, W( 1, NW+1 ), 1,
     $                 ONE, W( I+1, NW+1 ), 1 )
               END IF

*     Undo complex conjugation
               CALL ZLACGV( N-I, A( I+1, I ), 1 )

*     One more complete entry in W
               NW = NW + 1
            END IF
*
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of ZLASKTRD
*
      END


==> anc/dvmc/src/pfapack/zlasktrf.f <==
      SUBROUTINE ZLASKTRF( UPLO, MODE, N, NB, A, LDA, IPIV, W, LDW,
     $                     INFO)
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LDW, N, NB, STEP
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE COMPLEX     A( LDA, * )
      DOUBLE COMPLEX     W( LDW, * )
*
*  Purpose
*  =======
*
*  ZLASKTRF computes NB steps of the factorization of a skew-symmetric
*  matrix A using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  If UPLO = 'U', ZLASKTRF reduces the last NB rows and columns of a
*  matrix, of which the upper triangle is supplied;
*  if UPLO = 'L', ZLASKTRF reduces the first NB rows and columns of a
*  matrix, of which the lower triangle is supplied.
*
*  Alternatively, the routine can also be used to compute a partial
*  tridiagonal form
*
*  This is an auxiliary routine called by ZSKTRF.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  NB      (input) INTEGER
*          The number of rows and columns to be reduced.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading n-by-n upper triangular part
*               of A contains the upper triangular part of the matrix A,
*               and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading n-by-n lower triangular part
*               of A contains the lower triangular part of the matrix A,
*               and the strictly upper triangular part of A is not referenced.
*          On exit:
*          if UPLO = 'U', the last NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements above the diagonal
*            represent the upper unit triangular matrix U. If MODE = 'P',
*            only the even columns of the last NB columns contain
*            meaningful values.
*          if UPLO = 'L', the first NB columns have been reduced to
*            tridiagonal form, with the diagonal elements overwriting
*            the diagonal elements of A; the elements below the diagonal
*            represent the lower unit triangular matrix L. If MODE = 'P',
*            only the  odd columns of the first NB columns contain
*            meaningful values.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  W       (workspace) DOUBLE COMPLEX array, dimension (LDW,NB)
*          The n-by-nb matrix W required to update the unreduced part
*          of A. (The update is performed in this routine)
*
*  LDW     (input) INTEGER
*          The leading dimension of the array W. LDW >= max(1,N).
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE COMPLEX     ZERO, ONE
      PARAMETER          ( ZERO = (0.0D+0, 0.0D+0),
     $                     ONE = (1.0D+0,0.0D+0) )

*     .. Local Scalars ..
      INTEGER            K, KK, KP, NPANEL, WK
      DOUBLE PRECISION   COLMAX
      DOUBLE COMPLEX     T
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            IZAMAX
      EXTERNAL           LSAME, IZAMAX
*     ..
*     .. External Subroutines ..
      EXTERNAL           ZSCAL, ZSWAP, ZSKR2K, ZCOPY, ZGEMV, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     No safety checks, it's an internal function

      INFO = 0

      IF( LSAME( MODE, 'P' ) ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

*     double the amount of panels before the block update, if STEP == 2
      NPANEL = NB * STEP

      IF( LSAME( UPLO, 'U' ) ) THEN

*     Factorize A as U * T * U^T using the upper triangle of A

*     Consider the last NB columns of the matrix:
*     First compute the transformations and apply them to the last NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 10 K=N, MAX(N-NPANEL+1, 2), -1
*
*     Update A(1:K,K) with all the accumulated transformations
*     (if K<N: K=N,N-1 is updated when computing the Gauss vector,
*     K=N-1 is not affected by the K=N transform)
*
            KK = K-1

            IF( K .LT. N) THEN

               IF( WK .GT. 0 ) THEN
                  A( K, K ) = ZERO
                  CALL ZGEMV( 'N', K, WK, +ONE, A( 1, N-(WK-1)*STEP ),
     $                 LDA*STEP, W( K, NB-WK+1 ), LDW, ONE,
     $                 A( 1, K ), 1 )
                  CALL ZGEMV( 'N', K, WK, -ONE, W( 1, NB-WK+1 ),
     $                 LDW, A( K, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $                 A( 1, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,NB-WK+1)
               IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
                  WK = WK + 1
                  CALL ZCOPY(K, A(1, K), 1, W(1, NB-WK+1 ), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 0) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the even columns

*     Find the pivot
               KP = IZAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  CALL ZSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ),1)
                  CALL ZSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL ZSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL ZSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL ZSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)

*     Swap in the last columns of W
                  IF( WK .GT. 0 ) THEN
                     CALL ZSWAP( WK, W( KK, NB-WK+1 ), LDW,
     $                    W( KP, NB-WK+1 ), LDW)
                  END IF
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
*     Store L(k+1) in A(k)
                  CALL ZSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K-1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV( K-1 ) = K-1
            END IF
 10      CONTINUE

*     Now update the leading A(1:N-NB, 1:N-NB) submatrix in a level 3 update,
*     if necessary
         IF( N-NPANEL+1 .GT. 2 ) THEN

*     For this we have to set the N-NB,N-NB+1 entry to zero,
*     but restore it later
            T = A( N-NPANEL, N-NPANEL+1 )
            A( N-NPANEL, N-NPANEL+1 ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column N-NB in W, and update it in W
               CALL ZCOPY(N-NPANEL, A(1, N-NPANEL), 1,
     $              W(1, 1), 1)

               W( N-NPANEL, 1 ) = ZERO
               CALL ZGEMV( 'N', N-NPANEL, WK, +ONE,
     $              A( 1, N-(WK-1)*STEP ), LDA*STEP,
     $              W( N-NPANEL, NB-WK+1 ), LDW, ONE, W( 1, 1 ), 1 )
               CALL ZGEMV( 'N', N-NPANEL, WK, -ONE, W( 1, NB-WK+1 ),
     $              LDW, A( N-NPANEL, N-(WK-1)*STEP ), LDA*STEP, ONE,
     $              W( 1, 1 ), 1 )
               W( N-NPANEL, 1 ) = ZERO

               WK = WK + 1
            END IF

*     Now do the rank-3 update
            CALL ZSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(1, N-(WK-1)*STEP), LDA*STEP,
     $           W(1,1), LDW, ONE, A(1, 1), LDA)

            A( N-NPANEL, N-NPANEL+1 ) = T
         END IF

      ELSE

*     Factorize A as L * T * L^T using the lower triangle of A

*     Consider the first NB columns of the matrix:
*     First compute the transformations and apply them to the first NB
*     columns (only), then apply the accumulated transformations to the rest
*     of the matrix

         WK = 0
         DO 30 K=1, MIN(NPANEL, N-1)

*
*     Update A(K+1:n,K+1) with all the accumulated transformations
*     (if K>2: K=1,2 is updated when computing the Gauss vector,
*     K=2 is not affected by the K=1 transform)
*
            KK = K+1

            IF( K .GT. 1) THEN

               IF( WK .GT. 0) THEN
                  A( K, K ) = ZERO
                  CALL ZGEMV( 'N', N-K+1, WK, +ONE, A( K, 1 ),
     $                 LDA*STEP, W( K, 1 ), LDW, ONE, A( K, K ), 1 )
                  CALL ZGEMV( 'N', N-K+1, WK, -ONE, W( K, 1 ),
     $                 LDW, A( K, 1 ), LDA*STEP, ONE, A( K, K ), 1 )
                  A( K, K ) = ZERO
               END IF

*     Store the (updated) column K in W(:,WK)
               IF( MOD(K, STEP) . EQ. 0 ) THEN
                  WK = WK + 1
                  CALL ZCOPY(N-K+1, A(K, K), 1, W(K, WK), 1)
               END IF
            END IF

            IF( MOD(K, STEP) .EQ. 1 .OR. STEP .EQ. 1) THEN
*     For STEP == 1, process every column, but if
*     STEP == 2, do only things for the odd columns

*     Find the pivot
               KP = K + IZAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = KK
               END IF

*     swap rows and columns K+1 and KP in the
*     full matrix A(1:N,1:N)
*     Also, swap the first K-1 columns of W

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL ZSWAP( N-KP, A( KP+1, KK ), 1,
     $                           A( KP+1, KP ),1 )
                  END IF

                  CALL ZSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                        A( KP, KK+1 ), LDA )

                  CALL ZSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

*     The matrix is anti-symmetric, hence swaps beyond the diagonal need a -1

                  CALL ZSCAL( KP-KK, -ONE, A(KK+1, KK), 1 )
                  CALL ZSCAL( KP-KK-1, -ONE, A(KP, KK+1), LDA )

*     Swap in the first columns of W
                  CALL ZSWAP( WK, W( KK, 1 ), LDW, W( KP, 1 ), LDW)
               END IF

*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K .LE. N-2) THEN
*     Store L(k+1) in A(k)
                  CALL ZSCAL( N-K-1, ONE/A( K+1, K ), A(K+2, K), 1 )
               END IF

*     Delay the update of the trailing submatrix (done at the beginning
*     of each loop for every column of the first NB columns, and then
*     finally in a rank-3 update for the last N-NB block)

*     Store Pivot
               IPIV( K+1 ) = KP

            ELSE
*     STEP == 2 and an even column, do nothing
               IPIV(K+1) = K+1
            END IF
 30      CONTINUE

*     Now update the trailing A(NB+1:N, NB+1:N) submatrix in a level 3 update,
*     if necessary

         IF( NPANEL .LT. N-1) THEN
*     For this we have to set the NB+1,NB entry to zero, but restore it later
            T = A( NPANEL+1, NPANEL )
            A( NPANEL+1, NPANEL ) = ZERO

            IF( WK .LT. NB) THEN
*     Store the column NB+1 in W, and update it in W
               CALL ZCOPY(N-NPANEL, A(NPANEL+1, NPANEL+1), 1,
     $              W(NPANEL+1, NB), 1)

               W( NPANEL+1, NB ) = ZERO
               CALL ZGEMV( 'N', N-NPANEL, NB-1, +ONE, A( NPANEL+1, 1 ),
     $              LDA*STEP, W( NPANEL+1, 1 ), LDW,
     $              ONE, W( NPANEL+1, NB ), 1 )
               CALL ZGEMV( 'N', N-NPANEL, NB-1, -ONE, W( NPANEL+1, 1 ),
     $              LDW, A( NPANEL+1, 1 ), LDA*STEP, ONE,
     $              W( NPANEL+1, NB ), 1 )
               W( NPANEL+1, NB ) = ZERO
            END IF

*     Now do the rank-3 update
            CALL ZSKR2K( UPLO, "N", N-NPANEL, NB, ONE,
     $           A(NPANEL+1,1), LDA*STEP,
     $           W(NPANEL+1,1), LDW, ONE, A(NPANEL+1, NPANEL+1), LDA)

            A(NPANEL+1, NPANEL)=T
         END IF

      END IF

      END


==> anc/dvmc/src/pfapack/zskmv.f <==
      SUBROUTINE ZSKMV(UPLO,N,ALPHA,A,LDA,X,INCX,BETA,Y,INCY)
*     .. Scalar Arguments ..
      DOUBLE COMPLEX ALPHA,BETA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE COMPLEX A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  ZSKMV  performs the matrix-vector  operation
*
*     y := alpha*A*x + beta*y,
*
*  where alpha and beta are scalars, x and y are n element vectors and
*  A is an n by n skew-symmetric matrix.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE COMPLEX      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - DOUBLE COMPLEX       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced.
*           Note that the imaginary parts of the diagonal elements need
*           not be set and are assumed to be zero.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*  X      - DOUBLE COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  BETA   - DOUBLE COMPLEX      .
*           On entry, BETA specifies the scalar beta. When BETA is
*           supplied as zero then Y need not be set on input.
*           Unchanged on exit.
*
*  Y      - DOUBLE COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y. On exit, Y is overwritten by the updated
*           vector y.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 2010
*     Michael Wimmer, Universiteit Leiden
*
*     .. Parameters ..
      DOUBLE COMPLEX ONE
      PARAMETER (ONE= (1.0D+0,0.0D+0))
      DOUBLE COMPLEX ZERO
      PARAMETER (ZERO= (0.0D+0,0.0D+0))
*     ..
*     .. Local Scalars ..
      DOUBLE COMPLEX TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 5
      ELSE IF (INCX.EQ.0) THEN
          INFO = 7
      ELSE IF (INCY.EQ.0) THEN
          INFO = 10
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('ZHEMV ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. ((ALPHA.EQ.ZERO).AND. (BETA.EQ.ONE))) RETURN
*
*     Set up the start points in  X  and  Y.
*
      IF (INCX.GT.0) THEN
          KX = 1
      ELSE
          KX = 1 - (N-1)*INCX
      END IF
      IF (INCY.GT.0) THEN
          KY = 1
      ELSE
          KY = 1 - (N-1)*INCY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
*     First form  y := beta*y.
*
      IF (BETA.NE.ONE) THEN
          IF (INCY.EQ.1) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 10 I = 1,N
                      Y(I) = ZERO
   10             CONTINUE
              ELSE
                  DO 20 I = 1,N
                      Y(I) = BETA*Y(I)
   20             CONTINUE
              END IF
          ELSE
              IY = KY
              IF (BETA.EQ.ZERO) THEN
                  DO 30 I = 1,N
                      Y(IY) = ZERO
                      IY = IY + INCY
   30             CONTINUE
              ELSE
                  DO 40 I = 1,N
                      Y(IY) = BETA*Y(IY)
                      IY = IY + INCY
   40             CONTINUE
              END IF
          END IF
      END IF
      IF (ALPHA.EQ.ZERO) RETURN
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  y  when A is stored in upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 50 I = 1,J - 1
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   50             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
   60         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 80 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = KX
                  IY = KY
                  DO 70 I = 1,J - 1
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
                      IX = IX + INCX
                      IY = IY + INCY
   70             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      ELSE
*
*        Form  y  when A is stored in lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 100 J = 1,N
                  TEMP1 = ALPHA*X(J)
                  TEMP2 = ZERO
                  DO 90 I = J + 1,N
                      Y(I) = Y(I) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(I)
   90             CONTINUE
                  Y(J) = Y(J) + ALPHA*TEMP2
  100         CONTINUE
          ELSE
              JX = KX
              JY = KY
              DO 120 J = 1,N
                  TEMP1 = ALPHA*X(JX)
                  TEMP2 = ZERO
                  IX = JX
                  IY = JY
                  DO 110 I = J + 1,N
                      IX = IX + INCX
                      IY = IY + INCY
                      Y(IY) = Y(IY) + TEMP1*A(I,J)
                      TEMP2 = TEMP2 - A(I,J)*X(IX)
  110             CONTINUE
                  Y(JY) = Y(JY) + ALPHA*TEMP2
                  JX = JX + INCX
                  JY = JY + INCY
  120         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of ZSKMV .
*
      END


==> anc/dvmc/src/pfapack/zskpfa.f <==
      SUBROUTINE ZSKPFA( UPLO, MTHD, N, A, LDA, PFAFF,
     $                   IWORK, WORK, LWORK, RWORK, INFO)
*
* -- Written on 10/22/2010
*    Michael Wimmer, Universiteit Leiden
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MTHD
      INTEGER            INFO, LDA, LWORK, N
      DOUBLE COMPLEX     PFAFF
*     ..
*     .. Array Arguments ..
      INTEGER            IWORK( * )
      DOUBLE PRECISION   RWORK( * )
      DOUBLE COMPLEX     A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKPFA computes the Pfaffian of a complex skew-symmetric matrix.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MTHD    (input) CHARACTER*1
*          = 'P': Compute Pfaffian using Parlett-Reid algorithm (recommended)
*          = 'H': Compute Pfaffian using Householder reflections
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*             If UPLO = 'U', the upper triangular part of A contains
*                the upper triangular part of the matrix A, and the
*                strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the lower triangular part of A contains
*                the lower triangular part of the matrix A, and the
*                strictly upper triangular part of A is not referenced.
*          If the matrix size is odd, A is not referenced. If the matrix
*          size is even, A is overwritten by values generated during
*          the computation.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  PFAFF   (output) DOUBLE COMPLEX
*          The value of the Pfaffian.
*
*  IWORK   (workspace) INTEGER array, dimension (N)
*          Not referenced if MTHD = 'H'.
*
*  WORK    (workspace) DOUBLE COMPLEX array,
*             dimension (MAX(1, LWORK)), if MTHD = 'P';
*             dimension (MAX(2*N-1,LWORK)), if MTHD = 'H'.
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.
*          If MTHD = 'P', LWORK >= 1,
*          If MTHD = 'H', LWORK >= N.
*
*          For optimum performance LWORK >= N*NB for MTHD = 'P' or
*          LWORK >= N*NB+N-1 for MTHD = 'H', where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  RWORK   (workspace) DOUBLE PRECISION array, dimension (N-1)
*          Not referenced if MTHD = 'P'.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The Pfaffian is computed by bringing the skew-symmetric matrix A into
*  a partial tridiagonal form pT, either by computing a partial L pT L^T
*  decomposition (MTHD = 'P'), or by a by a unitary congruence transformation
*  Q^H * A * Q^* = pT (MTHD = 'H').
*  These transformations are computed by the routines ZSKTRF or ZSKTRD,
*  respectively (for further details see there).
*
*
      DOUBLE COMPLEX       ONE, ZERO
      PARAMETER          ( ONE = (1.0D+0, 0.0D+0) )
      PARAMETER          ( ZERO = (0.0D+0, 0.0D+0) )

      DOUBLE PRECISION   RONE
      PARAMETER          ( RONE = 1.0D+0 )

      INTEGER            I,K
      DOUBLE PRECISION   TEMP

*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, LTL

*     .. External Subroutines ..
      EXTERNAL           XERBLA, ZSKTRD, ZSKTRF
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
      INTRINSIC          DCONJG

      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      LTL = LSAME( MTHD, 'P' )
      LQUERY = ( LWORK.EQ.-1 )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.LTL .AND. .NOT.LSAME( MTHD, 'H' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      ELSE IF( MOD(N,2).NE.1 .AND. .NOT.LTL .AND.
     $         LWORK.LT.N .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF

      IF( INFO.EQ.0 .AND. LQUERY) THEN
         IF( MOD(N,2).EQ.1 ) THEN
            WORK(1) = 1
         ELSE IF( LTL ) THEN
*     Defer workspace query to ZSKTRF
            CALL ZSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK,
     $                   INFO )
         ELSE
*     Defer workspace query to ZSKTRD
            CALL ZSKTRD( UPLO, "P", N, A, LDA, RWORK, WORK, WORK,
     $                   LWORK, INFO)
            WORK(1) = WORK(1) + N - 1
         END IF
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKPFA', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF

*     Quick return if possible
      IF( N.EQ.0 ) THEN
         PFAFF = ONE
         RETURN
      ELSE IF( MOD(N,2).EQ.1 ) THEN
         PFAFF = ZERO
         RETURN
      END IF

      IF( LTL ) THEN
*     Compute tridiagonal form
         CALL ZSKTRF( UPLO, "P", N, A, LDA, IWORK, WORK, LWORK, INFO )

         IF( UPPER ) THEN
            PFAFF = ONE

            DO 10 I = 1, N-1, 2
               PFAFF = PFAFF * A( I, I+1 )

*     Accumulate the determinant of the permutations
               IF( IWORK( I ) .NE. I ) PFAFF = -PFAFF
 10         CONTINUE

         ELSE
            PFAFF = ONE

            DO 20 I = 1, N-1, 2
               PFAFF = PFAFF * (-A( I+1, I ))

*     Accumulate the determinant of the permutations
               IF( IWORK( I+1 ) .NE. I+1 ) PFAFF = -PFAFF
 20         CONTINUE

         END IF
      ELSE

*     Reduce to tridiagonal form
         CALL ZSKTRD(UPLO, "P", N, A, LDA, RWORK, WORK,
     $               WORK( N ), LWORK-N+1, INFO)

         PFAFF = ONE

         IF( UPPER ) THEN
*     Multiply every other entry on the superdiagonal
            DO 30 I = 1, N-1, 2
               PFAFF = PFAFF * RWORK( I )

*     Accumulate the determinant of the Householder reflection
               TEMP = RONE
               DO 40 K=1, I-1
                  TEMP = TEMP + DCONJG(A(K,I+1))*A(K,I+1)
 40            CONTINUE

               PFAFF = PFAFF * (ONE - WORK( I ) * TEMP)
 30         CONTINUE

         ELSE

*     Multiply every other entry on the superdiagonal
            DO 50 I = 1, N-1, 2
               PFAFF = PFAFF * (-RWORK( I ))

*     Accumulate the determinant of the Householder reflection
               TEMP = RONE
               DO 60 K=I+2, N
                  TEMP = TEMP + DCONJG(A(K,I))*A(K,I)
 60            CONTINUE

            PFAFF = PFAFF * (ONE - WORK( I ) * TEMP)
 50         CONTINUE

         END IF

*     Shift optimal workspace size to first position in the WORK array
         WORK( 1 ) = WORK( N ) + N-1
      END IF

      RETURN

*     end of ZSKPFA

      END


==> anc/dvmc/src/pfapack/zskr2.f <==
      SUBROUTINE ZSKR2(UPLO,N,ALPHA,X,INCX,Y,INCY,A,LDA)
*     .. Scalar Arguments ..
      DOUBLE COMPLEX ALPHA
      INTEGER INCX,INCY,LDA,N
      CHARACTER UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE COMPLEX A(LDA,*),X(*),Y(*)
*     ..
*
*  Purpose
*  =======
*
*  ZSKR2  performs the skew-symmetric rank 2 operation
*
*     A := alpha*x*y^T - alpha *y*x^T + A,
*
*  where alpha is a scalar, x and y are n element vectors and A is an n
*  by n skew-symmetric matrix (A^T=-A).
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On entry, UPLO specifies whether the upper or lower
*           triangular part of the array A is to be referenced as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the upper triangular part of A
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the lower triangular part of A
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry, N specifies the order of the matrix A.
*           N must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE COMPLEX      .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  X      - DOUBLE COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCX ) ).
*           Before entry, the incremented array X must contain the n
*           element vector x.
*           Unchanged on exit.
*
*  INCX   - INTEGER.
*           On entry, INCX specifies the increment for the elements of
*           X. INCX must not be zero.
*           Unchanged on exit.
*
*  Y      - DOUBLE COMPLEX       array of dimension at least
*           ( 1 + ( n - 1 )*abs( INCY ) ).
*           Before entry, the incremented array Y must contain the n
*           element vector y.
*           Unchanged on exit.
*
*  INCY   - INTEGER.
*           On entry, INCY specifies the increment for the elements of
*           Y. INCY must not be zero.
*           Unchanged on exit.
*
*  A      - DOUBLE COMPLEX       array of DIMENSION ( LDA, n ).
*           Before entry with  UPLO = 'U' or 'u', the leading n by n
*           upper triangular part of the array A must contain the upper
*           triangular part of the skew-symmetric matrix and the strictly
*           lower triangular part of A is not referenced. On exit, the
*           upper triangular part of the array A is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry with UPLO = 'L' or 'l', the leading n by n
*           lower triangular part of the array A must contain the lower
*           triangular part of the skew-symmetric matrix and the strictly
*           upper triangular part of A is not referenced. On exit, the
*           lower triangular part of the array A is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the imaginary parts of the diagonal elements need
*           not be set, they are assumed to be zero, and on exit they
*           are set to zero.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in the calling (sub) program. LDA must be at least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 2 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*
*     .. Parameters ..
      DOUBLE COMPLEX ZERO
      PARAMETER (ZERO= (0.0D+0,0.0D+0))
*     ..
*     .. Local Scalars ..
      DOUBLE COMPLEX TEMP1,TEMP2
      INTEGER I,INFO,IX,IY,J,JX,JY,KX,KY
*     ..
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External routines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*
*     Test the input parameters.
*
      INFO = 0
      IF (.NOT.LSAME(UPLO,'U') .AND. .NOT.LSAME(UPLO,'L')) THEN
          INFO = 1
      ELSE IF (N.LT.0) THEN
          INFO = 2
      ELSE IF (INCX.EQ.0) THEN
          INFO = 5
      ELSE IF (INCY.EQ.0) THEN
          INFO = 7
      ELSE IF (LDA.LT.MAX(1,N)) THEN
          INFO = 9
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('ZSKR2 ',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (ALPHA.EQ.ZERO)) RETURN
*
*     Set up the start points in X and Y if the increments are not both
*     unity.
*
      IF ((INCX.NE.1) .OR. (INCY.NE.1)) THEN
          IF (INCX.GT.0) THEN
              KX = 1
          ELSE
              KX = 1 - (N-1)*INCX
          END IF
          IF (INCY.GT.0) THEN
              KY = 1
          ELSE
              KY = 1 - (N-1)*INCY
          END IF
          JX = KX
          JY = KY
      END IF
*
*     Start the operations. In this version the elements of A are
*     accessed sequentially with one pass through the triangular part
*     of A.
*
      IF (LSAME(UPLO,'U')) THEN
*
*        Form  A  when A is stored in the upper triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 20 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      DO 10 I = 1,J - 1
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   10                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
   20         CONTINUE
          ELSE
              DO 40 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      IX = KX
                      IY = KY
                      DO 30 I = 1,J - 1
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
                          IX = IX + INCX
                          IY = IY + INCY
   30                 CONTINUE
                      A(J,J) = ZERO
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   40         CONTINUE
          END IF
      ELSE
*
*        Form  A  when A is stored in the lower triangle.
*
          IF ((INCX.EQ.1) .AND. (INCY.EQ.1)) THEN
              DO 60 J = 1,N
                  IF ((X(J).NE.ZERO) .OR. (Y(J).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(J)
                      TEMP2 = ALPHA*X(J)
                      A(J,J) = ZERO
                      DO 50 I = J + 1,N
                          A(I,J) = A(I,J) + X(I)*TEMP1 - Y(I)*TEMP2
   50                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
   60         CONTINUE
          ELSE
              DO 80 J = 1,N
                  IF ((X(JX).NE.ZERO) .OR. (Y(JY).NE.ZERO)) THEN
                      TEMP1 = ALPHA*Y(JY)
                      TEMP2 = ALPHA*X(JX)
                      A(J,J) = ZERO
                      IX = JX
                      IY = JY
                      DO 70 I = J + 1,N
                          IX = IX + INCX
                          IY = IY + INCY
                          A(I,J) = A(I,J) + X(IX)*TEMP1 - Y(IY)*TEMP2
   70                 CONTINUE
                  ELSE
                      A(J,J) = ZERO
                  END IF
                  JX = JX + INCX
                  JY = JY + INCY
   80         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of ZSKR2 .
*
      END


==> anc/dvmc/src/pfapack/zskr2k.f <==
      SUBROUTINE ZSKR2K(UPLO,TRANS,N,K,ALPHA,A,LDA,B,LDB,BETA,C,LDC)
*     .. Scalar Arguments ..
      DOUBLE COMPLEX ALPHA
      DOUBLE COMPLEX BETA
      INTEGER K,LDA,LDB,LDC,N
      CHARACTER TRANS,UPLO
*     ..
*     .. Array Arguments ..
      DOUBLE COMPLEX A(LDA,*),B(LDB,*),C(LDC,*)
*     ..
*
*  Purpose
*  =======
*
*  ZSKR2K  performs one of the skew-symmetric rank 2k operations
*
*     C := alpha*A*B^T - alpha*B*A^T + beta*C,
*
*  or
*
*     C := alpha*A^T*B - alpha*B^T*A + beta*C,
*
*  where  alpha and beta  are scalars,  C is an  n by n
*  skew-symmetric matrix and  A and B  are  n by k matrices in the first case
*  and  k by n  matrices in the second case.
*
*  Arguments
*  ==========
*
*  UPLO   - CHARACTER*1.
*           On  entry,   UPLO  specifies  whether  the  upper  or  lower
*           triangular  part  of the  array  C  is to be  referenced  as
*           follows:
*
*              UPLO = 'U' or 'u'   Only the  upper triangular part of  C
*                                  is to be referenced.
*
*              UPLO = 'L' or 'l'   Only the  lower triangular part of  C
*                                  is to be referenced.
*
*           Unchanged on exit.
*
*  TRANS  - CHARACTER*1.
*           On entry,  TRANS  specifies the operation to be performed as
*           follows:
*
*              TRANS = 'N' or 'n'    C := alpha*A*B^T   -
*                                         alpha*B*A^T   +
*                                         beta*C.
*
*              TRANS = 'T' or 't'    C := alpha*A^T*B   -
*                                         alpha*B^T*A   +
*                                         beta*C.
*
*           Unchanged on exit.
*
*  N      - INTEGER.
*           On entry,  N specifies the order of the matrix C.  N must be
*           at least zero.
*           Unchanged on exit.
*
*  K      - INTEGER.
*           On entry with  TRANS = 'N' or 'n',  K  specifies  the number
*           of  columns  of the  matrices  A and B,  and on  entry  with
*           TRANS = 'C' or 'c',  K  specifies  the number of rows of the
*           matrices  A and B.  K must be at least zero.
*           Unchanged on exit.
*
*  ALPHA  - DOUBLE COMPLEX         .
*           On entry, ALPHA specifies the scalar alpha.
*           Unchanged on exit.
*
*  A      - DOUBLE COMPLEX  array of DIMENSION ( LDA, ka ), where ka is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  A  must contain the matrix  A,  otherwise
*           the leading  k by n  part of the array  A  must contain  the
*           matrix A.
*           Unchanged on exit.
*
*  LDA    - INTEGER.
*           On entry, LDA specifies the first dimension of A as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDA must be at least  max( 1, n ), otherwise  LDA must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  B      - DOUBLE COMPLEX   array of DIMENSION ( LDB, kb ), where kb is
*           k  when  TRANS = 'N' or 'n',  and is  n  otherwise.
*           Before entry with  TRANS = 'N' or 'n',  the  leading  n by k
*           part of the array  B  must contain the matrix  B,  otherwise
*           the leading  k by n  part of the array  B  must contain  the
*           matrix B.
*           Unchanged on exit.
*
*  LDB    - INTEGER.
*           On entry, LDB specifies the first dimension of B as declared
*           in  the  calling  (sub)  program.   When  TRANS = 'N' or 'n'
*           then  LDB must be at least  max( 1, n ), otherwise  LDB must
*           be at least  max( 1, k ).
*           Unchanged on exit.
*
*  BETA   - DOUBLE COMPLEX          .
*           On entry, BETA specifies the scalar beta.
*           Unchanged on exit.
*
*  C      - DOUBLE COMPLEX  array of DIMENSION ( LDC, n ).
*           Before entry  with  UPLO = 'U' or 'u',  the leading  n by n
*           upper triangular part of the array C must contain the upper
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           lower triangular part of C is not referenced.  On exit, the
*           upper triangular part of the array  C is overwritten by the
*           upper triangular part of the updated matrix.
*           Before entry  with  UPLO = 'L' or 'l',  the leading  n by n
*           lower triangular part of the array C must contain the lower
*           triangular part  of the  skew-symmetric matrix  and the strictly
*           upper triangular part of C is not referenced.  On exit, the
*           lower triangular part of the array  C is overwritten by the
*           lower triangular part of the updated matrix.
*           Note that the diagonal elements need
*           not be set,  they are assumed to be zero,  and on exit they
*           are set to zero.
*
*  LDC    - INTEGER.
*           On entry, LDC specifies the first dimension of C as declared
*           in  the  calling  (sub)  program.   LDC  must  be  at  least
*           max( 1, n ).
*           Unchanged on exit.
*
*
*  Level 3 Blas routine.
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*     Based on ZHER2K from BLAS (www.netlib.org)
*
*     .. External Functions ..
      LOGICAL LSAME
      EXTERNAL LSAME
*     ..
*     .. External Subroutines ..
      EXTERNAL XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC MAX
*     ..
*     .. Local Scalars ..
      DOUBLE COMPLEX TEMP1,TEMP2
      INTEGER I,INFO,J,L,NROWA
      LOGICAL UPPER
*     ..
*     .. Parameters ..
      DOUBLE COMPLEX ONE
      PARAMETER (ONE= (1.0D+0,0.0D+0))
      DOUBLE COMPLEX ZERO
      PARAMETER (ZERO= (0.0D+0,0.0D+0))
*     ..
*
*     Test the input parameters.
*
      IF (LSAME(TRANS,'N')) THEN
          NROWA = N
      ELSE
          NROWA = K
      END IF
      UPPER = LSAME(UPLO,'U')
*
      INFO = 0
      IF ((.NOT.UPPER) .AND. (.NOT.LSAME(UPLO,'L'))) THEN
          INFO = 1
      ELSE IF ((.NOT.LSAME(TRANS,'N')) .AND.
     +         (.NOT.LSAME(TRANS,'T'))) THEN
          INFO = 2
      ELSE IF (N.LT.0) THEN
          INFO = 3
      ELSE IF (K.LT.0) THEN
          INFO = 4
      ELSE IF (LDA.LT.MAX(1,NROWA)) THEN
          INFO = 7
      ELSE IF (LDB.LT.MAX(1,NROWA)) THEN
          INFO = 9
      ELSE IF (LDC.LT.MAX(1,N)) THEN
          INFO = 12
      END IF
      IF (INFO.NE.0) THEN
          CALL XERBLA('ZSKR2K',INFO)
          RETURN
      END IF
*
*     Quick return if possible.
*
      IF ((N.EQ.0) .OR. (((ALPHA.EQ.ZERO).OR.
     +    (K.EQ.0)).AND. (BETA.EQ.ONE))) RETURN
*
*     And when  alpha.eq.zero.
*
      IF (ALPHA.EQ.ZERO) THEN
          IF (UPPER) THEN
              IF (BETA.EQ.ZERO) THEN
                  DO 20 J = 1,N
                      DO 10 I = 1,J
                          C(I,J) = ZERO
   10                 CONTINUE
   20             CONTINUE
              ELSE
                  DO 40 J = 1,N
                      DO 30 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
   30                 CONTINUE
                      C(J,J) = ZERO
   40             CONTINUE
              END IF
          ELSE
              IF (BETA.EQ.ZERO) THEN
                  DO 60 J = 1,N
                      DO 50 I = J,N
                          C(I,J) = ZERO
   50                 CONTINUE
   60             CONTINUE
              ELSE
                  DO 80 J = 1,N
                      C(J,J) = ZERO
                      DO 70 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
   70                 CONTINUE
   80             CONTINUE
              END IF
          END IF
          RETURN
      END IF
*
*     Start the operations.
*
      IF (LSAME(TRANS,'N')) THEN
*
*        Form  C := alpha*A* B^T - alpha*B*A^T + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 130 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 90 I = 1,J
                          C(I,J) = ZERO
   90                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 100 I = 1,J - 1
                          C(I,J) = BETA*C(I,J)
  100                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 120 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 110 I = 1,J - 1
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  110                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  120             CONTINUE
  130         CONTINUE
          ELSE
              DO 180 J = 1,N
                  IF (BETA.EQ.ZERO) THEN
                      DO 140 I = J,N
                          C(I,J) = ZERO
  140                 CONTINUE
                  ELSE IF (BETA.NE.ONE) THEN
                      DO 150 I = J + 1,N
                          C(I,J) = BETA*C(I,J)
  150                 CONTINUE
                      C(J,J) = ZERO
                  ELSE
                      C(J,J) = ZERO
                  END IF
                  DO 170 L = 1,K
                      IF ((A(J,L).NE.ZERO) .OR. (B(J,L).NE.ZERO)) THEN
                          TEMP1 = ALPHA*B(J,L)
                          TEMP2 = ALPHA*A(J,L)
                          DO 160 I = J + 1,N
                              C(I,J) = C(I,J) + A(I,L)*TEMP1 -
     +                                 B(I,L)*TEMP2
  160                     CONTINUE
                          C(J,J) = ZERO
                      END IF
  170             CONTINUE
  180         CONTINUE
          END IF
      ELSE
*
*        Form  C := alpha*A^T*B - alpha*B^T*A + beta*
*                   C.
*
          IF (UPPER) THEN
              DO 210 J = 1,N
                  DO 200 I = 1,J
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 190 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  190                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  200             CONTINUE
  210         CONTINUE
          ELSE
              DO 240 J = 1,N
                  DO 230 I = J,N
                      TEMP1 = ZERO
                      TEMP2 = ZERO
                      DO 220 L = 1,K
                          TEMP1 = TEMP1 + A(L,I)*B(L,J)
                          TEMP2 = TEMP2 + B(L,I)*A(L,J)
  220                 CONTINUE
                      IF (I.EQ.J) THEN
                         C(J,J) = ZERO
                      ELSE
                          IF (BETA.EQ.ZERO) THEN
                              C(I,J) = ALPHA*TEMP1 - ALPHA*TEMP2
                          ELSE
                              C(I,J) = BETA*C(I,J) + ALPHA*TEMP1 -
     +                                 ALPHA*TEMP2
                          END IF
                      END IF
  230             CONTINUE
  240         CONTINUE
          END IF
      END IF
*
      RETURN
*
*     End of ZSKR2K.
*
      END


==> anc/dvmc/src/pfapack/zsktd2.f <==
      SUBROUTINE ZSKTD2( UPLO, MODE, N, A, LDA, E, TAU, INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer, Universiteit Leiden
*
*  Based on  the LAPACK routine ZHETD2 (www.netlib.org)
*  -- LAPACK routine (version 3.2) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE COMPLEX     A( LDA, * ), TAU( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKTD2 reduces a complex skew-symmetric matrix A to real skew-symmetric
*  tridiagonal form T by a unitary congruence transformation:
*  Q^dagger * A * Q^* = T. Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  This routine uses unblocked code.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          skew-symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) DOUBLE COMPLEX array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value.
*
*  Further Details
*  ===============
*
*  The normal use for ZSKTD2 is to compute the tridiagonal form of
*  a skew-symmetric matrix under an unitary congruence transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of ZSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine ZUNGTR can be used to form the transformation
*  matrix explicitely, and ZUNMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by ZSKTD2.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by ZSKTD2.
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE COMPLEX     ONE, ZERO
      PARAMETER          ( ONE = ( 1.0D+0, 0.0D+0 ),
     $                   ZERO = ( 0.0D+0, 0.0D+0 ))
*     ..
*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            I, K, STEP
      DOUBLE COMPLEX     ALPHA, TAUI
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, ZSKMV, ZSKR2, ZLARFG
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      EXTERNAL           LSAME
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX, MIN, DCONJG
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF

      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKTD2', -INFO )
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.LE.0 )
     $   RETURN
*
      IF( .NOT. NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A
*
         A( N, N ) = ZERO
         DO 10 I = N - 1, 1, -STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(1:i-1,i+1)
*
            ALPHA = A( I, I+1 )
            CALL ZLARFG( I, ALPHA, A( 1, I+1 ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(1:i-step+1,1:i-step+1)
*
               A( I, I+1 ) = ONE
*
*              Compute  x := tau * A * v  storing x in TAU(1:i)
*
               DO 12 K = 1, I
                  A( K, I+1 ) = DCONJG(A( K, I+1 ))
 12            CONTINUE
*
               CALL ZSKMV( UPLO, I, DCONJG(TAUI), A, LDA,
     $                     A( 1, I+1 ),1, ZERO, TAU, 1 )

               DO 15 K = 1, I
                  A( K, I+1 ) = DCONJG(A( K, I+1 ))
 15            CONTINUE

*
*              Apply the transformation as a rank-2 update:
*                 A := A + v * w^T - w * v^T
*
               CALL ZSKR2( UPLO, I-STEP+1, ONE, A( 1, I+1 ), 1, TAU, 1,
     $                     A, LDA )
*
            ELSE
               A( I, I ) = ZERO
            END IF
            A( I, I+1 ) = E( I )
            TAU( I ) = TAUI
   10    CONTINUE
      ELSE
*
*        Reduce the lower triangle of A
*
         A( 1, 1 ) = ZERO
         DO 20 I = 1, N - 1, STEP
*
*           Generate elementary reflector H(i) = I - tau * v * v'
*           to annihilate A(i+2:n,i)
*
            ALPHA = A( I+1, I )
            CALL ZLARFG( N-I, ALPHA, A( MIN( I+2, N ), I ), 1, TAUI )
            E( I ) = ALPHA
*
            IF( TAUI.NE.ZERO ) THEN
*
*              Apply H(i) from both sides to A(i+step:n,i+step:n)
*
               A( I+1, I ) = ONE
*
*              Compute  x := tau^* * A * v^*  storing y in TAU(i:n-1)
*
               DO 30 K = I+2, N
                  A( K, I ) = DCONJG(A( K, I ))
   30          CONTINUE

               CALL ZSKMV( UPLO, N-I, DCONJG(TAUI), A( I+1, I+1 ), LDA,
     $                     A( I+1, I ), 1, ZERO, TAU( I ), 1 )
*
               DO 40 K = I+2, N
                  A( K, I ) = DCONJG(A( K, I ))
   40          CONTINUE

*              Apply the transformation as a rank-2 update:
*                 A := A + v * x^T - x * v^T
*
               IF( I.LT.N-1 ) THEN
                  CALL ZSKR2( UPLO, N-I-STEP+1, ONE, A( I+STEP, I ), 1,
     $                        TAU( I+STEP-1 ), 1,
     $                        A( I+STEP, I+STEP ), LDA )
               END IF
*
            ELSE
               A( I+1, I+1 ) = ZERO
            END IF
            A( I+1, I ) = E( I )
            TAU( I ) = TAUI
   20    CONTINUE
      END IF
*
      RETURN
*
*     End of ZSKTD2
*
      END


==> anc/dvmc/src/pfapack/zsktf2.f <==
      SUBROUTINE ZSKTF2( UPLO, MODE, N, A, LDA, IPIV, INFO )
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE COMPLEX     A( LDA, * )
*
*
*  Purpose
*  =======
*
*  ZSKTF2 computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, DFSKTF2 can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the unblocked version of the algorithm, calling Level 2 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for ZSKTD2 is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of ZSKTD2 is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by ZSKTF2.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by ZSKTF2.
*
*  =====================================================================
*

*     .. Parameters ..
      DOUBLE COMPLEX     ZERO, ONE
      PARAMETER          ( ZERO = (0.0D+0, 0.0D+0),
     $                     ONE = (1.0D+0, 0.0D+0) )

*     .. Local Scalars ..
      LOGICAL            UPPER, NORMAL
      INTEGER            K, KK, KP, STEP
      DOUBLE PRECISION   COLMAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            IZAMAX
      EXTERNAL           LSAME, IZAMAX
*     ..
*     .. External Subroutines ..
      EXTERNAL           ZSCAL, ZSWAP, ZSKR2, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          ABS, MAX, SQRT
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If STEP == 2, we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      END IF
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKTF2', -INFO )
         RETURN
      END IF

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( NORMAL ) THEN
         STEP = 1
      ELSE
         STEP = 2
      END IF

      IF( UPPER ) THEN
*     Factorize A as U * T * U^T using the upper triangle of A
         IPIV( N ) = N

         DO 10 K=N, 2, -1
*     Either all columns or only the even ones (MODE = 'P')
            IF( MOD(K, STEP) .EQ. 0) THEN
*     Find the pivot
               KP = IZAMAX(K-1, A( 1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K-1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full sub-matrix A(1:N,1:N)
               KK = K-1

               IF( KP .NE. KK ) THEN
                  CALL ZSWAP( KP-1, A( 1, KK ), 1, A( 1, KP ), 1)
                  CALL ZSWAP( KK-KP-1, A( KP+1, KK ), 1,
     $                 A( KP, KP+1 ), LDA )

                  CALL ZSWAP( N-K+1, A( KK, K), LDA, A( KP, K), LDA)

                  CALL ZSCAL(KK-KP, -ONE, A(KP, KK), 1)
                  CALL ZSCAL(KK-KP-1, -ONE, A(KP, KP+1), LDA)
               END IF

*     Update the leading submatrix A(1:K-2, 1:K-2) in a rank 2 update
*     (The column/row K-1 is not affected by the update)
               IF( COLMAX .NE. ZERO ) THEN
                  CALL ZSKR2( UPLO, K-2, ONE/A( K-1,K ), A( 1, K ), 1,
     $                 A( 1, K-1 ), 1, A( 1, 1 ), LDA )

*     Store L(k+1) in A(k)
                  CALL ZSCAL(K-2, ONE/A( K-1, K ), A(1, K), 1)
               END IF
*     Store Pivot
               IPIV( K-1 ) = KP
            ELSE
               IPIV( K-1 ) = K-1
            END IF
10      CONTINUE

      ELSE
*     Factorize A as L * T * L^T using the lower triangle of A

         IPIV( 1 ) = 1

         DO 20 K=1, N-1
*     Either all columns or only the odd ones (MODE = 'P')
            IF( MOD(K, STEP).EQ.1 .OR. STEP.EQ.1 ) THEN
*     Find the pivot
               KP = K + IZAMAX(N-K, A( K+1, K ), 1)
               COLMAX = ABS( A( KP, K ) )

               IF( COLMAX.EQ.ZERO ) THEN
*     The column is completely zero - do nothing
                  IF( INFO.EQ.0 ) THEN
                     INFO = K
                  END IF
                  KP = K+1
               END IF

*     swap rows and columns K+1 and IMAX in the
*     full matrix A(1:N,1:N)
               KK = K+1

               IF( KP .NE. KK ) THEN
                  IF( KP.LT.N ) THEN
                     CALL ZSWAP( N-KP, A( KP+1, KK ), 1,
     $                    A( KP+1, KP ),1 )
                  END IF

                  CALL ZSWAP( KP-KK-1, A( KK+1, KK ), 1,
     $                 A( KP, KK+1 ), LDA )

                  CALL ZSWAP( K, A( KK, 1), LDA, A( KP, 1), LDA)

                  CALL ZSCAL(KP-KK, -ONE, A(KK+1, KK), 1)
                  CALL ZSCAL(KP-KK-1, -ONE, A(KP, KK+1), LDA)
               END IF

*     Update the trailing submatrix A(K+2:N, K+2:N) in a rank 2 update
*     (The column/row K+1 is not affected by the update)
               IF( COLMAX .NE. ZERO .AND. K+2 .LE. N) THEN
                  CALL ZSKR2( UPLO, N-K-1, ONE/A( K+1,K ),
     $                 A( K+2, K ), 1, A( K+2, K+1 ), 1,
     $                 A( K+2, K+2 ), LDA )

*     Store L(k+1) in A(k)
                  CALL ZSCAL(N-K-1, ONE/A( K+1, K ), A(K+2, K), 1)
               END IF

*     Store Pivot
               IPIV( K+1 ) = KP
            ELSE
               IPIV( K+1 ) = K+1
            END IF
 20      CONTINUE

      END IF

      END


==> anc/dvmc/src/pfapack/zsktrd.f <==
      SUBROUTINE ZSKTRD( UPLO, MODE, N, A, LDA, E, TAU, WORK, LWORK,
     $                   INFO )
*
*  -- Written on 10/22/2010
*     Michael Wimmer
*
*  -- derived from LAPACK routine ZHETRD (version 3.2, www.netlib.org) --
*  -- LAPACK is a software package provided by Univ. of Tennessee,    --
*  -- Univ. of California Berkeley, Univ. of Colorado Denver and NAG Ltd..--
*     November 2006
*
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      DOUBLE PRECISION   E( * )
      DOUBLE COMPLEX     A( LDA, * ), TAU( * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKTRD reduces a complex skew-symmetric matrix A to real skew-symmetric
*  tridiagonal form T by a unitary congruence transformation:
*  Q^H * A * Q^* = T. Alternatively, the routine can also compute
*  a partial tridiagonal form useful for computing the Pfaffian.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          = 'U':  Upper triangle of A is stored;
*          = 'L':  Lower triangle of A is stored.
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the skew-symmetric matrix A.
*            If UPLO = 'U', the leading N-by-N upper triangular part
*              of A contains the upper triangular part of the matrix A,
*              and the strictly lower triangular part of A is not referenced.
*            If UPLO = 'L', the leading N-by-N lower triangular part
*              of A contains the lower triangular part of the matrix A,
*              and the strictly upper triangular part of A is not referenced.
*          On exit, if MODE = 'N':
*            If UPLO = 'U', the diagonal and first superdiagonal
*              of A are overwritten by the corresponding elements of the
*              tridiagonal matrix T, and the elements above the first
*              superdiagonal, with the array TAU, represent the unitary
*              matrix Q as a product of elementary reflectors;
*            If UPLO = 'L', the diagonal and first subdiagonal of A are over-
*              written by the corresponding elements of the tridiagonal
*              matrix T, and the elements below the first subdiagonal, with
*              the array TAU, represent the unitary matrix Q as a product
*              of elementary reflectors.
*            See Further Details, also for information about MODE = 'P'.
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  E       (output) DOUBLE PRECISION array, dimension (N-1)
*          The off-diagonal elements of the tridiagonal matrix T:
*          E(i) = A(i,i+1) if UPLO = 'U', E(i) = A(i+1,i) if UPLO = 'L'.
*          If MODE = 'P', only the entries at i odd are well-defined
*          (see Further Details)
*
*  TAU     (output) DOUBLE COMPLEX array, dimension (N-1)
*          The scalar factors of the elementary reflectors (see Further
*          Details).
*
*  WORK    (workspace/output) DOUBLE COMPLEX array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The dimension of the array WORK.  LWORK >= 1.
*          For optimum performance LWORK >= N*NB, where NB is the
*          optimal blocksize.
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0:  successful exit
*          < 0:  if INFO = -i, the i-th argument had an illegal value
*
*  Further Details
*  ===============
*
*  The normal use for ZSKTRD is to compute the tridiagonal form of
*  a skew-symmetric matrix under an orthogonal similarity transformation,
*  and chosen by setting MODE = 'N' ("normal" mode). The other
*  use of ZSKTRD is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial tridiagonalization, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  The routine computes a tridiagonal matrix T and an orthogonal Q such
*  that A = Q * T * Q^T .
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) . . . H(2) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(2) . . . H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v'
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   v2  v3  v4 )              (  0                  )
*    (      0   e   v3  v4 )              (  e   0              )
*    (          0   e   v4 )              (  v1  e   0          )
*    (              0   e  )              (  v1  v2  e   0      )
*    (                  0  )              (  v1  v2  v3  e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, and vi
*  denotes an element of the vector defining H(i).
*
*  The LAPACK routine ZUNGTR can be used to form the transformation
*  matrix explicitely, and ZUNMTR can be used to multiply another
*  matrix without forming the transformation.
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by ZSKTRD.
*
*  A is brought into this special form pT using an orthogonal matrix Q:
*  A = Q * pT * Q^T
*
*  If UPLO = 'U', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(n-1) H(n-3) . . . H(3) H(1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(i+1:n) = 0 and v(i) = 1; v(1:i-1) is stored on exit in
*  A(1:i-1,i+1), and tau in TAU(i).
*
*  If UPLO = 'L', the matrix Q is represented as a product of elementary
*  reflectors
*
*     Q = H(1) H(3) . . . H(n-3) H(n-1).
*
*  Each H(i) has the form
*
*     H(i) = I - tau * v * v^T
*
*  where tau is a complex scalar, and v is a complex vector with
*  v(1:i) = 0 and v(i+1) = 1; v(i+2:n) is stored on exit in A(i+2:n,i),
*  and tau in TAU(i).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   v3  x   v5 )        (  0                      )
*    (      0   x   v3  x   v5 )        (  e   0                  )
*    (          0   e   x   v5 )        (  v1  x   0              )
*    (              0   x   v5 )        (  v1  x   e   0          )
*    (                  0   e  )        (  v1  x   v3  x   0      )
*    (                      0  )        (  v1  x   v3  x   e   0  )
*
*  where d and e denote diagonal and off-diagonal elements of T, vi
*  denotes an element of the vector defining H(i), and x denotes an
*  element not computed by ZSKTRD.
*
*  =====================================================================
*
*     .. Parameters ..
      DOUBLE COMPLEX     CONE
      PARAMETER          ( CONE = ( 1.0D+0, 0.0D+0 ) )
*     ..
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            I, IINFO, IWS, J, LDWORK, LWKOPT, NB,
     $                   NBMIN, NX, STEP, NPANEL, NXPANEL
*     ..
*     .. External Subroutines ..
      EXTERNAL           XERBLA, ZSKR2K, ZSKTD2, ZLASKTRD
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )

      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).NE.0 ) THEN
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -9
      END IF
*
      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size.
*        NOTE: I keep 'ZHETRD" here, as of course ILAENV has no information
*              about ZSKTRD ...

         NB = ILAENV( 1, 'ZHETRD', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKTRD', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
*     Quick return if possible
*
      IF( N.EQ.0 ) THEN
         WORK( 1 ) = 1
         RETURN
      END IF
*
      NX = N
      IWS = 1
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
*
*        Determine when to cross over from blocked to unblocked code
*        (last block is always handled by unblocked code).
*
         NX = MAX( NB, ILAENV( 3, 'ZHETRD', UPLO, N, -1, -1, -1 ) )
         IF( NX.LT.N ) THEN
*
*           Determine if workspace is large enough for blocked code.
*
            LDWORK = N
            IWS = LDWORK*NB
            IF( LWORK.LT.IWS ) THEN
*
*              Not enough workspace to use optimal NB:  determine the
*              minimum value of NB, and reduce NB or force use of
*              unblocked code by setting NX = N.
*
               NB = MAX( LWORK / LDWORK, 1 )
               NBMIN = ILAENV( 2, 'ZHETRD', UPLO, N, -1, -1, -1 )
               IF( NB.LT.NBMIN .OR. NB.LE.1 )
     $            NX = N
            END IF
         ELSE
            NX = N
         END IF
      ELSE
         NB = 1
      END IF
*

      IF( .NOT.NORMAL ) THEN
         STEP = 2
      ELSE
         STEP = 1
      END IF

      NPANEL = NB * STEP
      NXPANEL = NX * STEP

      IF( UPPER ) THEN
*
*        Reduce the upper triangle of A.
*        Columns 1:kk are handled by the unblocked method.
*
         DO 20 I = N, NXPANEL + NPANEL, -NPANEL
*
*           Reduce columns i-npanel+1:i to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL ZLASKTRD( UPLO, MODE, I, NB, A, LDA, E, TAU, WORK,
     $                     LDWORK )
*
*           Update the unreduced submatrix A(1:i-npanel,1:i-npanel), using an
*           update of the form:  A := A + V*W^T - W*V^T
*
            CALL ZSKR2K( UPLO, 'No transpose', I-NPANEL, NB, CONE,
     $                   A( 1, I-NPANEL+STEP ), LDA*STEP,
     $                   WORK, LDWORK, CONE, A, LDA )
*
*           Copy superdiagonal elements back into A
*
            DO 10 J = I-NPANEL+1+STEP-1, I, STEP
               A( J-1, J ) = E( J-1 )
   10       CONTINUE
   20    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL ZSKTD2( UPLO, MODE, I, A, LDA, E, TAU, IINFO )
      ELSE
*
*        Reduce the lower triangle of A
*
         DO 40 I = 1, N - NXPANEL, NPANEL
*
*           Reduce columns i:i+npanel-1 to tridiagonal form and form the
*           matrix W which is needed to update the unreduced part of
*           the matrix
*
            CALL ZLASKTRD( UPLO, MODE, N-I+1, NB, A( I, I ), LDA,
     $                     E( I ), TAU( I ), WORK, LDWORK )
*
*           Update the unreduced submatrix A(i+npanel:n,i+npanel:n), using
*           an update of the form:  A := A + V*W^T - W*V^T
*
            CALL ZSKR2K( UPLO, 'No transpose', N-I-NPANEL+1, NB, CONE,
     $                   A( I+NPANEL, I ), LDA*STEP,
     $                   WORK( NPANEL+1 ), LDWORK, CONE,
     $                   A( I+NPANEL, I+NPANEL ), LDA )
*
*           Copy subdiagonal elements back into A
*
            DO 30 J = I, I + NPANEL - 1, STEP
               A( J+1, J ) = E( J )
   30       CONTINUE
   40    CONTINUE
*
*        Use unblocked code to reduce the last or only block
*
         CALL ZSKTD2( UPLO, MODE, N-I+1, A( I, I ), LDA, E( I ),
     $                TAU( I ), IINFO )
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of ZSKTRD
*
      END


==> anc/dvmc/src/pfapack/zsktrf.f <==
      SUBROUTINE ZSKTRF( UPLO, MODE, N, A, LDA, IPIV, WORK, LWORK, INFO)
*     .. Scalar Arguments ..
      CHARACTER          UPLO, MODE
      INTEGER            INFO, LDA, LWORK, N
*     ..
*     .. Array Arguments ..
      INTEGER            IPIV( * )
      DOUBLE COMPLEX     A( LDA, * ), WORK( * )
*     ..
*
*  Purpose
*  =======
*
*  ZSKTRF computes the factorization of a skew-symmetric matrix A
*  using the Parlett-Reid algorithm:
*
*     P*A*P^T = U*T*U^T  or  P*A*P^T = L*T*L^T
*
*  where U (or L) unit upper (lower) triangular matrix (^T denotes
*  the transpose), T is a skew-symmetric tridiagonal matrix and P
*  is a permutation matrix. In addition to being unit triangular,
*  U(1:n-1,n)=0 and L(2:n,1)=0.
*  Instead of a full tridiagonalization, ZSKTRF can also compute a
*  partial tridiagonal form for computing the Pfaffian.
*
*  This is the blocked version of the algorithm, calling Level 3 BLAS.
*
*  Arguments
*  =========
*
*  UPLO    (input) CHARACTER*1
*          Specifies whether the upper or lower triangular part of the
*          symmetric matrix A is stored:
*          = 'U':  Upper triangular
*          = 'L':  Lower triangular
*
*  MODE    (input) CHARACTER*1
*          = 'N':  A is fully tridiagonalized
*          = 'P':  A is partially tridiagonalized for Pfaffian computation
*                  (details see below)
*
*  N       (input) INTEGER
*          The order of the matrix A.  N >= 0. N must be even if MODE = 'P'.
*
*  A       (input/output) DOUBLE COMPLEX array, dimension (LDA,N)
*          On entry, the symmetric matrix A.
*             If UPLO = 'U', the leading n-by-n upper triangular part
*                of A contains the upper triangular part of the matrix A,
*                and the strictly lower triangular part of A is not referenced.
*             If UPLO = 'L', the leading n-by-n lower triangular part
*                of A contains the lower triangular part of the matrix A,
*                and the strictly upper triangular part of A is not referenced.
*
*          On exit, the tridiagonal matrix T and the multipliers used
*          to obtain the factor U or L (see below for further details).
*
*  LDA     (input) INTEGER
*          The leading dimension of the array A.  LDA >= max(1,N).
*
*  IPIV    (output) INTEGER array, dimension (N)
*          Information about the permutation matrix P: row and column
*          i are interchanged with IPIV(i). If UPLO = 'U', those
*          interchanges are done in the order i = N ... 1, if UPLO = 'L'
*          in the order i = 1 ... N.
*
*  WORK    (workspace/output) DOUBLE COMPLEX array, dimension (MAX(1,LWORK))
*          On exit, if INFO = 0, WORK(1) returns the optimal LWORK.
*
*  LWORK   (input) INTEGER
*          The length of WORK.  LWORK >=1.  For best performance
*          LWORK >= N*NB, where NB is the block size returned by ILAENV
*          (at the moment, uses the same block size as ZHETRF from Lapack).
*
*          If LWORK = -1, then a workspace query is assumed; the routine
*          only calculates the optimal size of the WORK array, returns
*          this value as the first entry of the WORK array, and no error
*          message related to LWORK is issued by XERBLA.
*
*  INFO    (output) INTEGER
*          = 0: successful exit
*          < 0: if INFO = -k, the k-th argument had an illegal value
*          > 0: if INFO = k, the off-diagonal entry in the k-th row
*                            (UPLO = 'U') or k-th column (UPLO = 'L')
*                            is exactly zero.
*
*  Further Details
*  ===============
*
*
*  The normal use for ZSKTRF is to compute the U T U^T or L T L^T
*  decomposition of a skew-symmetric matrix with pivoting. This mode
*  is chosen by setting MODE = 'N' ("normal" mode). The other
*  use of ZSKTRF is the computation the Pfaffian of a skew-symmetric matrix,
*  which only requires a partial computation of T, this mode is chosen
*  by setting MODE = 'P' ("Pfaffian" mode).
*
*  Normal mode (MODE = 'N'):
*  ========================
*
*  If UPLO = 'U', the U*T*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:n-1,n) = 0, and T a tridiagonal matrix. The upper diagonal
*  of T is stored on exit in A(i,i+1) for i = 1 .. n-1. The column
*  U(1:i-1, i) is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*T*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(2:n,1) = 0, and T a tridiagonal matrix. The lower diagonal
*  of T is stored on exit in A(i+1,i) for i = 1 .. n-1. The column
*  L(i+1:n, i) is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 5:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   u2  u3  u4 )              (  0                  )
*    (      0   e   u3  u4 )              (  e   0              )
*    (          0   e   u4 )              (  l2  e   0          )
*    (              0   e  )              (  l2  l3  e   0      )
*    (                  0  )              (  l2  l3  l4  e   0  )
*
*  where e denotes the off-diagonal elements of T, and ui (li)
*  denotes an element of the i-th column of U (L).
*
*  Pfaffian mode (MODE = 'P'):
*  ==========================
*
*  For computing the Pfaffian, it is enough to bring A into a partial
*  tridiagonal form. In particular, assuming n even, it is enough to
*  bring A into a form with A(i,j) = A(j,i) = 0 for i > j+1 with j odd
*  (this is computed if UPLO = 'L'), or A(i,j) = A(j,i) = 0 for
*  i > j-1 with j even (this is computed if UPLO = 'U'). Note that
*  only the off-diagonal entries in the odd columns (if UPLO = 'L')
*  or in the even columns (if UPLU = 'U') are properly computed by ZSKTRF.
*
*  If UPLO = 'U', the U*pT*U^T decomposition of A is computed. U is a
*  upper triangular unit matrix with the additional constraint
*  U(1:i-1,i) = 0 for even i, and pT a partially tridiagonal matrix.
*  The entries in the odd rows of the upper diagonal of pT are stored
*  on exit in A(i,i+1) for i odd. The column U(1:i-1, i) for odd i
*  is stored in A(1:i-1,i+1).
*
*  If UPLO = 'L', the L*pT*L^T decomposition of A is computed. L is a
*  lower triangular unit matrix with the additional constraint
*  L(i+1:n,i) = 0 for odd i, and pT a partially tridiagonal matrix.
*  The entries in odd columns in the lower diagonal of pT are stored
*  on exit in A(i+1,i) for i odd. The column L(i+1:n, i) for i odd
*  is stored in A(i+1:n,i-1).
*
*  The contents of A on exit are illustrated by the following examples
*  with n = 6:
*
*  if UPLO = 'U':                       if UPLO = 'L':
*
*    (  0   e   x   u3  x   u5 )              (  0                    )
*    (      0   x   u3  x   u5 )              (  e   0                )
*    (          0   e   x   u5 )              (  l2  x   0            )
*    (              0   x   u5 )              (  l2  x   e   0        )
*    (                  0   e  )              (  l2  x   l4  x   0    )
*    (                      0  )              (  l2  x   l4  x   e  0 )
*
*  where e denotes the off-diagonal elements of T, ui (li)
*  denotes an element of the i-th column of U (L), and x denotes an
*  element not computed by ZSKTRF.
*
*  =====================================================================
*
*     .. Local Scalars ..
      LOGICAL            LQUERY, UPPER, NORMAL
      INTEGER            IINFO, J, K, K2, PIV, LWKOPT, NB, NBMIN, NPANEL
*     ..
*     .. External Functions ..
      LOGICAL            LSAME
      INTEGER            ILAENV
      EXTERNAL           LSAME, ILAENV
*     ..
*     .. External Subroutines ..
      EXTERNAL           ZLASKTRF, ZSKTF2, ZSWAP, XERBLA
*     ..
*     .. Intrinsic Functions ..
      INTRINSIC          MAX
*     ..
*     .. Executable Statements ..
*
*     Test the input parameters.
*
      INFO = 0
      UPPER = LSAME( UPLO, 'U' )
      NORMAL = LSAME( MODE, 'N' )
      LQUERY = ( LWORK.EQ.-1 )
      IF( .NOT.UPPER .AND. .NOT.LSAME( UPLO, 'L' ) ) THEN
         INFO = -1
      ELSE IF( .NOT.NORMAL .AND. .NOT.LSAME( MODE, 'P' ) ) THEN
         INFO = -2
      ELSE IF( N.LT.0 ) THEN
         INFO = -3
      ELSE IF( .NOT.NORMAL .AND. MOD(N,2).EQ.1 ) THEN
*     If MODE = 'P', we need an even-dimensional matrix
         INFO = -3
      ELSE IF( LDA.LT.MAX( 1, N ) ) THEN
         INFO = -5
      ELSE IF( LWORK.LT.1 .AND. .NOT.LQUERY ) THEN
         INFO = -8
      END IF
*

      IF( INFO.EQ.0 ) THEN
*
*        Determine the block size
*        Note: Obviously, since Lapack does not know about ZSKTRF, I query the
*        similar routine 'ZHETRF'
         NB = ILAENV( 1, 'ZHETRF', UPLO, N, -1, -1, -1 )
         LWKOPT = N*NB
         WORK( 1 ) = LWKOPT
      END IF
*
      IF( INFO.NE.0 ) THEN
         CALL XERBLA( 'ZSKTRF', -INFO )
         RETURN
      ELSE IF( LQUERY ) THEN
         RETURN
      END IF
*
      NBMIN=NB
      IF( NB.GT.1 .AND. NB.LT.N ) THEN
         IF( LWORK .LT. N*NB ) THEN
            NB = MAX( LWORK / N, 1 )
            NBMIN = MAX( 2, ILAENV( 2, 'ZHETRF', UPLO, N, -1, -1, -1 ) )
         END IF
      ELSE
         NB = N
      END IF

      IF( NB.LT.NBMIN ) NB = N
*     Note: NB = N means do not use blocked code

*     Quick return if possible
      IF( N .EQ. 0 ) RETURN

      IF( LSAME( MODE, 'N' ) ) THEN
         NPANEL = NB
      ELSE
         NPANEL = MIN(NB*2, N)
      END IF

      IF( UPPER ) THEN
*
*     Factorize A as L*T*L^T using the lower triangle of A

         IPIV( N ) = N
*
*     Loop throgh the system in steps of NPANEL
         DO 10 K = N, MAX(NPANEL, 1), -NPANEL
*
            IF( K.GE.NPANEL*2 ) THEN
*
*     Factorize columns k-nb*step+1:k of A and use blocked code to
*     update columns 1:k-nb*step
*
               CALL ZLASKTRF( UPLO, MODE, K, NB, A, LDA,
     $                        IPIV, WORK, N, IINFO )

               K2 = K-NPANEL
            ELSE
*
*     Use unblocked code to factorize columns 1:k of A
*
*     IPIV( K ) is overwritten by ZSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL ZSKTF2( UPLO, MODE, K, A, LDA, IPIV, IINFO )

               IPIV( K ) = PIV

               K2 = 1
            END IF
*
*        Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO

*     Perform the missing row interchanges in the trailing N-K columns
            IF( K .LT. N ) THEN
               DO 20 J=K-1, K2, -1
                  CALL ZSWAP( N-K, A( J, K+1 ), LDA,
     $                 A( IPIV( J ), K+1 ), LDA )
 20            CONTINUE
            END IF

 10   CONTINUE
*
      ELSE
*
*        Factorize A as L*T*L^T using the lower triangle of A

         IPIV( 1 ) = 1
*
*        Loop throgh the system in steps of NPANEL
         DO 30 K = 1, MIN(N-NPANEL+1, N-1), NPANEL
*
            IF( K.LE.N-NPANEL*2+1 ) THEN
*
*     Factorize columns k:k+nb-1 of A and use blocked code to
*     update columns k+nb-1:n
*
               CALL ZLASKTRF( UPLO, MODE, N-K+1, NB, A( K, K ), LDA,
     $                        IPIV( K ), WORK, N, IINFO )

               K2 = K + NPANEL
            ELSE
*
*     Use unblocked code to factorize columns k:n of A
*
*     IPIV( K ) is overwritten by ZSKTF2, need to restore it later
               PIV = IPIV( K )

               CALL ZSKTF2( UPLO, MODE, N-K+1, A( K, K ), LDA,
     $                      IPIV( K ), IINFO )

               IPIV( K ) = PIV

               K2 = N
            END IF
*
*     Set INFO on the first occurrence of a zero pivot
*
            IF( INFO.EQ.0 .AND. IINFO.GT.0 )
     $           INFO = IINFO + K - 1
*
*     Adjust IPIV
*
            DO 40 J = K+1, K2
               IPIV( J ) = IPIV( J ) + K - 1
 40         CONTINUE

*     Perform the missing row interchanges in the leading K-1 columns
            IF( K .GT. 1 ) THEN
               DO 50 J=K+1, K2
                  CALL ZSWAP( K-1, A( J, 1 ), LDA,
     $                 A( IPIV( J ), 1 ), LDA )
 50            CONTINUE
            END IF


 30   CONTINUE
*
      END IF
*
      WORK( 1 ) = LWKOPT
      RETURN
*
*     End of ZSKTRF
*
      END


==> anc/dvmc/src/sfmt/SFMT-params.h <==
#ifndef SFMT_PARAMS_H
#define SFMT_PARAMS_H

#if !defined(MEXP)
#ifdef __GNUC__
  #warning "MEXP is not defined. I assume MEXP is 19937."
#endif
  #define MEXP 19937
#endif
/*-----------------
  BASIC DEFINITIONS
  -----------------*/
/** Mersenne Exponent. The period of the sequence 
 *  is a multiple of 2^MEXP-1.
 * #define MEXP 19937 */
/** SFMT generator has an internal state array of 128-bit integers,
 * and N is its size. */
#define N (MEXP / 128 + 1)
/** N32 is the size of internal state array when regarded as an array
 * of 32-bit integers.*/
#define N32 (N * 4)
/** N64 is the size of internal state array when regarded as an array
 * of 64-bit integers.*/
#define N64 (N * 2)

/*----------------------
  the parameters of SFMT
  following definitions are in paramsXXXX.h file.
  ----------------------*/
/** the pick up position of the array.
#define POS1 122 
*/

/** the parameter of shift left as four 32-bit registers.
#define SL1 18
 */

/** the parameter of shift left as one 128-bit register. 
 * The 128-bit integer is shifted by (SL2 * 8) bits. 
#define SL2 1 
*/

/** the parameter of shift right as four 32-bit registers.
#define SR1 11
*/

/** the parameter of shift right as one 128-bit register. 
 * The 128-bit integer is shifted by (SL2 * 8) bits. 
#define SR2 1 
*/

/** A bitmask, used in the recursion.  These parameters are introduced
 * to break symmetry of SIMD.
#define MSK1 0xdfffffefU
#define MSK2 0xddfecb7fU
#define MSK3 0xbffaffffU
#define MSK4 0xbffffff6U 
*/

/** These definitions are part of a 128-bit period certification vector.
#define PARITY1	0x00000001U
#define PARITY2	0x00000000U
#define PARITY3	0x00000000U
#define PARITY4	0xc98e126aU
*/

#if MEXP == 607
  #include "SFMT-params607.h"
#elif MEXP == 1279
  #include "SFMT-params1279.h"
#elif MEXP == 2281
  #include "SFMT-params2281.h"
#elif MEXP == 4253
  #include "SFMT-params4253.h"
#elif MEXP == 11213
  #include "SFMT-params11213.h"
#elif MEXP == 19937
  #include "SFMT-params19937.h"
#elif MEXP == 44497
  #include "SFMT-params44497.h"
#elif MEXP == 86243
  #include "SFMT-params86243.h"
#elif MEXP == 132049
  #include "SFMT-params132049.h"
#elif MEXP == 216091
  #include "SFMT-params216091.h"
#else
#ifdef __GNUC__
  #error "MEXP is not valid."
  #undef MEXP
#else
  #undef MEXP
#endif

#endif

#endif /* SFMT_PARAMS_H */


==> anc/dvmc/src/sfmt/SFMT-params19937.h <==
#ifndef SFMT_PARAMS19937_H
#define SFMT_PARAMS19937_H

#define POS1	122
#define SL1	18
#define SL2	1
#define SR1	11
#define SR2	1
#define MSK1	0xdfffffefU
#define MSK2	0xddfecb7fU
#define MSK3	0xbffaffffU
#define MSK4	0xbffffff6U
#define PARITY1	0x00000001U
#define PARITY2	0x00000000U
#define PARITY3	0x00000000U
#define PARITY4	0x13c9e684U


/* PARAMETERS FOR ALTIVEC */
#if defined(__APPLE__)	/* For OSX */
    #define ALTI_SL1	(vector unsigned int)(SL1, SL1, SL1, SL1)
    #define ALTI_SR1	(vector unsigned int)(SR1, SR1, SR1, SR1)
    #define ALTI_MSK	(vector unsigned int)(MSK1, MSK2, MSK3, MSK4)
    #define ALTI_MSK64 \
	(vector unsigned int)(MSK2, MSK1, MSK4, MSK3)
    #define ALTI_SL2_PERM \
	(vector unsigned char)(1,2,3,23,5,6,7,0,9,10,11,4,13,14,15,8)
    #define ALTI_SL2_PERM64 \
	(vector unsigned char)(1,2,3,4,5,6,7,31,9,10,11,12,13,14,15,0)
    #define ALTI_SR2_PERM \
	(vector unsigned char)(7,0,1,2,11,4,5,6,15,8,9,10,17,12,13,14)
    #define ALTI_SR2_PERM64 \
	(vector unsigned char)(15,0,1,2,3,4,5,6,17,8,9,10,11,12,13,14)
#else	/* For OTHER OSs(Linux?) */
    #define ALTI_SL1	{SL1, SL1, SL1, SL1}
    #define ALTI_SR1	{SR1, SR1, SR1, SR1}
    #define ALTI_MSK	{MSK1, MSK2, MSK3, MSK4}
    #define ALTI_MSK64	{MSK2, MSK1, MSK4, MSK3}
    #define ALTI_SL2_PERM	{1,2,3,23,5,6,7,0,9,10,11,4,13,14,15,8}
    #define ALTI_SL2_PERM64	{1,2,3,4,5,6,7,31,9,10,11,12,13,14,15,0}
    #define ALTI_SR2_PERM	{7,0,1,2,11,4,5,6,15,8,9,10,17,12,13,14}
    #define ALTI_SR2_PERM64	{15,0,1,2,3,4,5,6,17,8,9,10,11,12,13,14}
#endif	/* For OSX */
#define IDSTR	"SFMT-19937:122-18-1-11-1:dfffffef-ddfecb7f-bffaffff-bffffff6"

#endif /* SFMT_PARAMS19937_H */


==> anc/dvmc/src/sfmt/SFMT-sse2.h <==
/** 
 * @file  SFMT-sse2.h
 * @brief SIMD oriented Fast Mersenne Twister(SFMT) for Intel SSE2
 *
 * @author Mutsuo Saito (Hiroshima University)
 * @author Makoto Matsumoto (Hiroshima University)
 *
 * @note We assume LITTLE ENDIAN in this file
 *
 * Copyright (C) 2006, 2007 Mutsuo Saito, Makoto Matsumoto and Hiroshima
 * University. All rights reserved.
 *
 * The new BSD License is applied to this software, see LICENSE.txt
 */

#ifndef SFMT_SSE2_H
#define SFMT_SSE2_H

PRE_ALWAYS static __m128i mm_recursion(__m128i *a, __m128i *b, __m128i c,
				   __m128i d, __m128i mask) ALWAYSINLINE;

/**
 * This function represents the recursion formula.
 * @param a a 128-bit part of the interal state array
 * @param b a 128-bit part of the interal state array
 * @param c a 128-bit part of the interal state array
 * @param d a 128-bit part of the interal state array
 * @param mask 128-bit mask
 * @return output
 */
PRE_ALWAYS static __m128i mm_recursion(__m128i *a, __m128i *b, 
				   __m128i c, __m128i d, __m128i mask) {
    __m128i v, x, y, z;
    
    x = _mm_load_si128(a);
    y = _mm_srli_epi32(*b, SR1);
    z = _mm_srli_si128(c, SR2);
    v = _mm_slli_epi32(d, SL1);
    z = _mm_xor_si128(z, x);
    z = _mm_xor_si128(z, v);
    x = _mm_slli_si128(x, SL2);
    y = _mm_and_si128(y, mask);
    z = _mm_xor_si128(z, x);
    z = _mm_xor_si128(z, y);
    return z;
}

/**
 * This function fills the internal state array with pseudorandom
 * integers.
 */
inline static void gen_rand_all(void) {
    int i;
    __m128i r, r1, r2, mask;
    mask = _mm_set_epi32(MSK4, MSK3, MSK2, MSK1);

    r1 = _mm_load_si128(&sfmt[N - 2].si);
    r2 = _mm_load_si128(&sfmt[N - 1].si);
    for (i = 0; i < N - POS1; i++) {
	r = mm_recursion(&sfmt[i].si, &sfmt[i + POS1].si, r1, r2, mask);
	_mm_store_si128(&sfmt[i].si, r);
	r1 = r2;
	r2 = r;
    }
    for (; i < N; i++) {
	r = mm_recursion(&sfmt[i].si, &sfmt[i + POS1 - N].si, r1, r2, mask);
	_mm_store_si128(&sfmt[i].si, r);
	r1 = r2;
	r2 = r;
    }
}

/**
 * This function fills the user-specified array with pseudorandom
 * integers.
 *
 * @param array an 128-bit array to be filled by pseudorandom numbers.  
 * @param size number of 128-bit pesudorandom numbers to be generated.
 */
inline static void gen_rand_array(w128_t *array, int size) {
    int i, j;
    __m128i r, r1, r2, mask;
    mask = _mm_set_epi32(MSK4, MSK3, MSK2, MSK1);

    r1 = _mm_load_si128(&sfmt[N - 2].si);
    r2 = _mm_load_si128(&sfmt[N - 1].si);
    for (i = 0; i < N - POS1; i++) {
	r = mm_recursion(&sfmt[i].si, &sfmt[i + POS1].si, r1, r2, mask);
	_mm_store_si128(&array[i].si, r);
	r1 = r2;
	r2 = r;
    }
    for (; i < N; i++) {
	r = mm_recursion(&sfmt[i].si, &array[i + POS1 - N].si, r1, r2, mask);
	_mm_store_si128(&array[i].si, r);
	r1 = r2;
	r2 = r;
    }
    /* main loop */
    for (; i < size - N; i++) {
	r = mm_recursion(&array[i - N].si, &array[i + POS1 - N].si, r1, r2,
			 mask);
	_mm_store_si128(&array[i].si, r);
	r1 = r2;
	r2 = r;
    }
    for (j = 0; j < 2 * N - size; j++) {
	r = _mm_load_si128(&array[j + size - N].si);
	_mm_store_si128(&sfmt[j].si, r);
    }
    for (; i < size; i++) {
	r = mm_recursion(&array[i - N].si, &array[i + POS1 - N].si, r1, r2,
			 mask);
	_mm_store_si128(&array[i].si, r);
	_mm_store_si128(&sfmt[j++].si, r);
	r1 = r2;
	r2 = r;
    }
}

#endif


==> anc/dvmc/src/sfmt/SFMT.c <==
/** 
 * @file  SFMT.c
 * @brief SIMD oriented Fast Mersenne Twister(SFMT)
 *
 * @author Mutsuo Saito (Hiroshima University)
 * @author Makoto Matsumoto (Hiroshima University)
 *
 * Copyright (C) 2006,2007 Mutsuo Saito, Makoto Matsumoto and Hiroshima
 * University. All rights reserved.
 *
 * The new BSD License is applied to this software, see LICENSE.txt
 */
#include <string.h>
#include <assert.h>
#include "SFMT.h"
#include "SFMT-params.h"

#if defined(__BIG_ENDIAN__) && !defined(__amd64) && !defined(BIG_ENDIAN64)
#define BIG_ENDIAN64 1
#endif
#if defined(HAVE_ALTIVEC) && !defined(BIG_ENDIAN64)
#define BIG_ENDIAN64 1
#endif
#if defined(ONLY64) && !defined(BIG_ENDIAN64)
  #if defined(__GNUC__)
    #error "-DONLY64 must be specified with -DBIG_ENDIAN64"
  #endif
#undef ONLY64
#endif
/*------------------------------------------------------
  128-bit SIMD data type for Altivec, SSE2 or standard C
  ------------------------------------------------------*/
#if defined(HAVE_ALTIVEC)
  #if !defined(__APPLE__)
    #include <altivec.h>
  #endif
/** 128-bit data structure */
union W128_T {
    vector unsigned int s;
    uint32_t u[4];
};
/** 128-bit data type */
typedef union W128_T w128_t;

#elif defined(HAVE_SSE2)
  #include <emmintrin.h>

/** 128-bit data structure */
union W128_T {
    __m128i si;
    uint32_t u[4];
};
/** 128-bit data type */
typedef union W128_T w128_t;

#else

/** 128-bit data structure */
struct W128_T {
    uint32_t u[4];
};
/** 128-bit data type */
typedef struct W128_T w128_t;

#endif

/*--------------------------------------
  FILE GLOBAL VARIABLES
  internal state, index counter and flag 
  --------------------------------------*/
/** the 128-bit internal state array */
static w128_t sfmt[N];
/** the 32bit integer pointer to the 128-bit internal state array */
static uint32_t *psfmt32 = &sfmt[0].u[0];
#if !defined(BIG_ENDIAN64) || defined(ONLY64)
/** the 64bit integer pointer to the 128-bit internal state array */
static uint64_t *psfmt64 = (uint64_t *)&sfmt[0].u[0];
#endif
/** index counter to the 32-bit internal state array */
static int idx;
/** a flag: it is 0 if and only if the internal state is not yet
 * initialized. */
static int initialized = 0;
/** a parity check vector which certificate the period of 2^{MEXP} */
static uint32_t parity[4] = {PARITY1, PARITY2, PARITY3, PARITY4};

/*----------------
  STATIC FUNCTIONS
  ----------------*/
inline static int idxof(int i);
inline static void rshift128(w128_t *out,  w128_t const *in, int shift);
inline static void lshift128(w128_t *out,  w128_t const *in, int shift);
inline static void gen_rand_all(void);
inline static void gen_rand_array(w128_t *array, int size);
inline static uint32_t func1(uint32_t x);
inline static uint32_t func2(uint32_t x);
static void period_certification(void);
#if defined(BIG_ENDIAN64) && !defined(ONLY64)
inline static void swap(w128_t *array, int size);
#endif

#if defined(HAVE_ALTIVEC)
  #include "SFMT-alti.h"
#elif defined(HAVE_SSE2)
  #include "SFMT-sse2.h"
#endif

/**
 * This function simulate a 64-bit index of LITTLE ENDIAN 
 * in BIG ENDIAN machine.
 */
#ifdef ONLY64
inline static int idxof(int i) {
    return i ^ 1;
}
#else
inline static int idxof(int i) {
    return i;
}
#endif
/**
 * This function simulates SIMD 128-bit right shift by the standard C.
 * The 128-bit integer given in in is shifted by (shift * 8) bits.
 * This function simulates the LITTLE ENDIAN SIMD.
 * @param out the output of this function
 * @param in the 128-bit data to be shifted
 * @param shift the shift value
 */
#ifdef ONLY64
inline static void rshift128(w128_t *out, w128_t const *in, int shift) {
    uint64_t th, tl, oh, ol;

    th = ((uint64_t)in->u[2] << 32) | ((uint64_t)in->u[3]);
    tl = ((uint64_t)in->u[0] << 32) | ((uint64_t)in->u[1]);

    oh = th >> (shift * 8);
    ol = tl >> (shift * 8);
    ol |= th << (64 - shift * 8);
    out->u[0] = (uint32_t)(ol >> 32);
    out->u[1] = (uint32_t)ol;
    out->u[2] = (uint32_t)(oh >> 32);
    out->u[3] = (uint32_t)oh;
}
#else
inline static void rshift128(w128_t *out, w128_t const *in, int shift) {
    uint64_t th, tl, oh, ol;

    th = ((uint64_t)in->u[3] << 32) | ((uint64_t)in->u[2]);
    tl = ((uint64_t)in->u[1] << 32) | ((uint64_t)in->u[0]);

    oh = th >> (shift * 8);
    ol = tl >> (shift * 8);
    ol |= th << (64 - shift * 8);
    out->u[1] = (uint32_t)(ol >> 32);
    out->u[0] = (uint32_t)ol;
    out->u[3] = (uint32_t)(oh >> 32);
    out->u[2] = (uint32_t)oh;
}
#endif
/**
 * This function simulates SIMD 128-bit left shift by the standard C.
 * The 128-bit integer given in in is shifted by (shift * 8) bits.
 * This function simulates the LITTLE ENDIAN SIMD.
 * @param out the output of this function
 * @param in the 128-bit data to be shifted
 * @param shift the shift value
 */
#ifdef ONLY64
inline static void lshift128(w128_t *out, w128_t const *in, int shift) {
    uint64_t th, tl, oh, ol;

    th = ((uint64_t)in->u[2] << 32) | ((uint64_t)in->u[3]);
    tl = ((uint64_t)in->u[0] << 32) | ((uint64_t)in->u[1]);

    oh = th << (shift * 8);
    ol = tl << (shift * 8);
    oh |= tl >> (64 - shift * 8);
    out->u[0] = (uint32_t)(ol >> 32);
    out->u[1] = (uint32_t)ol;
    out->u[2] = (uint32_t)(oh >> 32);
    out->u[3] = (uint32_t)oh;
}
#else
inline static void lshift128(w128_t *out, w128_t const *in, int shift) {
    uint64_t th, tl, oh, ol;

    th = ((uint64_t)in->u[3] << 32) | ((uint64_t)in->u[2]);
    tl = ((uint64_t)in->u[1] << 32) | ((uint64_t)in->u[0]);

    oh = th << (shift * 8);
    ol = tl << (shift * 8);
    oh |= tl >> (64 - shift * 8);
    out->u[1] = (uint32_t)(ol >> 32);
    out->u[0] = (uint32_t)ol;
    out->u[3] = (uint32_t)(oh >> 32);
    out->u[2] = (uint32_t)oh;
}
#endif

/**
 * This function represents the recursion formula.
 * @param r output
 * @param a a 128-bit part of the internal state array
 * @param b a 128-bit part of the internal state array
 * @param c a 128-bit part of the internal state array
 * @param d a 128-bit part of the internal state array
 */
#if (!defined(HAVE_ALTIVEC)) && (!defined(HAVE_SSE2))
#ifdef ONLY64
inline static void do_recursion(w128_t *r, w128_t *a, w128_t *b, w128_t *c,
				w128_t *d) {
    w128_t x;
    w128_t y;

    lshift128(&x, a, SL2);
    rshift128(&y, c, SR2);
    r->u[0] = a->u[0] ^ x.u[0] ^ ((b->u[0] >> SR1) & MSK2) ^ y.u[0] 
	^ (d->u[0] << SL1);
    r->u[1] = a->u[1] ^ x.u[1] ^ ((b->u[1] >> SR1) & MSK1) ^ y.u[1] 
	^ (d->u[1] << SL1);
    r->u[2] = a->u[2] ^ x.u[2] ^ ((b->u[2] >> SR1) & MSK4) ^ y.u[2] 
	^ (d->u[2] << SL1);
    r->u[3] = a->u[3] ^ x.u[3] ^ ((b->u[3] >> SR1) & MSK3) ^ y.u[3] 
	^ (d->u[3] << SL1);
}
#else
inline static void do_recursion(w128_t *r, w128_t *a, w128_t *b, w128_t *c,
				w128_t *d) {
    w128_t x;
    w128_t y;

    lshift128(&x, a, SL2);
    rshift128(&y, c, SR2);
    r->u[0] = a->u[0] ^ x.u[0] ^ ((b->u[0] >> SR1) & MSK1) ^ y.u[0] 
	^ (d->u[0] << SL1);
    r->u[1] = a->u[1] ^ x.u[1] ^ ((b->u[1] >> SR1) & MSK2) ^ y.u[1] 
	^ (d->u[1] << SL1);
    r->u[2] = a->u[2] ^ x.u[2] ^ ((b->u[2] >> SR1) & MSK3) ^ y.u[2] 
	^ (d->u[2] << SL1);
    r->u[3] = a->u[3] ^ x.u[3] ^ ((b->u[3] >> SR1) & MSK4) ^ y.u[3] 
	^ (d->u[3] << SL1);
}
#endif
#endif

#if (!defined(HAVE_ALTIVEC)) && (!defined(HAVE_SSE2))
/**
 * This function fills the internal state array with pseudorandom
 * integers.
 */
inline static void gen_rand_all(void) {
    int i;
    w128_t *r1, *r2;

    r1 = &sfmt[N - 2];
    r2 = &sfmt[N - 1];
    for (i = 0; i < N - POS1; i++) {
	do_recursion(&sfmt[i], &sfmt[i], &sfmt[i + POS1], r1, r2);
	r1 = r2;
	r2 = &sfmt[i];
    }
    for (; i < N; i++) {
	do_recursion(&sfmt[i], &sfmt[i], &sfmt[i + POS1 - N], r1, r2);
	r1 = r2;
	r2 = &sfmt[i];
    }
}

/**
 * This function fills the user-specified array with pseudorandom
 * integers.
 *
 * @param array an 128-bit array to be filled by pseudorandom numbers.  
 * @param size number of 128-bit pseudorandom numbers to be generated.
 */
inline static void gen_rand_array(w128_t *array, int size) {
    int i, j;
    w128_t *r1, *r2;

    r1 = &sfmt[N - 2];
    r2 = &sfmt[N - 1];
    for (i = 0; i < N - POS1; i++) {
	do_recursion(&array[i], &sfmt[i], &sfmt[i + POS1], r1, r2);
	r1 = r2;
	r2 = &array[i];
    }
    for (; i < N; i++) {
	do_recursion(&array[i], &sfmt[i], &array[i + POS1 - N], r1, r2);
	r1 = r2;
	r2 = &array[i];
    }
    for (; i < size - N; i++) {
	do_recursion(&array[i], &array[i - N], &array[i + POS1 - N], r1, r2);
	r1 = r2;
	r2 = &array[i];
    }
    for (j = 0; j < 2 * N - size; j++) {
	sfmt[j] = array[j + size - N];
    }
    for (; i < size; i++, j++) {
	do_recursion(&array[i], &array[i - N], &array[i + POS1 - N], r1, r2);
	r1 = r2;
	r2 = &array[i];
	sfmt[j] = array[i];
    }
}
#endif

#if defined(BIG_ENDIAN64) && !defined(ONLY64) && !defined(HAVE_ALTIVEC)
inline static void swap(w128_t *array, int size) {
    int i;
    uint32_t x, y;

    for (i = 0; i < size; i++) {
	x = array[i].u[0];
	y = array[i].u[2];
	array[i].u[0] = array[i].u[1];
	array[i].u[2] = array[i].u[3];
	array[i].u[1] = x;
	array[i].u[3] = y;
    }
}
#endif
/**
 * This function represents a function used in the initialization
 * by init_by_array
 * @param x 32-bit integer
 * @return 32-bit integer
 */
static uint32_t func1(uint32_t x) {
    return (x ^ (x >> 27)) * (uint32_t)1664525UL;
}

/**
 * This function represents a function used in the initialization
 * by init_by_array
 * @param x 32-bit integer
 * @return 32-bit integer
 */
static uint32_t func2(uint32_t x) {
    return (x ^ (x >> 27)) * (uint32_t)1566083941UL;
}

/**
 * This function certificate the period of 2^{MEXP}
 */
static void period_certification(void) {
    int inner = 0;
    int i, j;
    uint32_t work;

    for (i = 0; i < 4; i++)
	inner ^= psfmt32[idxof(i)] & parity[i];
    for (i = 16; i > 0; i >>= 1)
	inner ^= inner >> i;
    inner &= 1;
    /* check OK */
    if (inner == 1) {
	return;
    }
    /* check NG, and modification */
    for (i = 0; i < 4; i++) {
	work = 1;
	for (j = 0; j < 32; j++) {
	    if ((work & parity[i]) != 0) {
		psfmt32[idxof(i)] ^= work;
		return;
	    }
	    work = work << 1;
	}
    }
}

/*----------------
  PUBLIC FUNCTIONS
  ----------------*/
/**
 * This function returns the identification string.
 * The string shows the word size, the Mersenne exponent,
 * and all parameters of this generator.
 */
const char *get_idstring(void) {
    return IDSTR;
}

/**
 * This function returns the minimum size of array used for \b
 * fill_array32() function.
 * @return minimum size of array used for fill_array32() function.
 */
int get_min_array_size32(void) {
    return N32;
}

/**
 * This function returns the minimum size of array used for \b
 * fill_array64() function.
 * @return minimum size of array used for fill_array64() function.
 */
int get_min_array_size64(void) {
    return N64;
}

#ifndef ONLY64
/**
 * This function generates and returns 32-bit pseudorandom number.
 * init_gen_rand or init_by_array must be called before this function.
 * @return 32-bit pseudorandom number
 */
uint32_t gen_rand32(void) {
    uint32_t r;

    assert(initialized);
    if (idx >= N32) {
	gen_rand_all();
	idx = 0;
    }
    r = psfmt32[idx++];
    return r;
}
#endif
/**
 * This function generates and returns 64-bit pseudorandom number.
 * init_gen_rand or init_by_array must be called before this function.
 * The function gen_rand64 should not be called after gen_rand32,
 * unless an initialization is again executed. 
 * @return 64-bit pseudorandom number
 */
uint64_t gen_rand64(void) {
#if defined(BIG_ENDIAN64) && !defined(ONLY64)
    uint32_t r1, r2;
#else
    uint64_t r;
#endif

    assert(initialized);
    assert(idx % 2 == 0);

    if (idx >= N32) {
	gen_rand_all();
	idx = 0;
    }
#if defined(BIG_ENDIAN64) && !defined(ONLY64)
    r1 = psfmt32[idx];
    r2 = psfmt32[idx + 1];
    idx += 2;
    return ((uint64_t)r2 << 32) | r1;
#else
    r = psfmt64[idx / 2];
    idx += 2;
    return r;
#endif
}

#ifndef ONLY64
/**
 * This function generates pseudorandom 32-bit integers in the
 * specified array[] by one call. The number of pseudorandom integers
 * is specified by the argument size, which must be at least 624 and a
 * multiple of four.  The generation by this function is much faster
 * than the following gen_rand function.
 *
 * For initialization, init_gen_rand or init_by_array must be called
 * before the first call of this function. This function can not be
 * used after calling gen_rand function, without initialization.
 *
 * @param array an array where pseudorandom 32-bit integers are filled
 * by this function.  The pointer to the array must be \b "aligned"
 * (namely, must be a multiple of 16) in the SIMD version, since it
 * refers to the address of a 128-bit integer.  In the standard C
 * version, the pointer is arbitrary.
 *
 * @param size the number of 32-bit pseudorandom integers to be
 * generated.  size must be a multiple of 4, and greater than or equal
 * to (MEXP / 128 + 1) * 4.
 *
 * @note \b memalign or \b posix_memalign is available to get aligned
 * memory. Mac OSX doesn't have these functions, but \b malloc of OSX
 * returns the pointer to the aligned memory block.
 */
void fill_array32(uint32_t *array, int size) {
    assert(initialized);
    assert(idx == N32);
    assert(size % 4 == 0);
    assert(size >= N32);

    gen_rand_array((w128_t *)array, size / 4);
    idx = N32;
}
#endif

/**
 * This function generates pseudorandom 64-bit integers in the
 * specified array[] by one call. The number of pseudorandom integers
 * is specified by the argument size, which must be at least 312 and a
 * multiple of two.  The generation by this function is much faster
 * than the following gen_rand function.
 *
 * For initialization, init_gen_rand or init_by_array must be called
 * before the first call of this function. This function can not be
 * used after calling gen_rand function, without initialization.
 *
 * @param array an array where pseudorandom 64-bit integers are filled
 * by this function.  The pointer to the array must be "aligned"
 * (namely, must be a multiple of 16) in the SIMD version, since it
 * refers to the address of a 128-bit integer.  In the standard C
 * version, the pointer is arbitrary.
 *
 * @param size the number of 64-bit pseudorandom integers to be
 * generated.  size must be a multiple of 2, and greater than or equal
 * to (MEXP / 128 + 1) * 2
 *
 * @note \b memalign or \b posix_memalign is available to get aligned
 * memory. Mac OSX doesn't have these functions, but \b malloc of OSX
 * returns the pointer to the aligned memory block.
 */
void fill_array64(uint64_t *array, int size) {
    assert(initialized);
    assert(idx == N32);
    assert(size % 2 == 0);
    assert(size >= N64);

    gen_rand_array((w128_t *)array, size / 2);
    idx = N32;

#if defined(BIG_ENDIAN64) && !defined(ONLY64)
    swap((w128_t *)array, size /2);
#endif
}

/**
 * This function initializes the internal state array with a 32-bit
 * integer seed.
 *
 * @param seed a 32-bit integer used as the seed.
 */
void init_gen_rand(uint32_t seed) {
    int i;

    psfmt32[idxof(0)] = seed;
    for (i = 1; i < N32; i++) {
	psfmt32[idxof(i)] = 1812433253UL * (psfmt32[idxof(i - 1)] 
					    ^ (psfmt32[idxof(i - 1)] >> 30))
	    + i;
    }
    idx = N32;
    period_certification();
    initialized = 1;
}

/**
 * This function initializes the internal state array,
 * with an array of 32-bit integers used as the seeds
 * @param init_key the array of 32-bit integers, used as a seed.
 * @param key_length the length of init_key.
 */
void init_by_array(uint32_t *init_key, int key_length) {
    int i, j, count;
    uint32_t r;
    int lag;
    int mid;
    int size = N * 4;

    if (size >= 623) {
	lag = 11;
    } else if (size >= 68) {
	lag = 7;
    } else if (size >= 39) {
	lag = 5;
    } else {
	lag = 3;
    }
    mid = (size - lag) / 2;

    memset(sfmt, 0x8b, sizeof(sfmt));
    if (key_length + 1 > N32) {
	count = key_length + 1;
    } else {
	count = N32;
    }
    r = func1(psfmt32[idxof(0)] ^ psfmt32[idxof(mid)] 
	      ^ psfmt32[idxof(N32 - 1)]);
    psfmt32[idxof(mid)] += r;
    r += key_length;
    psfmt32[idxof(mid + lag)] += r;
    psfmt32[idxof(0)] = r;

    count--;
    for (i = 1, j = 0; (j < count) && (j < key_length); j++) {
	r = func1(psfmt32[idxof(i)] ^ psfmt32[idxof((i + mid) % N32)] 
		  ^ psfmt32[idxof((i + N32 - 1) % N32)]);
	psfmt32[idxof((i + mid) % N32)] += r;
	r += init_key[j] + i;
	psfmt32[idxof((i + mid + lag) % N32)] += r;
	psfmt32[idxof(i)] = r;
	i = (i + 1) % N32;
    }
    for (; j < count; j++) {
	r = func1(psfmt32[idxof(i)] ^ psfmt32[idxof((i + mid) % N32)] 
		  ^ psfmt32[idxof((i + N32 - 1) % N32)]);
	psfmt32[idxof((i + mid) % N32)] += r;
	r += i;
	psfmt32[idxof((i + mid + lag) % N32)] += r;
	psfmt32[idxof(i)] = r;
	i = (i + 1) % N32;
    }
    for (j = 0; j < N32; j++) {
	r = func2(psfmt32[idxof(i)] + psfmt32[idxof((i + mid) % N32)] 
		  + psfmt32[idxof((i + N32 - 1) % N32)]);
	psfmt32[idxof((i + mid) % N32)] ^= r;
	r -= i;
	psfmt32[idxof((i + mid + lag) % N32)] ^= r;
	psfmt32[idxof(i)] = r;
	i = (i + 1) % N32;
    }

    idx = N32;
    period_certification();
    initialized = 1;
}


==> anc/dvmc/src/sfmt/SFMT.h <==
/** 
 * @file SFMT.h 
 *
 * @brief SIMD oriented Fast Mersenne Twister(SFMT) pseudorandom
 * number generator
 *
 * @author Mutsuo Saito (Hiroshima University)
 * @author Makoto Matsumoto (Hiroshima University)
 *
 * Copyright (C) 2006, 2007 Mutsuo Saito, Makoto Matsumoto and Hiroshima
 * University. All rights reserved.
 *
 * The new BSD License is applied to this software.
 * see LICENSE.txt
 *
 * @note We assume that your system has inttypes.h.  If your system
 * doesn't have inttypes.h, you have to typedef uint32_t and uint64_t,
 * and you have to define PRIu64 and PRIx64 in this file as follows:
 * @verbatim
 typedef unsigned int uint32_t
 typedef unsigned long long uint64_t  
 #define PRIu64 "llu"
 #define PRIx64 "llx"
@endverbatim
 * uint32_t must be exactly 32-bit unsigned integer type (no more, no
 * less), and uint64_t must be exactly 64-bit unsigned integer type.
 * PRIu64 and PRIx64 are used for printf function to print 64-bit
 * unsigned int and 64-bit unsigned int in hexadecimal format.
 */

#ifndef SFMT_H
#define SFMT_H

#include <stdio.h>

#if defined(__STDC_VERSION__) && (__STDC_VERSION__ >= 199901L)
  #include <inttypes.h>
#elif defined(_MSC_VER) || defined(__BORLANDC__)
  typedef unsigned int uint32_t;
  typedef unsigned __int64 uint64_t;
  #define inline __inline
#else
  #include <inttypes.h>
  #if defined(__GNUC__)
    #define inline __inline__
  #endif
#endif

#ifndef PRIu64
  #if defined(_MSC_VER) || defined(__BORLANDC__)
    #define PRIu64 "I64u"
    #define PRIx64 "I64x"
  #else
    #define PRIu64 "llu"
    #define PRIx64 "llx"
  #endif
#endif

#if defined(__GNUC__)
#define ALWAYSINLINE __attribute__((always_inline))
#else
#define ALWAYSINLINE
#endif

#if defined(_MSC_VER)
  #if _MSC_VER >= 1200
    #define PRE_ALWAYS __forceinline
  #else
    #define PRE_ALWAYS inline
  #endif
#else
  #define PRE_ALWAYS inline
#endif

uint32_t gen_rand32(void);
uint64_t gen_rand64(void);
void fill_array32(uint32_t *array, int size);
void fill_array64(uint64_t *array, int size);
void init_gen_rand(uint32_t seed);
void init_by_array(uint32_t *init_key, int key_length);
const char *get_idstring(void);
int get_min_array_size32(void);
int get_min_array_size64(void);

/* These real versions are due to Isaku Wada */
/** generates a random number on [0,1]-real-interval */
inline static double to_real1(uint32_t v)
{
    return v * (1.0/4294967295.0); 
    /* divided by 2^32-1 */ 
}

/** generates a random number on [0,1]-real-interval */
inline static double genrand_real1(void)
{
    return to_real1(gen_rand32());
}

/** generates a random number on [0,1)-real-interval */
inline static double to_real2(uint32_t v)
{
    return v * (1.0/4294967296.0); 
    /* divided by 2^32 */
}

/** generates a random number on [0,1)-real-interval */
inline static double genrand_real2(void)
{
    return to_real2(gen_rand32());
}

/** generates a random number on (0,1)-real-interval */
inline static double to_real3(uint32_t v)
{
    return (((double)v) + 0.5)*(1.0/4294967296.0); 
    /* divided by 2^32 */
}

/** generates a random number on (0,1)-real-interval */
inline static double genrand_real3(void)
{
    return to_real3(gen_rand32());
}
/** These real versions are due to Isaku Wada */

/** generates a random number on [0,1) with 53-bit resolution*/
inline static double to_res53(uint64_t v) 
{ 
    return v * (1.0/18446744073709551616.0L);
}

/** generates a random number on [0,1) with 53-bit resolution from two
 * 32 bit integers */
inline static double to_res53_mix(uint32_t x, uint32_t y) 
{ 
    return to_res53(x | ((uint64_t)y << 32));
}

/** generates a random number on [0,1) with 53-bit resolution
 */
inline static double genrand_res53(void) 
{ 
    return to_res53(gen_rand64());
} 

/** generates a random number on [0,1) with 53-bit resolution
    using 32bit integer.
 */
inline static double genrand_res53_mix(void) 
{ 
    uint32_t x, y;

    x = gen_rand32();
    y = gen_rand32();
    return to_res53_mix(x, y);
} 
#endif


==> anc/dvmc/src/sfmt/makefile_sfmt <==
include ../make.sys

OBJ = SFMT.o

$(OBJ): SFMT.c
	$(CC) $(CFLAGS) -DMEXP=19937 $(SFMTFLAGS) -c $< -o $@

clean:
	rm -f $(OBJ)


==> anc/dvmc/test/CMakeLists.txt <==
foreach(datafile ${DATA_FILES})
    configure_file(${datafile} ${CMAKE_BINARY_DIR}/test/ COPYONLY)
endforeach()
add_subdirectory(python)


==> anc/dvmc/test/python/CMakeLists.txt <==
file(COPY ${CMAKE_SOURCE_DIR}/python/ DESTINATION ${CMAKE_BINARY_DIR}/test/python FILES_MATCHING PATTERN "*.py")
function(add_python_test test)
    add_test(NAME python_${test} COMMAND ${PYTHON_EXECUTABLE} ${test}.py)
    set_tests_properties(python_${test} PROPERTIES ENVIRONMENT "PYTHONPATH=${CMAKE_BINARY_DIR}/test/python")
endfunction(add_python_test)

find_package(PythonInterp REQUIRED)

file(GLOB_RECURSE TEST_FILES "${CMAKE_CURRENT_SOURCE_DIR}/*.py")
foreach(testfile ${TEST_FILES})
    configure_file(${testfile} ${CMAKE_BINARY_DIR}/test/python COPYONLY)
endforeach()

set(python_test_src
  test_HeisenbergChain
)

foreach(test ${python_test_src})
    add_python_test(${test})
endforeach(test)

add_subdirectory(data)


==> anc/dvmc/test/python/data/CMakeLists.txt <==
FILE(GLOB children RELATIVE ${CMAKE_CURRENT_SOURCE_DIR} ${CMAKE_CURRENT_SOURCE_DIR}/*)
SET(dirlist "")
FOREACH(child ${children})
    IF(IS_DIRECTORY ${CMAKE_CURRENT_SOURCE_DIR}/${child})
      LIST(APPEND dirlist ${child})
      FILE(GLOB children2 RELATIVE ${CMAKE_CURRENT_SOURCE_DIR} ${CMAKE_CURRENT_SOURCE_DIR}/${child}/*)
      FOREACH(child2 ${children2})
            IF(IS_DIRECTORY ${CMAKE_CURRENT_SOURCE_DIR}/${child2})
                        LIST(APPEND dirlist ${child2})
            ENDIF()
      ENDFOREACH()
    ENDIF()
ENDFOREACH()

FOREACH(dir ${dirlist})
   IF(NOT EXISTS "${CMAKE_BINARY_DIR}/test/python/data/${dir}")
       MAKE_DIRECTORY(${CMAKE_BINARY_DIR}/test/python/data/${dir})
   ENDIF()
   file(GLOB TEST_FILES "${CMAKE_CURRENT_SOURCE_DIR}/${dir}/*")
   foreach(testfile ${TEST_FILES})
     IF(NOT IS_DIRECTORY ${testfile})
          configure_file(${testfile} ${CMAKE_BINARY_DIR}/test/python/data/${dir} COPYONLY)
     ENDIF()
   endforeach()
ENDFOREACH()



==> anc/dvmc/test/python/data/HeisenbergChain/StdFace.def <==
L = 16
Lsub = 2
model = "Spin"
lattice = "chain"
J = 1.0
NSROptItrStep = 400
NVMCSample = 100
2Sz = 0
//NVMCCalMode = 1
RndSeed = 1


==> anc/dvmc/test/python/data/HeisenbergChain/ref/ref_mean.dat <==
-7.128089712086575602e+00
0.000000000000000000e+00
1.464268149390894960e-02
5.086622100539615587e+01
0.000000000000000000e+00
2.185695686512596492e-01
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
1.504726294715974078e+00
0.000000000000000000e+00
3.313875992696146619e-03
1.583291743414281250e+00
0.000000000000000000e+00
6.833005750436993431e-03
1.869675010622316114e+00
0.000000000000000000e+00
6.629934199452547014e-03
1.655534454837683134e+00
0.000000000000000000e+00
6.779502358216817938e-03
1.579842141345679574e+00
0.000000000000000000e+00
6.478057097042732963e-03
1.595884324662675269e+00
0.000000000000000000e+00
7.245006381409381524e-03
1.653254899234443354e+00
0.000000000000000000e+00
6.549061856440452530e-03
1.468942940131252595e+00
0.000000000000000000e+00
7.091597034056525660e-03
1.390415741651187087e+00
0.000000000000000000e+00
7.539018941409486585e-03
1.329120730514504523e+00
0.000000000000000000e+00
7.927028839845621025e-03
1.312109809374818026e+00
0.000000000000000000e+00
7.012349614584984653e-03
1.280134671818403458e+00
0.000000000000000000e+00
7.769980395968466465e-03
1.669924716515086560e+00
0.000000000000000000e+00
6.667072486423013429e-03
1.555657291033300194e+00
0.000000000000000000e+00
6.416905847605665000e-03
1.591026862701202971e+00
0.000000000000000000e+00
7.199078807481567970e-03
1.849035184741283810e+00
0.000000000000000000e+00
8.392413730925449983e-03
1.511043096544586684e+00
0.000000000000000000e+00
7.862157862096938801e-03
1.421985290491830867e+00
0.000000000000000000e+00
3.921632720761552421e-03
2.134169449680972885e+00
0.000000000000000000e+00
7.228175849905598901e-03
1.709821771830792647e+00
0.000000000000000000e+00
7.252070493949446667e-03
1.434091589815032819e+00
0.000000000000000000e+00
6.961676488812793169e-03
1.500428630708382283e+00
0.000000000000000000e+00
9.387814904134835978e-03
1.443673029519994877e+00
0.000000000000000000e+00
8.622032564540827240e-03
1.383996331303154914e+00
0.000000000000000000e+00
7.332940708104645697e-03
1.388088955507816635e+00
0.000000000000000000e+00
6.943772372790440843e-03
1.122685954770637817e+00
0.000000000000000000e+00
8.844432413990532121e-03
1.461189314478411605e+00
0.000000000000000000e+00
6.315511761863465759e-03
1.691331194268067106e+00
0.000000000000000000e+00
7.032239383181883817e-03
1.405073497559089946e+00
0.000000000000000000e+00
7.430660909217964329e-03
1.444447131385399707e+00
0.000000000000000000e+00
9.926612927528910904e-03
1.607873335491420308e+00
0.000000000000000000e+00
7.001571308024312490e-03
1.578437459767680240e+00
0.000000000000000000e+00
5.675489160167833565e-03
1.307676320207341147e+00
0.000000000000000000e+00
6.978703318803392702e-03
1.945250226018647943e+00
0.000000000000000000e+00
7.812867827755880581e-03
1.641251084587868059e+00
0.000000000000000000e+00
3.323640858979148762e-03
1.703857162890840549e+00
0.000000000000000000e+00
8.395377032754126542e-03
1.580498032263319086e+00
0.000000000000000000e+00
6.350794174079783458e-03
1.440377492979485030e+00
0.000000000000000000e+00
8.033647846829874983e-03
1.595367492383067631e+00
0.000000000000000000e+00
8.847437607006345892e-03
1.477300027391125647e+00
0.000000000000000000e+00
8.587103133397101101e-03
1.445266296845662435e+00
0.000000000000000000e+00
7.903779361100253531e-03
1.208480441393864124e+00
0.000000000000000000e+00
8.837854075204808549e-03
1.397491210002520745e+00
0.000000000000000000e+00
5.941313337867643735e-03
2.037010890436484090e+00
0.000000000000000000e+00
7.812916553397108999e-03
1.624756532040107615e+00
0.000000000000000000e+00
5.768560083843097229e-03
1.610612298824851463e+00
0.000000000000000000e+00
6.363480456399664073e-03
1.366659099483195305e+00
0.000000000000000000e+00
7.801253674010383277e-03
1.350148334738123124e+00
0.000000000000000000e+00
6.790360363537044711e-03
1.238792439874618845e+00
0.000000000000000000e+00
5.348459775302746334e-03
1.441713542473034071e+00
0.000000000000000000e+00
6.109211578501995248e-03
1.488031904166767561e+00
0.000000000000000000e+00
7.458714963903757128e-03
1.585128606896833992e+00
0.000000000000000000e+00
3.910826870521538594e-03
1.797519192913766606e+00
0.000000000000000000e+00
8.770134153778098504e-03
1.567635107004240913e+00
0.000000000000000000e+00
7.003612226724711259e-03
1.641169199851564509e+00
0.000000000000000000e+00
7.008557632190033290e-03
1.600531622450308555e+00
0.000000000000000000e+00
7.627712350892343861e-03
1.629345213871198350e+00
0.000000000000000000e+00
6.538633292825181929e-03
1.432240862956876137e+00
0.000000000000000000e+00
7.981302290063913008e-03
1.652208601670484445e+00
0.000000000000000000e+00
6.746425124773596307e-03
1.413788670523900448e+00
0.000000000000000000e+00
7.692504622590455934e-03
1.656403717750117632e+00
0.000000000000000000e+00
7.560522733245156508e-03
1.389497693741317041e+00
0.000000000000000000e+00
7.357634501212288736e-03
1.205899131369456923e+00
0.000000000000000000e+00
6.383451720862155614e-03
1.444345406169057044e+00
0.000000000000000000e+00
6.710469729350553199e-03


==> anc/dvmc/test/python/data/HeisenbergChain/ref/ref_std.dat <==
3.478315694765935634e-02
0.000000000000000000e+00
2.037362547399734422e-02
3.614442178941983941e-01
0.000000000000000000e+00
3.713645049669596077e-01
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
0.000000000000000000e+00
9.160152262147572833e-01
0.000000000000000000e+00
4.579625149329046886e-03
1.564450995966922164e+00
0.000000000000000000e+00
6.835187289757730343e-03
9.410616301938936612e-01
0.000000000000000000e+00
6.019661690087540866e-03
9.785486996821214367e-01
0.000000000000000000e+00
8.536471933039803742e-03
1.335963209807314200e+00
0.000000000000000000e+00
6.951584202920134056e-03
1.010519334091807941e+00
0.000000000000000000e+00
8.781762621390420270e-03
9.857345373407249145e-01
0.000000000000000000e+00
5.054568195935350144e-03
9.623077559719002139e-01
0.000000000000000000e+00
6.999009099354863359e-03
1.070554921018653571e+00
0.000000000000000000e+00
9.248902605948766675e-03
1.130327300354144748e+00
0.000000000000000000e+00
7.341931254684906302e-03
9.177066877782747989e-01
0.000000000000000000e+00
7.934654660407302815e-03
9.823607582714213304e-01
0.000000000000000000e+00
6.151141352972360268e-03
1.218192622891564270e+00
0.000000000000000000e+00
7.430040605468164056e-03
1.108038011400666933e+00
0.000000000000000000e+00
8.694291321715881191e-03
1.040612726170718982e+00
0.000000000000000000e+00
7.422643578240479406e-03
1.011459614022878206e+00
0.000000000000000000e+00
6.925197328614265263e-03
1.478946418236077864e+00
0.000000000000000000e+00
5.631161898961464275e-03
9.012903291052682953e-01
0.000000000000000000e+00
5.640207647554173857e-03
1.134647893129272722e+00
0.000000000000000000e+00
6.447607224810023192e-03
9.516124255498527029e-01
0.000000000000000000e+00
7.947715584711691553e-03
9.831988242073443907e-01
0.000000000000000000e+00
5.251068626843591151e-03
8.682720600059153915e-01
0.000000000000000000e+00
1.181729945218976813e-02
9.271154905752906350e-01
0.000000000000000000e+00
1.664574449521968869e-02
7.185891772326893356e-01
0.000000000000000000e+00
9.532591209997425680e-03
8.100065529617368476e-01
0.000000000000000000e+00
5.652787749623625589e-03
1.121836906372285059e+00
0.000000000000000000e+00
1.842058801254719408e-02
8.849486353003906958e-01
0.000000000000000000e+00
4.811013065217794107e-03
9.787977210827254471e-01
0.000000000000000000e+00
7.187738235157498448e-03
1.069742336271867877e+00
0.000000000000000000e+00
7.271398724164357917e-03
1.269826342175154332e+00
0.000000000000000000e+00
2.279892905696778715e-02
1.038296888386676997e+00
0.000000000000000000e+00
5.598274959428913358e-03
8.324924591296040122e-01
0.000000000000000000e+00
3.821506588880988365e-03
9.395460517804379297e-01
0.000000000000000000e+00
5.306015047402755196e-03
1.215654593801218653e+00
0.000000000000000000e+00
8.459159099455144590e-03
1.041767635287176752e+00
0.000000000000000000e+00
3.879123586887767497e-03
1.237048814717980338e+00
0.000000000000000000e+00
9.370674065716927403e-03
8.535710939279904652e-01
0.000000000000000000e+00
5.224660886727140394e-03
8.956327813601394627e-01
0.000000000000000000e+00
1.521144323934078835e-02
9.608515665750829715e-01
0.000000000000000000e+00
1.185472987183733805e-02
1.161235206556784139e+00
0.000000000000000000e+00
1.032368007039656706e-02
1.033044725004532260e+00
0.000000000000000000e+00
8.108730214867963457e-03
1.017681359596782631e+00
0.000000000000000000e+00
1.239555524214940377e-02
9.950924372552306663e-01
0.000000000000000000e+00
6.803818980057836641e-03
1.048287170484338615e+00
0.000000000000000000e+00
7.609552401110808093e-03
8.401272241457947709e-01
0.000000000000000000e+00
4.144646978485140229e-03
1.037410275139741378e+00
0.000000000000000000e+00
5.236444895143715049e-03
1.087281490256211569e+00
0.000000000000000000e+00
9.880192835287878242e-03
9.967140791157137469e-01
0.000000000000000000e+00
7.121043701712507189e-03
9.415398487218283874e-01
0.000000000000000000e+00
4.734224040562480876e-03
9.051469037513291127e-01
0.000000000000000000e+00
6.281088781511044022e-03
1.380235867937120720e+00
0.000000000000000000e+00
6.818310693717796050e-03
9.725123053567950038e-01
0.000000000000000000e+00
5.520349729111566177e-03
1.274348694558999462e+00
0.000000000000000000e+00
1.029286092190217702e-02
8.722569067733038084e-01
0.000000000000000000e+00
6.316611573039134127e-03
9.430765826468963109e-01
0.000000000000000000e+00
6.551025759825173517e-03
1.325992042098393942e+00
0.000000000000000000e+00
8.172965779489961211e-03
1.243079997655696545e+00
0.000000000000000000e+00
8.353909602966995418e-03
9.303792282941941716e-01
0.000000000000000000e+00
1.028188680612071582e-02
1.085150193836519561e+00
0.000000000000000000e+00
7.637269760472811808e-03
1.280041915375230488e+00
0.000000000000000000e+00
7.443665028182830552e-03
1.051829770225793048e+00
0.000000000000000000e+00
5.813858055478394321e-03
9.280682958055210818e-01
0.000000000000000000e+00
5.343318272405942100e-03
9.615221484189946377e-01
0.000000000000000000e+00
4.908577621970776871e-03
9.992364697251119310e-01
0.000000000000000000e+00
7.209290213908913295e-03


==> anc/dvmc/test/python/test_HeisenbergChain.py <==
import unittest
import os
import filecmp
import numpy as np

dir="data/HeisenbergChain"

def read_out(filename):
    # drop the first two columns
    array = np.loadtxt(filename, dtype='float').astype('float')
    return array

class TestAtomic(unittest.TestCase):
    def test_HeisenbergChain(self):
        # run
#        self.assertIs(0, os.system("../../src/mVMC/vmc.out -s %s/StdFace.def" %dir))        
        # get results
        array_calc = read_out("./output/zqp_opt.dat")[0:2]
        ref_ave = read_out("%s/ref/ref_mean.dat" %dir)[0:2]
        ref_std = read_out("%s/ref/ref_std.dat" %dir)[0:2]
        testTrue = (ref_std > abs(array_calc - ref_ave))
        testArray = abs(array_calc[testTrue] < 1e-8)
        for _test in testArray:
            self.assertTrue(_test)
        
if __name__ == '__main__':
    unittest.main()


==> anc/dvmc/test/tool/StdFace_org.def <==
L = 16
Lsub = 4
model = "Spin"
lattice = "chain"
J = 1.0
NSROptItrStep = 400
NVMCSample = 100
2Sz = 0


==> anc/dvmc/test/tool/make_ref.py <==
import subprocess
import filecmp
import numpy as np
import os

def read_out(filename):
    # drop the first two columns
    array = np.loadtxt(filename, dtype='float').astype('float')
    return array
        
if __name__ == '__main__':
    cdir = os.getcwd()
#    subprocess.call("sh "+cdir+"/make_ref.sh", shell = True)
    array = read_out("output1/zqp_opt.dat")
    for i in range(2, 11):
        filename = "output{0}/zqp_opt.dat".format(i) 
        array = np.append(array, read_out(filename))
    array = array.reshape(10, array.shape[0]/10)
    std = np.std( array, axis = 0 )
    ave = np.mean( array, axis = 0 )
    np.savetxt("ref_std.dat", X = std)
    np.savetxt("ref_mean.dat", X = ave)
    #subprocess.call("rm -rf "+cdir+"/output*", shell = True)


==> anc/dvmc/test/tool/make_ref.sh <==
x=1
end=11
rm -r ./output*
while [ $x -lt $end ]
do
    x0=`expr 5 \* $x + 12345`
    cp ./StdFace_org.def ./StdFace.def
    echo "RndSeed = $x0" >> StdFace.def
    ./vmc.out -s ./StdFace.def
    mv ./output ./output$x
    x=`expr $x + 1`
done

cp ./StdFace_org.def ./StdFace_org.def.bak
rm ./*.def
rm ./*.dat
rm ./*.gp
mv ./StdFace_org.def.bak ./StdFace_org.def



==> anc/dvmc/tool/CMakeLists.txt <==
# include guard
cmake_minimum_required(VERSION 2.8.0 )

add_definitions(-D_mVMC)
if(${CMAKE_PROJECT_NAME} STREQUAL "Project")
  message(FATAL_ERROR "cmake should be executed not for 'src' subdirectory, but for the top directory of mVMC.")
endif(${CMAKE_PROJECT_NAME} STREQUAL "Project")

add_library(key2lower STATIC key2lower.c)
add_executable(greenr2k greenr2k.F90)
target_link_libraries(greenr2k key2lower ${LAPACK_LIBRARIES})

install(TARGETS greenr2k RUNTIME DESTINATION bin)
#
# Scripts
#
configure_file(wout2geom.sh wout2geom.sh COPYONLY)
install(FILES ${CMAKE_CURRENT_BINARY_DIR}/wout2geom.sh DESTINATION bin
        PERMISSIONS OWNER_READ OWNER_WRITE OWNER_EXECUTE GROUP_READ GROUP_EXECUTE WORLD_READ WORLD_EXECUTE)
configure_file(respack2wan90.py respack2wan90.py COPYONLY)
install(FILES ${CMAKE_CURRENT_BINARY_DIR}/respack2wan90.py DESTINATION bin
        PERMISSIONS OWNER_READ OWNER_WRITE OWNER_EXECUTE GROUP_READ GROUP_EXECUTE WORLD_READ WORLD_EXECUTE)


==> anc/dvmc/tool/dvmc/CMakeLists.txt <==
# include guard
cmake_minimum_required(VERSION 2.8.0 )
if(${CMAKE_PROJECT_NAME} STREQUAL "Project")
  message(FATAL_ERROR "cmake should be executed not for 'src' subdirectory, but for the top directory of mVMC.")
endif(${CMAKE_PROJECT_NAME} STREQUAL "Project")

add_executable(dvmc_gnuplot src/dvmc_gnuplot.c)
add_library(dvmc_speedup SHARED src/dvmc_speedup.c)
set_property(TARGET dvmc_speedup PROPERTY POSITION_INDEPENDENT_CODE ON)

install(TARGETS dvmc_gnuplot RUNTIME DESTINATION bin)
install(TARGETS dvmc_speedup DESTINATION bin)

set(SCRIPTS averageOhgoe.py cluster.py dos_analysis.py dvmc_spectrum.py generate_template_gnuplot.py init_groundstate.py makeDH4.py makeExcitation.py mergeOutputBin.py postprocess_dVMC.sh preprocess_dVMC.sh selectExcitation.py select_kPath.py template_plot_Akw.gp template_plot_allAkw.gp template_plot_dos.gp)

file(COPY ${CMAKE_CURRENT_SOURCE_DIR}/${SCRIPTS} DESTINATION .)

install(FILES ${CMAKE_CURRENT_BINARY_DIR}/${SCRIPTS} DESTINATION bin
        PERMISSIONS OWNER_READ OWNER_WRITE OWNER_EXECUTE GROUP_READ GROUP_EXECUTE WORLD_READ WORLD_EXECUTE)



==> anc/dvmc/tool/dvmc/README <==
## README

Most of the program provided here are stand alone tools necessary to 
prepare the inputs or analyse the output of vmc_new.out code. The most
important are:

preprocess_dVMC.sh           can be called before running vmc_new.out
postprocess_dVMC.sh          can be called after running vmc_new.out

They both contain all the other tool to be called in order to prepare
and process the examples provided in samples/spectrum subdirectories.

Some other tools are provided. Here is a small description for the most
useful functions. (To use them, type the function and the default usage
will be printed). Note that you must first do make to obtain all the
necessary dependencies. The makefile is simple, but requires either
lapack or mkl linking.

######################
in preprocess_dVMC.sh:
######################
makeExcitation.py
  --> tool to generate excitation.def used by vmc_new.out with NVMCCalMode == 3 (dVMC mode)


#######################
in postprocess_dVMC.sh:
#######################
mergeOutputBin.py
  --> tool to merge different binary file with name zvo_nCHAm_nAHCm_***.bin and output a 4 python ready 4D array of size(N_exc,N_exc,W,L) 

dvmc_spectrum.py
  --> main postprocessing tool to calculate the spectrum (Akw.dat, etc.)

generate_template_gnuplot.py
  --> copy and adapt the three template file to be used with gnuplot (some adaptation must be done, like inputing mu offset)

dos_analysis.py 
  --> tool to calculate LHB and UHB.

select_kPath.py spectrumpara.def
  --> tool to select a subset of k points in the files Akw_all.dat


#######################
others
#######################
selectExcitation.py
  --> tool to select a subset of excitation. This generate a string that can be inputed in spectrumpara.def
    
gnupy
  --> tool to make pretty figure from gnuplot and latex

init_groundstate.py
  --> tool to find a starting ground state in 2D lattice Hubbard model (useful for big clusters)

makeDH4.py
  --> tool created by Takafumi Suzuki to find the input file for DH4 files 

dvmc_gnuplot
  --> tool to visualize interactivly in real time the Akw_all.dat file. 
      This file must be computed with dvmc_spectrum.py before.

      call with: 
      dvmc_gnuplot Nx Ny Nw NFermi cbar_max
      Nx = integer (number of points in x).
      Ny = integer (number of points in y).
      Nw = integer (number of frequency calculated, number of lines in Akw_all.dat).
      NFermi = integer (frame to start on, frame closest to the Fermi level).
      cbar_max = float (value of the maximum value in the intensity plot, colorbar). 

cluster.py
  --> simple tool to create a square array of numbers.

zvo_var_average.py
  --> tool to average the last iterations (last N lines) of zvo_var_001.dat

select_kPath_average.py
  --> similar to select_kPath.py but average multiple paths togheter.

selectExcitation.py
  --> select excitations that are smaller than a threshold in the already calculated excitations (generate a string of number to be put in spectrumpara.dat) 

makeFullGreen.py
  --> generate full green functions by defining full greenone.def and greentwo.def

makeGreenOhgoe.py
  --> generate green functions necessary to run averageOhgoe.py (in greenone.def and greentwo.def)

averageOhgoe.py
  --> function created by Takahiro Ohgoe and adapted to calculate various physical quantities like AFM order, density and superconducting fluidity.


LICENSE: 
 
By default, the same license as the one in the root directory, unless otherwise specified. 
Indeed, a lot of source code here borrow some portion to already published code under the zlib
license. So we need to repeat the zlib LICENSE in the header of these functions. However,
this is compatible with the GNU license of the root directory since zlib is very permissive.




==> anc/dvmc/tool/dvmc/averageOhgoe.py <==
#!/usr/bin/env python
import sys, glob
from math import *
import numpy as np

T1={(1,0): 1.0, (-1,0): 1.0, (0,1): -1.0, (0,-1): -1.0
}
Tx={(1,0): 1.0, (-1,0): 1.0
}
Ty={(0,1): 1.0, (0,-1): 1.0
}

def position(r):
    x=(r[0]+Lx)%Lx
    y=(r[1]+Ly)%Ly
    return (x,y)

def InvVec(r):
    return (-r[0],-r[1])

def indexToPosition(i):
    x=i%Lx
    y=i/Lx
    return (x,y)

def positionToIndex(r):
    x=(r[0]+Lx)%Lx
    y=(r[1]+Ly)%Ly
    return x+Lx*y

def neighborIndex(i,dr):
    r=indexToPosition(i)
    x=r[0]+dr[0]
    y=r[1]+dr[1]
    return positionToIndex([x,y])

def direction(i,j):
    ri=indexToPosition(i)
    rj=indexToPosition(j)
    dx=(rj[0]-ri[0]+Lx)%Lx
    dy=(rj[1]-ri[1]+Ly)%Ly
    return (dx,dy)

def locgrnIdx(i,j,s):
    return (Nsite*i+j)+s*Nsite*Nsite

def VecSum(ri,rj):
    return (ri[0]+rj[0], ri[1]+rj[1]) 

def VecInv(ri):
    return (-ri[0], -ri[1]) 

def VecDiff(ri,rj):
    return (ri[0]-rj[0], ri[1]-rj[1]) 

def subIndex(i):
    r=indexToPosition(i)
    sx=r[0]%Sx
    sy=r[1]%Sy
    return sx+Sx*sy

def subIndexToIndex(s):
    sx = s%Sx 
    sy = s/Sx 
    i = positionToIndex([sx,sy])
    return i 
  
def distance(r):
    # the square of the distance between site i and j
    rx=r[0]
    ry=r[1]
    if rx>Lx/2:
        while rx>Lx/2:
            rx -= Lx
    if ry>Ly/2:
        while ry>Ly/2:
            ry -= Ly
    return sqrt(rx*rx+ry*ry)

def sgnAP(i,dr):
    if APFlag == 0:
      return 1.0
    else:
      r=indexToPosition(i)
      x=r[0]+dr[0]
      if (x < Lx-0.5 and x > -0.5):
          return 1.0
      else:
          return -1.0
      #y=r[1]+dr[1]
      #if (y < Ly-0.5 and y > -0.5):
      #  return 1.0
      #else:
      #  return -1.0
      
def WaveNumberList(Lx,Ly,APFlag):
  wave = [] 
  if(APFlag == 1):  
    for mx in xrange(-Lx/2,Lx/2):
      qx = 2.0*pi*float(0.5+mx)/float(Lx)
      for my in xrange(-Ly/2,Ly/2+1):
        qy = 2.0*pi*float(my)/float(Ly)
        wave.append((qx,qy))
  else:
    for mx in range(-Lx/2,Lx/2+1):
      qx = 2.0*pi*float(mx)/float(Lx)
      for my in xrange(-Ly/2,Ly/2+1):
        qy = 2.0*pi*float(my)/float(Ly)
        wave.append((qx,qy))
  return wave

def CosSinList(Lx,Ly,APFlag):
  cosList = {}
  sinList = {}
  Nsite = Lx*Ly
  for q in WaveNumberList(Lx,Ly,APFlag):
    (qx,qy) = q
    for ix in range(-Lx,Lx+1):
      for iy in range(-Ly,Ly+1):
        ri = (ix,iy)
        cosList[(q,ri)] = cos(qx*float(ix) + qy*float(iy))
        sinList[(q,ri)] = sin(qx*float(ix) + qy*float(iy))
      
      #for j in xrange(Nsite):
      #  jx = j%Lx
      #  jy = j/Lx
      #  cosList[(q,i,j)] = cos(qx*float(ix-jx) + qy*float(iy-jy))
      #  sinList[(q,i,j)] = sin(qx*float(ix-jx) + qy*float(iy-jy))
  return [cosList,sinList]

def ReadPara(para):
  ifile = open(para, 'r')
  for itr in xrange(5):
    ifile.readline().split()
  [name,DataFileHead] = ifile.readline().split()
  for itr in xrange(4):
    ifile.readline().split()
  [name,NDataIdxStart] = ifile.readline().split()
  [name,NDataQtySmp]   = ifile.readline().split()
  ifile.readline().split()
  [name,Nsite] = ifile.readline().split()
  [name,Ncond] = ifile.readline().split()

  for itr in xrange(4):
    ifile.readline().split()
  [name,SRItrStep] = ifile.readline().split()
  [name,SRItrSmp]  = ifile.readline().split()
  for itr in xrange(2):
    ifile.readline().split()
  [name,SRStepDt] = ifile.readline().split()
  ifile.close()

  Nsite = int(Nsite)
  Lx = int(sqrt(Nsite))
  Ly = int(sqrt(Nsite))
  Ne = int(Ncond)/2
  NDataIdxStart = int(NDataIdxStart)
  NDataQtySmp   = int(NDataQtySmp)
  SRItrStep = int(SRItrStep)
  SRItrSmp  = int(SRItrSmp)
  SRStepDt  = float(SRStepDt)

  return [DataFileHead,NDataIdxStart,NDataQtySmp,Nsite,Ne,Lx,Ly,SRItrStep,SRItrSmp,SRStepDt]

def GetFileList(flist):
  ifile = open(flist, 'r')
  lines = []
  for line in ifile:
    line = line.rstrip("\n")
    lines.append(line)
  ifile.close()
  return lines

def ReadCisAjs(flist):
  ifile = open(flist, 'r')
  ifile.readline().split()
  [name,NCisAjs] = ifile.readline().split()
  NCisAjs = int(NCisAjs)
  ciajList = []
  ciajListAppend = ciajList.append
  for itr in xrange(3):
    ifile.readline().split()
  for itr in xrange(NCisAjs):
    tmp = ifile.readline().split()
    tmp = map(int, tmp)
    [idx,i,j,s] = tmp
    ciajListAppend((i,j,s))
  ifile.close()
  return [NCisAjs, list(ciajList)]

def ReadCisAjsCktAlt(flist):
  ifile = open(flist, 'r')
  ifile.readline().split()
  [name,NCisAjsCktAlt] = ifile.readline().split()
  NCisAjsCktAlt = int(NCisAjsCktAlt)
  ciajckalList = []
  ciajckalListAppend = ciajckalList.append
  for itr in xrange(3):
    ifile.readline().split()
  for itr in xrange(NCisAjsCktAlt):
    tmp = ifile.readline().split()
    tmp = map(int, tmp)
    [idx,idx2,i,j,s,k,l,t] = tmp
    ciajckalListAppend((i,j,s,k,l,t))
  ifile.close()
  return [NCisAjsCktAlt, list(ciajckalList)]

def ReadCisAjsCktAltDC(flist):
  ifile = open(flist, 'r')
  ifile.readline().split()
  [name,NCisAjsCktAlt] = ifile.readline().split()
  NCisAjsCktAlt = int(NCisAjsCktAlt)
  ciajckalList = []
  ciajckalListAppend = ciajckalList.append
  for itr in xrange(3):
    ifile.readline().split()
  for itr in xrange(NCisAjsCktAlt):
    tmp = ifile.readline().split()
    tmp = map(int, tmp)
    [i,j,s,k,l,t] = tmp
    ciajckalListAppend((i,j,s,k,l,t))
  ifile.close()
  return [NCisAjsCktAlt, list(ciajckalList)]

################################################################
#
#   Main:Calculate Physical Quantities
#
################################################################

if len(sys.argv)<7:
    print "./average.py APFlag NkFlag Lx Ly Sx Sy"
    print "usage: APFlag==0 -> Periodic-Periodic boundary condition"
    print "       APFlag==1 -> AntiPeriodic-Periodic boundary condition\n"
    print "       NkFlag==0 -> Not Calculate momentum distribution n(k)"
    print "       NkFlag==1 -> Calculate momentum distribution n(k)\n"
    sys.exit()

APFlag = int(sys.argv[1])
NkFlag = int(sys.argv[2])
Lx = int(sys.argv[3])
Ly = int(sys.argv[4])
Sx = int(sys.argv[5])
Sy = int(sys.argv[6])

Nsub = Sx*Sy 
Ntime=1
#fileList = GetFileList(sys.argv[1])

# read def files
paraList = ReadPara("../modpara_CA.def")

f= open('../greenone.def','r')
data = f.readline()
data = f.readline().split()
NCisAjs = int(data[1])
print NCisAjs
f.close()

f= open('../greentwo.def','r')
data = f.readline()
data = f.readline().split()
NCisAjsCktAlt = int(data[1])
print NCisAjsCktAlt
f.close()

pre = paraList[0]
Nsite = paraList[3]
Ne = paraList[4]
#Lx = paraList[5]
#Ly = paraList[6]
U = 1.0
pre2 = 'phy'
pre3 = 'ave'

WaveVector = WaveNumberList(Lx, Ly, APFlag)
[CosList, SinList] = CosSinList(Lx,Ly,APFlag)

if len(sys.argv)>10:
    numList = sys.argv[10:]
else:
    numList = [ n[len(pre)+5:len(pre)+8] for n in glob.glob(pre+"_out_*.dat")]
numList.sort()
nNum = len(numList)

for num in numList:
# Read Green Functions
    ca    = open(pre+'_cisajs_'        +num+'.dat','r')
    caca  = open(pre+'_cisajscktalt_'  +num+'.dat','r')

    CisAjs = {}
    CisAjsCktAlt = {}
    time = [[] for i in xrange(Ntime)]
 
    # read greenFunc
    for idx in xrange(NCisAjs):
        data = ca.readline().split()
        [i,s,j,t,val,val2] = data
        CisAjs[(int(i),int(j),int(s))] = float(val)
    
    # read greenFunc2
    for idx in xrange(NCisAjsCktAlt):
        data = caca.readline().split()
        [i,s1,j,s2,k,t1,l,t2,val,val2] = data
        CisAjsCktAlt[(int(i),int(j),int(s1),int(k),int(l),int(t1))] = float(val)

    ca.close()
    caca.close()

# Cal Physical Quantities
    # Local Density
    ofile = open(pre2+'_local_'+num+'.dat','w')
    ofile.write("# i  j  S_iS_j\n")
    for rx in xrange(Lx):
      for ry in xrange(Ly):
        i = rx + ry*Lx
        ofile.write("{0}\t{1}\t{2: .18f}\t{3: .18f}\n".format(rx, ry, CisAjs[(i,i,0)].real, CisAjs[(i,i,1)].real))
    ofile.close()

    # Spin Correlation
    print num, "ss"
    ssdc = [[[[] for j in range(Nsite)] for i in xrange(Nsite)] for k in xrange(Ntime)]
    ss_xy = [[[[] for j in range(Nsite)] for i in xrange(Nsite)] for k in xrange(Ntime)]
    ss_z = [[[[] for j in range(Nsite)] for i in xrange(Nsite)] for k in xrange(Ntime)]
    ofile = open(pre2+'_ss_'+num+'.dat','w')
    ofile.write("# i  j  S_iS_j\n")
    for k in xrange(Ntime):
      for i in xrange(Nsite):
        for j in xrange(Nsite):
        #for jsub in xrange(Nsub):
        #  j = subIndexToIndex(jsub)
          sz = 0.0
          sxy = 0.0
          if(i==j):
              sz += 0.5*(CisAjs[(i,i,0)] + CisAjs[(i,i,1)])
          sxy += (-0.5)*(CisAjsCktAlt[(i,j,0,j,i,1)]+CisAjsCktAlt[(j,i,0,i,j,1)])
          sz += 0.25*(CisAjsCktAlt[(i,i,0,j,j,0)] + (CisAjsCktAlt[(i,i,1,j,j,1)]))
          sxy -= 0.25*(CisAjsCktAlt[(i,i,0,j,j,1)] + (CisAjsCktAlt[(i,i,1,j,j,0)]))
          s = (sxy + sz)
          ofile.write("{0}\t{1}\t{2: .18f}\t{3: .18f}\t{4: .18f}\t{5: .18f}\n".format(i,j,s.real,s.imag, sz.real, sxy.real ))
          ssdc[k][i][j] = s
          ss_xy[k][i][j] = sxy
          ss_z[k][i][j] = sz
    ofile.close()

    # Spin Structure Function
    print num, "sq"
    ofile = open(pre2+'_sq_'+num+'.dat','w')
    ofile.write("# qx/pi qy/pi S(q).real  S(q).imag   Sz(q)/3  [Sx(q)+Sy(q)]/3 \n")
    for k in xrange(Ntime):
      mat = [[0.0 for ry in xrange(Ly)] for rx in xrange(Lx)]
      mat_xy = [[0.0 for ry in xrange(Ly)] for rx in xrange(Lx)]
      mat_z = [[0.0 for ry in xrange(Ly)] for rx in xrange(Lx)]
      for rx in xrange(Lx):
        for ry in xrange(Ly):
            for j in xrange(Nsite):
            #for jsub in xrange(Nsub):
            #    j = subIndexToIndex(jsub)
                jx = j%Lx
                jy = j/Lx
                ix = (jx + rx)%Lx
                iy = (jy + ry)%Ly
                i = ix + iy*Lx
                mat[rx][ry] += ssdc[k][i][j]
                mat_xy[rx][ry] += ss_xy[k][i][j]
                mat_z[rx][ry] += ss_z[k][i][j]
      sq = np.fft.fft2(mat)
      sq_xy = np.fft.fft2(mat_xy)
      sq_z = np.fft.fft2(mat_z)
      for mx in xrange(Lx+1):
        qx = 2.0*pi*float(mx)/float(Lx)
        for my in xrange(Ly+1):
            qy = 2.0*pi*float(my)/float(Ly)

            sqReal = sq[mx%Lx][my%Ly].real/ (3.0*float(Nsite))
            sqImag = sq[mx%Lx][my%Ly].imag/ (3.0*float(Nsite))
            #sqReal = sq[mx%Lx][my%Ly].real/ (3.0*float(Nsub))
            #sqImag = sq[mx%Lx][my%Ly].imag/ (3.0*float(Nsub))
            sq_zReal = sq_z[mx%Lx][my%Ly].real/(3.0*float(Nsite))
            sq_xyReal = sq_xy[mx%Lx][my%Ly].real/(3.0*float(Nsite))
            ofile.write("{0}\t{1}\t{2: .18e}\t{3: .18e}\t{4: .18e}\t{5: .18e}\n".format(qx/pi,qy/pi,sqReal,sqImag, sq_zReal, sq_xyReal))
        ofile.write("\n")
    ofile.close()

    # Momentum Distribution
    print num, "nk"
    if(NkFlag == 1):
      ofile = open(pre2+'_nk_'+num+'.dat','w')
      ofile.write("# kx/pi  ky/pi  n(k).real  n(k).imag\n")
      for k in xrange(Ntime):
        for q in WaveVector:
          (qx,qy) = q
          nkReal = 0.0
          nkImag = 0.0
          for i in xrange(Nsite):
            ri = indexToPosition(i)
            for j in xrange(Nsite):
              rj = indexToPosition(j)
              rij = VecDiff(ri,rj)

              nkReal += CosList[(q,rij)] * (CisAjs[(i,j,0)] + CisAjs[(i,j,1)])
              nkImag += SinList[(q,rij)] * (CisAjs[(i,j,0)] + CisAjs[(i,j,1)])
          nkReal /= 2.0*float(Nsite)
          nkImag /= 2.0*float(Nsite)
          ofile.write("{0: .10f}\t{1: .10f}\t{2: .18e}\t{3: .18e}\n".\
                        format(qx/pi,qy/pi,nkReal.real,nkImag.imag))
        ofile.write("\n")
      ofile.close()

    # Density Correlation
    print num, "nn"
    nndc = [[[[] for j in range(Nsite)] for i in xrange(Nsite)] for k in xrange(Ntime)]
    ofile = open(pre2+'_nn_'+num+'.dat','w')
    ofile.write("# i  j  n_in_j\n")
    for k in xrange(Ntime):
      for i in xrange(Nsite):
        for j in xrange(Nsite):
          s = 0.0
          s += (CisAjsCktAlt[(i,i,0,j,j,0)] + (CisAjsCktAlt[(i,i,1,j,j,1)]))
          s += (CisAjsCktAlt[(i,i,0,j,j,1)] + (CisAjsCktAlt[(i,i,1,j,j,0)]))
          ofile.write("{0}\t{1}\t{2: .18f}\t{3: .18f}\n".format(i,j,s.real,s.imag))
          nndc[k][i][j] = s
    ofile.close()
 
    # Charge Structure Factor 
    print num, "nq"
    ofile = open(pre2+'_nq_'+num+'.dat','w')
    ofile.write("# qx qy  N(q).real  N(q).imag\n")
    for k in range(Ntime):
      mat = [[0.0 for ry in xrange(Ly)] for rx in xrange(Lx)]
      for rx in xrange(Lx):
        for ry in xrange(Ly):
            for j in xrange(Nsite):
            #for jsub in xrange(Nsub):
            #    j = subIndexToIndex(jsub)
                jx = j%Lx
                jy = j/Lx
                ix = (jx + rx)%Lx
                iy = (jy + ry)%Ly
                i = ix + iy*Lx
                mat[rx][ry] += CisAjsCktAlt[(i,i,0,j,j,0)] + CisAjsCktAlt[(i,i,1,j,j,1)]
                mat[rx][ry] += CisAjsCktAlt[(i,i,0,j,j,1)] + CisAjsCktAlt[(i,i,1,j,j,0)]
                mat[rx][ry] -= (2.0*Ne/Nsite)*(2.0*Ne/Nsite)  
      nq = np.fft.fft2(mat)

      for mx in xrange(Lx+1):
        qx = 2.0*pi*float(mx)/float(Lx)
        for my in xrange(Ly+1):
            qy = 2.0*pi*float(my)/float(Ly)

            nqReal = nq[mx%Lx][my%Ly].real / float(Nsite)
            nqImag = nq[mx%Lx][my%Ly].imag / float(Nsite)
            ofile.write("{0: .10f}\t{1: .10f}\t{2: .18e}\t{3: .18e}\n".\
                            format(qx/pi,qy/pi,nqReal,nqImag))
        ofile.write("\n")
    ofile.close()

    # Double Occupancy
    print num, "do"
    ofile = open(pre2+'_do_'+num+'.dat','w')
    ofile.write("# nn\n")
    for k in xrange(Ntime):
      nn = 0.0
      for isub in xrange(Nsub):
        i = subIndexToIndex(isub)
        nn += CisAjsCktAlt[(i,i,0,i,i,1)]
      nn /= float(Nsub)
      ofile.write("{0: .18e}\t{1: .18e}\n".format(nn.real,nn.imag))
    ofile.close()


    # Super Conducting Correlation Pd(ro)
    print num, "dsc"
    ofile = open(pre2+'_dsc_'+num+'.dat','w')
    ofile.write("# qx/pi qy/pi dSC(q).real  dSC(q).imag\n")
    #ofile.write("# r  max|Pd(r)| \n")
    ofile2 = open(pre2+'_dsc2_'+num+'.dat','w')
    ofile2.write("# isub  rx   ry   P_dsc  \n")
    ofile3 = open(pre2+'_dsc3_'+num+'.dat','w') # summed in terms of isub and (Lx-rx,Ly-ry)
    ofile3.write("# rx   ry   P_dsc  \n")
    for t in xrange(Ntime):
      mat = [[0.0 for ry in xrange(Ly)] for rx in xrange(Lx)]
      SCmat = {}
      for rx in xrange(Lx):
        for ry in xrange(Ly):
         ro = [rx, ry]
         o = positionToIndex(ro)
          #i=0
         scAll = 0.0
         #for isub in xrange(Nsub):#summation ri
         # i = subIndexToIndex(isub)
         for i in xrange(Nsite):#ri summation
         #for i in xrange(50,51):#ri summation
          sc = 0.0
          io = neighborIndex(i,ro)
          sgn_io=sgnAP(i,ro)
          for dr_i,sgn_form_i in T1.iteritems():
            i_dr = neighborIndex(i,dr_i)
            sgn_i_dr=sgnAP(i,dr_i)
            for dr_io,sgn_form_io in T1.iteritems():
              io_dr = neighborIndex(io,dr_io)
              ro_dr = [rx+dr_io[0], ry+dr_io[1]]
              sgn_io_dr = sgnAP(i,ro_dr)
              sgn_dsc   = sgn_form_i*sgn_form_io
              sgn_ap    = sgn_io*sgn_i_dr*sgn_io_dr
              sgn       = sgn_dsc*sgn_ap
              #sgn = sgn_dsc

              sc += CisAjsCktAlt[(i,    io,    0, i_dr, io_dr, 1)]*sgn
              sc += CisAjsCktAlt[(i,    io_dr, 0, i_dr, io,    1)]*sgn
              sc += CisAjsCktAlt[(i_dr, io,    0, i,    io_dr, 1)]*sgn
              sc += CisAjsCktAlt[(i_dr, io_dr, 0, i,    io,    1)]*sgn
              
              sc += CisAjsCktAlt[(io,    i,    0, io_dr, i_dr, 1)]*sgn
              sc += CisAjsCktAlt[(io,    i_dr, 0, io_dr, i,    1)]*sgn
              sc += CisAjsCktAlt[(io_dr, i,    0, io,    i_dr, 1)]*sgn
              sc += CisAjsCktAlt[(io_dr, i_dr, 0, io,    i,    1)]*sgn

              if(i == io):
                sc -= (CisAjs[(io_dr, i_dr,0)] + CisAjs[(io_dr, i_dr,1)])*sgn
                if(i_dr == io_dr):
                  sc += 2.0*sgn
              if(i_dr == io_dr):
                sc -= (CisAjs[(io, i,0)] + CisAjs[(io, i,1)])*sgn
              if(i == io_dr):
                sc -= (CisAjs[(io, i_dr,0)] + CisAjs[(io, i_dr,1)])*sgn
                if(io == i_dr):
                  sc += 2.0*sgn
              if(io == i_dr):
                sc -= (CisAjs[(io_dr, i,0)] + CisAjs[(io_dr, i,1)])*sgn
          SCmat[(rx,ry,i)] = sc/4.0
          scAll = scAll + sc
         #mat[rx][ry] = scAll/(4.0)
         #mat[rx][ry] += scAll/(4.0*Nsub)
         mat[rx][ry] += scAll/(4.0*Nsite)

      dscq = np.fft.fft2(mat)
      for mx in xrange(Lx+1):
        qx = 2.0*pi*float(mx)/float(Lx)
        for my in xrange(Ly+1):
            qy = 2.0*pi*float(my)/float(Ly)

            dscqReal = dscq[mx%Lx][my%Ly].real / float(Nsite)
            dscqImag = dscq[mx%Lx][my%Ly].imag / float(Nsite)
            ofile.write("{0: .10f}\t{1: .10f}\t{2: .18e}\t{3: .18e}\n".\
                            format(qx/pi,qy/pi,dscqReal,dscqImag))
        ofile.write("\n")
          

#      maxP = {}
#      for rx in xrange(Lx):
#        for ry in xrange(Ly):
#          r = distance((rx,ry))
#          if not r in maxP:
#            maxP[r] = 0.0
#          if fabs(mat[rx][ry]) > fabs(maxP[r]):
#            maxP[r] = fabs(mat[rx][ry])
#      numLine = 0
#      for rx in xrange(Lx):
#        for ry in xrange(Ly):
#          r = distance((rx,ry))
#          val = maxP[r]
#          if(r <= sqrt(2.0)*float(Lx)*0.5):
#            ofile.write("{0: .10e}\t{1: .10e}\t{2: .10e}\n".format(r,val.real,val.imag))
#            numLine = numLine + 1

      SCmat2 = [[[0.0 for isub in xrange(Nsub)] for ry in xrange(Ly)] for rx in xrange(Lx)]
      for ix in xrange(Lx):
        for iy in xrange(Ly):
            i = positionToIndex((ix,iy))
            isub = subIndex(i)
            for rx in xrange(Lx):
                for ry in xrange(Ly):
                    SCmat2[rx][ry][isub] += SCmat[(rx,ry,i)] 
            
      for isub in range(Nsub):
          for rx in xrange(Lx):
              for ry in xrange(Ly):
                  ofile2.write(" {0}\t{1}\t{2}\t{3: .10e}\n".format(isub, rx, ry, SCmat2[rx][ry][isub]/float(Nsite/Nsub)))

      
      for rx in xrange(Lx/2+1):
          for ry in xrange(Ly/2+1):
              ave = 0.0
              for isub in range(Nsub):
                  ave += SCmat2[rx][ry][isub]
                  rminus = indexToPosition( positionToIndex( (Lx-rx, Ly-ry) ) )
                  ave += SCmat2[rminus[0]][rminus[1]][isub]
              ofile3.write(" {0}\t{1}\t{2: .10e}\n".format(rx, ry, ave/float(Nsite*2)))
      
      

    ofile.close()
    ofile2.close()
    ofile3.close()

    # Super Conducting Correlation Ps(ro)
    print num, "ssc"
    ofile = open(pre2+'_ssc_'+num+'.dat','w')
    ofile.write("# i  j  Delta+_i_Delta_j\n")
    ofile2 = open(pre2+'_ssc2_'+num+'.dat','w')
    ofile2.write("# i  j  Delta+_i_Delta_j\n")
    ofile3 = open(pre2+'_ssc3_'+num+'.dat','w') # summed in terms of isub and (Lx-rx,Ly-ry)
    ofile3.write("# rx   ry   P_ssc  \n")
    for t in xrange(Ntime):
      mat = [[0.0 for ry in xrange(Ly)] for rx in xrange(Lx)]
      SCmat = {}
      for rx in xrange(Lx):
        for ry in xrange(Ly):
         ro = [rx, ry]
         o = positionToIndex(ro)
          #i=0
         scAll = 0.0
         for i in xrange(Nsite):#ri summation
          sc = 0.0
          io = neighborIndex(i,ro)
          #sgn=sgnAP(i,ro) No Need Sign Factor even for AP case
          
          sc += CisAjsCktAlt[(i,  io,  0, i,  io, 1)]
          #sc += CisAjsCktAlt[(io, i ,  0, io, i , 1)]

          if(i == io):
            sc += 1
            sc -= (CisAjs[(io,i,0)] + CisAjs[(io,i,1)])
          SCmat[(rx,ry,i)] = sc
          scAll = scAll + sc
         mat[rx][ry] += scAll/(Nsite)
      maxP = {}
      for rx in xrange(Lx):
        for ry in xrange(Ly):
          r = distance((rx,ry))
          if not r in maxP:
            maxP[r] = 0.0
          if fabs(mat[rx][ry]) > fabs(maxP[r]):
            maxP[r] = fabs(mat[rx][ry])
      numLine = 0
      for rx in xrange(Lx):
        for ry in xrange(Ly):
          r = distance((rx,ry))
          val = maxP[r]
          if(r <= sqrt(2.0)*float(Lx)*0.5):
            ofile.write("{0: .10e}\t{1: .10e}\t{2: .10e}\n".format(r,val.real,val.imag))
            numLine = numLine + 1

      SCmat2 = [[[0.0 for isub in xrange(Nsub)] for ry in xrange(Ly)] for rx in xrange(Lx)]
      
      for ix in xrange(Lx):
        for iy in xrange(Ly):
            i = positionToIndex((ix,iy))
            isub = subIndex(i)
            for rx in xrange(Lx):
                for ry in xrange(Ly):
                    SCmat2[rx][ry][isub] += SCmat[(rx,ry,i)] 
            
      for isub in range(Nsub):
          for rx in xrange(Lx):
              for ry in xrange(Ly):
                  ofile2.write(" {0}\t{1}\t{2}\t{3: .10e}\n".format(isub, rx, ry, SCmat2[rx][ry][isub]/float(Nsite/Nsub)))

      
      for rx in xrange(Lx/2+1):
          for ry in xrange(Ly/2+1):
              ave = 0.0
              for isub in range(Nsub):
                  ave += SCmat2[rx][ry][isub]
                  rminus = indexToPosition( positionToIndex( (Lx-rx, Ly-ry) ) )
                  ave += SCmat2[rminus[0]][rminus[1]][isub]
              ofile3.write(" {0}\t{1}\t{2: .10e}\n".format(rx, ry, ave/float(Nsite*2)))
      
    ofile.close()
    ofile2.close()
    ofile3.close()

##############################
# Make Average Files
##############################
ifile = [[] for i in xrange(nNum)]
ifile2 = [[] for i in xrange(nNum)]
# energy
print "ave", "ene"
for i in range(nNum):
    ifile[i] = open(pre+"_out_"+numList[i]+".dat",'r')
ofile = open(pre3+"_ene.dat",'w')
ofile.write("# E  sigma\n")
for k in xrange(Ntime):
    sum = [0.0, 0.0]
    for i in xrange(nNum):
      data = ifile[i].readline().split()
      time[k] = float(data[0])
      #dtmp = float(data[1])/float(Nsite)
      dtmp = float(data[0])/float(Nsite)
      sum[0] += dtmp
      sum[1] += dtmp*dtmp
    ave = sum[0]/float(nNum)
    var = sum[1]/float(nNum) - ave*ave
    sigma = sqrt(abs(var/float(nNum)))
    
    ofile.write("{0: .10f}\t{1: .10f}\t{2: .10f}\n".format(time[k],ave,sigma))
for i in xrange(nNum):
    ifile[i].close()
ofile.close()

# local charge (spin) density
print "ave", "local"
for i in xrange(nNum):
    ifile[i] = open(pre2+"_local_"+numList[i]+".dat",'r')
    data = ifile[i].readline()
ofile = open(pre3+"_local.dat",'w')
ofile.write("# i j S_iS_j sigma\n")
for k in xrange(Ntime):
  val = [[[] for i in xrange(Ly+1)]\
          for j in xrange(4)]
  for j in xrange(Nsite):
    sum = [0.0, 0.0]
    sum2 = [0.0, 0.0]
    for i in xrange(nNum):
        data = ifile[i].readline().split()
        itmp = int(data[0])
        jtmp = int(data[1])
        dtmp = float(data[2])
        dtmp2 = float(data[3])
        sum[0] += dtmp
        sum[1] += dtmp*dtmp
        sum2[0] += dtmp2
        sum2[1] += dtmp2*dtmp2
    ave = sum[0]/float(nNum)
    var = sum[1]/float(nNum) - ave*ave
    ave2 = sum2[0]/float(nNum)
    var2 = sum2[1]/float(nNum) - ave2*ave2
    sigma = sqrt(abs(var/float(nNum)))
    sigma2 = sqrt(abs(var2/float(nNum)))
    ofile.write("{0}\t{1}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t{5: .10e}\n".format(itmp,jtmp,ave,sigma,ave2,sigma2))
    if (jtmp == Ly-1):
      ofile.write("{0}\t{1}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t{5: .10e}\n".format(itmp,jtmp+1,ave,sigma,ave2,sigma2))
      #if (itmp == Lx-1):
      #  ofile.write("{0}\t{1}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t{5: .10e}\n".format(itmp+1,jtmp+1,ave,sigma,ave2,sigma2))
      ofile.write("\n")
    if (itmp == Lx-1):
      val[0][jtmp] = ave
      val[1][jtmp] = sigma
      val[2][jtmp] = ave2
      val[3][jtmp] = sigma2
      if(jtmp == Ly-1):
        val[0][jtmp+1] = ave
        val[1][jtmp+1] = sigma
        val[2][jtmp+1] = ave2
        val[3][jtmp+1] = sigma2
  if (itmp == Lx-1):
    for j in xrange(Ly+1):
      ofile.write("{0}\t{1}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t{5: .10e}\n".format(itmp+1,j,val[0][j],val[1][j],val[2][j],val[3][j]))
  ofile.write("\n")
for i in xrange(nNum):
    ifile[i].close()
ofile.close()

# spin correlation ver.dc
print "ave", "ss"
for i in xrange(nNum):
    ifile[i] = open(pre2+"_ss_"+numList[i]+".dat",'r')
    data = ifile[i].readline()
ofile = open(pre3+"_ss.dat",'w')
ofile.write("# i j S_iS_j sigma\n")
for k in xrange(Ntime):
  for j in xrange(Nsite*Nsite):
    sum = [0.0, 0.0]
    for i in xrange(nNum):
        data = ifile[i].readline().split()
        itmp = int(data[0])
        jtmp = int(data[1])
        dtmp = float(data[2])
        sum[0] += dtmp
        sum[1] += dtmp*dtmp
    ave = sum[0]/float(nNum)
    var = sum[1]/float(nNum) - ave*ave
    sigma = sqrt(abs(var/float(nNum)))
    ofile.write("{0}\t{1}\t{2: .10e}\t{3: .10e}\n".format(itmp,jtmp,ave,sigma))
    ofile.write("\n\n")
for i in xrange(nNum):
    ifile[i].close()
ofile.close()

# spin structure factor ver. dc
print "ave", "sq"
for i in xrange(nNum):
    ifile[i] = open(pre2+"_sq_"+numList[i]+".dat",'r')
    data = ifile[i].readline()
ofile = open(pre3+"_sq.dat",'w')
ofile.write("# qx/pi qy/pi  S(q).real sigma  S(q).imag sigma  Sz(q)/3 sigma [Sx(q)+Sy(q)]/3 sigma\n")
ofile2 = open(pre3+"_sq_t.dat",'w')
ofile2.write("# time  S(pi,0).real sigma  S(pi,0).imag sigma S(pi,pi).real sigma S(pi,pi).imag sigma\n")
for k in xrange(Ntime):
  for mx in xrange(Lx+1):
    for my in xrange(Ly+1):
        sum = [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]
        for i in xrange(nNum):
            data = ifile[i].readline().split()
            dtmpx = float(data[0])
            dtmpy = float(data[1])
            dtmp1 = float(data[2])
            dtmp2 = float(data[3])
            dtmp3 = float(data[4])
            dtmp4 = float(data[5])
            sum[0] += dtmp1
            sum[1] += dtmp1*dtmp1
            sum[2] += dtmp2
            sum[3] += dtmp2*dtmp2
            sum[4] += dtmp3
            sum[5] += dtmp3*dtmp3
            sum[6] += dtmp4
            sum[7] += dtmp4*dtmp4
        ave1 = sum[0]/float(nNum)
        var1 = sum[1]/float(nNum) - ave1*ave1
        sigma1 = sqrt(abs(var1/float(nNum)))
        ave2 = sum[2]/float(nNum)
        var2 = sum[3]/float(nNum) - ave2*ave2
        sigma2 = sqrt(abs(var2/float(nNum)))
        ave3 = sum[4]/float(nNum)
        var3 = sum[5]/float(nNum) - ave3*ave3
        sigma3 = sqrt(abs(var3/float(nNum)))
        ave4 = sum[6]/float(nNum)
        var4 = sum[7]/float(nNum) - ave4*ave4
        sigma4 = sqrt(abs(var4/float(nNum)))
        ofile.write("{0:.10f}\t{1:.10f}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t{5: .10e}\t{6: .10e}\t{7: .10e}\t{8: .10e}\t{9: .10e}\n"\
                        .format(dtmpx,dtmpy,ave1,sigma1,ave2,sigma2, ave3,sigma3, ave4,sigma4))
        if((dtmpx==1.0) and (dtmpy==0.0)):
            ofile2.write("{0:.10e}\t{1: .10e}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t"\
                        .format(time[k],ave1,sigma1,ave2,sigma2,ave3,sigma3, ave4,sigma4))
        if((dtmpx==1.0) and (dtmpy==1.0)):
            ofile2.write("{0:.10e}\t{1: .10e}\t{2: .10e}\t{3: .10e}\n"\
                        .format(ave1,sigma1,ave2,sigma2,ave3,sigma3, ave4,sigma4))
    for i in xrange(nNum):
        ifile[i].readline()
    ofile.write("\n")
  ofile.write("\n\n")
for i in xrange(nNum):
    ifile[i].close()
ofile.close()
ofile2.close()

# Momentum distribution
if(NkFlag == 1):
  print "ave", "nk"
  for i in range(nNum):
    ifile[i] = open(pre2+"_nk_"+numList[i]+".dat",'r')
    data = ifile[i].readline()
  ofile = open(pre3+"_nk.dat",'w')
  ofile.write("# kx/pi ky/pi  n(k).real sigma  n(k).imag sigma\n")
  ofile2 = open(pre3+"_dnk.dat",'w')
  ofile2.write("# time  dnk(pi,0).real sigma\n")
  for k in xrange(Ntime):
    if (APFlag == 0):
       xList = xrange(-Lx/2,Lx/2+1)
    else:
       xList = xrange(-Lx/2,Lx/2)
    Ktotx = 0.0 
    Ktoty = 0.0 
    sigmax = 0.0
    sigmay = 0.0
    for mx in xList:
      for my in xrange(-Ly/2,Ly/2+1):
        sum = [0.0, 0.0, 0.0, 0.0]
        for i in xrange(nNum):
            data = ifile[i].readline().split()
            dtmpx = float(data[0])
            dtmpy = float(data[1])
            dtmp1 = float(data[2])
            dtmp2 = float(data[3])
            sum[0] += dtmp1
            sum[1] += dtmp1*dtmp1
            sum[2] += dtmp2
            sum[3] += dtmp2*dtmp2
        ave1 = sum[0]/float(nNum)
        var1 = sum[1]/float(nNum) - ave1*ave1
        sigma1 = sqrt(abs(var1/float(nNum)))
        ave2 = sum[2]/float(nNum)
        var2 = sum[3]/float(nNum) - ave2*ave2
        sigma2 = sqrt(abs(var2/float(nNum)))
        Ktotx += dtmpx*ave1
        sigmax += dtmpx*dtmpx*sigma1*sigma1
        Ktoty += dtmpy*ave1
        sigmay += dtmpy*dtmpy*sigma1*sigma1
        ofile.write("{0:.10f}\t{1:.10f}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t{5: .10e}\n"\
                        .format(dtmpx,dtmpy,ave1,sigma1,ave2,sigma2))
        if mx==int(Lx/2-1) and my==int(0):
          ave3 = ave1
          sigma3 = sigma1
        if mx==int(Lx/2-1) and my==int(1):
          ave4 = ave1
          sigma4 = sigma1
      ofile.write("\n")
    ofile.write(" # Ktot_x  sigma  Ktot_y sigma \n")
    ofile.write(" \t{0: .10e}\t{1: .10e}\t{2: .10e}\t{3: .10e}\n"\
                        .format(Ktotx, sqrt(sigmax),Ktoty,sqrt(sigmay)))
    for i in xrange(nNum):
      ifile[i].readline()
    ofile.write("\n\n")
    ofile2.write("{0:.10f}\t{1:.10f}\t{2: .10e}\n"\
                        .format(time[k],ave3-ave4,sqrt(sigma3*sigma3+sigma4*sigma4)))
  for i in xrange(nNum):
    ifile[i].close()
  ofile.close()
  ofile2.close()


# Density correlation ver.dc
print "ave", "nn"
for i in xrange(nNum):
    ifile[i] = open(pre2+"_nn_"+numList[i]+".dat",'r')
    data = ifile[i].readline()
ofile = open(pre3+"_nn.dat",'w')
ofile.write("# i j n_in_j sigma\n")
for k in xrange(Ntime):
  for i in xrange(Nsite):
      for j in xrange(Nsite):
          sum = [0.0, 0.0]
          for i in xrange(nNum):
              data = ifile[i].readline().split()
              itmp = int(data[0])
              jtmp = int(data[1])
              dtmp = float(data[2])
              sum[0] += dtmp
              sum[1] += dtmp*dtmp
              ave = sum[0]/float(nNum)
              var = sum[1]/float(nNum) - ave*ave
              sigma = sqrt(abs(var/float(nNum)))
              ofile.write("{0}\t{1}\t{2: .10e}\t{3: .10e}\n".format(itmp,jtmp,ave,sigma))
      ofile.write("\n\n")
for i in xrange(nNum):
    ifile[i].close()
ofile.close()

# charge structure factor ver. dc
print "ave", "nq"
for i in xrange(nNum):
    ifile[i] = open(pre2+"_nq_"+numList[i]+".dat",'r')
    data = ifile[i].readline()
ofile = open(pre3+"_nq.dat",'w')
ofile.write("# qx/pi qy/pi  N(q).real sigma  N(q).imag sigma\n")
ofile2 = open(pre3+"_nq_t.dat",'w')
ofile2.write("# time  N(pi,0).real sigma  N(pi,0).imag sigma N(pi,pi).real sigma N(pi,pi).imag sigma\n")
for k in xrange(Ntime):
  for mx in xrange(Lx+1):
    for my in xrange(Ly+1):
        sum = [0.0, 0.0, 0.0, 0.0]
        for i in xrange(nNum):
            data = ifile[i].readline().split()
            dtmpx = float(data[0])
            dtmpy = float(data[1])
            dtmp1 = float(data[2])
            dtmp2 = float(data[3])
            sum[0] += dtmp1
            sum[1] += dtmp1*dtmp1
            sum[2] += dtmp2
            sum[3] += dtmp2*dtmp2
        ave1 = sum[0]/float(nNum)
        var1 = sum[1]/float(nNum) - ave1*ave1
        sigma1 = sqrt(abs(var1/float(nNum)))
        ave2 = sum[2]/float(nNum)
        var2 = sum[3]/float(nNum) - ave2*ave2
        sigma2 = sqrt(abs(var2/float(nNum)))
        ofile.write("{0:.10f}\t{1:.10f}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t{5: .10e}\n"\
                        .format(dtmpx,dtmpy,ave1,sigma1,ave2,sigma2))
        if((dtmpx==1.0) and (dtmpy==0.0)):
            ofile2.write("{0:.10e}\t{1: .10e}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t"\
                        .format(time[k],ave1,sigma1,ave2,sigma2))
        if((dtmpx==1.0) and (dtmpy==1.0)):
            ofile2.write("{0:.10e}\t{1: .10e}\t{2: .10e}\t{3: .10e}\n"\
                        .format(ave1,sigma1,ave2,sigma2))
    for i in xrange(nNum):
        ifile[i].readline()
    ofile.write("\n")
  ofile.write("\n\n")
for i in xrange(nNum):
    ifile[i].close()
ofile.close()
ofile2.close()




# charge structure factor ver. dc
print "ave", "dscq"
for i in xrange(nNum):
    ifile[i] = open(pre2+"_dsc_"+numList[i]+".dat",'r')
    data = ifile[i].readline()
ofile = open(pre3+"_dscq.dat",'w')
ofile.write("# qx/pi qy/pi dSC(q).real sigma  dSC(q).imag sigma\n")
for k in xrange(Ntime):
  for mx in xrange(Lx+1):
    for my in xrange(Ly+1):
        sum = [0.0, 0.0, 0.0, 0.0]
        for i in xrange(nNum):
            data = ifile[i].readline().split()
            dtmpx = float(data[0])
            dtmpy = float(data[1])
            dtmp1 = float(data[2])
            dtmp2 = float(data[3])
            sum[0] += dtmp1
            sum[1] += dtmp1*dtmp1
            sum[2] += dtmp2
            sum[3] += dtmp2*dtmp2
        ave1 = sum[0]/float(nNum)
        var1 = sum[1]/float(nNum) - ave1*ave1
        sigma1 = sqrt(abs(var1/float(nNum)))
        ave2 = sum[2]/float(nNum)
        var2 = sum[3]/float(nNum) - ave2*ave2
        sigma2 = sqrt(abs(var2/float(nNum)))
        ofile.write("{0:.10f}\t{1:.10f}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t{5: .10e}\n"\
                        .format(dtmpx,dtmpy,ave1,sigma1,ave2,sigma2))
    for i in xrange(nNum):
        ifile[i].readline()
    ofile.write("\n")
for i in xrange(nNum):
    ifile[i].close()
ofile.close()

# double occupancy
print "ave", "do"
for i in xrange(nNum):
    ifile[i] = open(pre2+"_do_"+numList[i]+".dat",'r')
    data = ifile[i].readline()
ofile = open(pre3+"_do.dat",'w')
ofile.write("# nn sigma\n")
for k in xrange(Ntime):
  sum = [0.0, 0.0]
  for i in xrange(nNum):
    data = ifile[i].readline().split()
    dtmp = float(data[0])
    sum[0] += dtmp
    sum[1] += dtmp*dtmp
  ave = sum[0]/float(nNum)
  var = sum[1]/float(nNum) - ave*ave
  sigma = sqrt(abs(var/float(nNum)))
  ofile.write("{0: .10f}\t{1: .10f}\t{2: .10f}\n".format(time[k],ave,sigma))
for i in xrange(nNum):
    ifile[i].close()
ofile.close()


# super conducting correlation ver.dc
print "ave", "dsc"
for i in xrange(nNum):
    ifile[i] = open(pre2+"_dsc2_"+numList[i]+".dat",'r')
    data = ifile[i].readline()
for i in xrange(nNum):
    ifile2[i] = open(pre2+"_dsc3_"+numList[i]+".dat",'r')
    data = ifile2[i].readline()
ofile = open(pre3+"_dsc.dat",'w')
ofile2 = open(pre3+"_dsc2.dat",'w')
ofile3 = open(pre3+"_dsc3.dat",'w') # correlation function along a particular direction
ofile.write("# r max|P_dsc(r)| sigma\n")
ofile2.write("# isub  rx  ry  P_dsc  sigma\n")
ofile3.write("# r   P(rx=r,0) sigma P(0,ry=r) sigma  r  P(rx,ry=rx) sigma\n")
for k in xrange(Ntime):
    phy =[]
    print numLine

    # dsc2
    for j in xrange(Nsite*Nsub):
      sum = [0.0, 0.0]
      for n in xrange(nNum):
        data  = ifile[n].readline().split()
        isub = int(data[0])
        rx   = int(data[1])
        ry   = int(data[2])
        tmp = float(data[3])
        sum[0] += tmp
        sum[1] += abs(tmp)*abs(tmp)
      ave = sum[0]/float(nNum)
      var = sum[1]/float(nNum) - abs(ave)*abs(ave)
      #var = sum[1]/float(nNum-1.0) - abs(ave)*abs(ave)*float(nNum)/float(nNum-1.0)
      sigma = sqrt(abs(var/float(nNum)))
      list = [isub, rx,ry, ave, sigma]
      phy.append(list)
    
    for isub, rx,ry,ave,sigma in phy:
        ofile2.write(" {0}\t{1}\t{2}\t{3: .10e}\t{4: .10e}\n".format(isub, rx, ry, ave, sigma))

    # for dsc3
    ave_list = {}
    sigma_list = {}
    for j in xrange((Lx/2+1)*(Ly/2+1)):
        sum = [0.0, 0.0]
        for n in xrange(nNum):
            data  = ifile2[n].readline().split()
            rx   = int(data[0])
            ry   = int(data[1])
            tmp = float(data[2])
            sum[0] += tmp
            sum[1] += abs(tmp)*abs(tmp)
        ave = sum[0]/float(nNum)
        var = sum[1]/float(nNum) - abs(ave)*abs(ave)
        sigma = sqrt(abs(var/float(nNum)))
        ave_list[(rx,ry)] = ave
        sigma_list[(rx,ry)] = sigma
        
    sc_ave = 0.0
    sc_sigma = 0.0
    icount=0.0

    for rx in range(Lx/2+1):
        ofile3.write(" {0}\t{1: .10e}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t{5: .10e}\t{6: .10e}\t{7: .10e}\n".format(rx,ave_list[(rx,0)], sigma_list[(rx,0)], ave_list[(0,rx)], sigma_list[(0,rx)], sqrt(2.0)*rx,  ave_list[(rx,rx)], sigma_list[(rx,rx)]))
        
    # for dsc
    maxP = {}
    err = {}
    for (rx,ry) in ave_list:
        r = distance((rx,ry))
        if not r in maxP:
            maxP[r] = 0.0
        if fabs(ave_list[(rx,ry)]) > fabs(maxP[r]):
            maxP[r] = fabs(ave_list[(rx,ry)])
            err[r] = sigma_list[(rx,ry)]

    
    sc_ave = 0.0
    sc_sigma = 0.0
    icount=0.0
    rmax = (Lx/2) *sqrt(2.0)
    
    for r in maxP:
        ave = maxP[r]
        sigma = err[r]
        if( (r > 0) and (r < 10000) ):
            icount = icount+1.0
            sc_ave = sc_ave + ave
            sc_sigma = sc_sigma + sigma*sigma
        ofile.write("{0: .10e}\t{1: .10e}\t{2: .10e}\n".format(r, ave, sigma))
    
    ofile.write("inf\t {0: .10e}\t{1: .10e}\n".format(sc_ave/icount,sqrt(sc_sigma)/icount))

for i in xrange(nNum):
    ifile[i].close()
for i in xrange(nNum):
    ifile2[i].close()
ofile.close()
ofile2.close()
ofile3.close()


# super conducting correlation ver.dc
print "ave", "ssc"
for i in xrange(nNum):
    ifile[i] = open(pre2+"_ssc2_"+numList[i]+".dat",'r')
    data = ifile[i].readline()
for i in xrange(nNum):
    ifile2[i] = open(pre2+"_ssc3_"+numList[i]+".dat",'r')
    data = ifile2[i].readline()
ofile = open(pre3+"_ssc.dat",'w')
ofile2 = open(pre3+"_ssc2.dat",'w')
ofile3 = open(pre3+"_ssc3.dat",'w') # correlation function along a particular direction
ofile.write("# r max|P_ssc(r)| sigma\n")
ofile2.write("# isub  rx  ry  P_ssc  sigma\n")
ofile3.write("# r   P(rx=r,0) sigma P(0,ry=r) sigma  r  P(rx,ry=rx) sigma\n")
sum_tmp=0.0
sigma2_tmp=0.0
for k in xrange(Ntime):
    phy =[]
    print numLine

    # ssc2
    for j in xrange(Nsite*Nsub):
      sum = [0.0, 0.0]
      for n in xrange(nNum):
        data  = ifile[n].readline().split()
        isub = int(data[0])
        rx   = int(data[1])
        ry   = int(data[2])
        tmp = float(data[3])
        sum[0] += tmp
        sum[1] += abs(tmp)*abs(tmp)
      ave = sum[0]/float(nNum)
      var = sum[1]/float(nNum) - abs(ave)*abs(ave)
      #var = sum[1]/float(nNum-1.0) - abs(ave)*abs(ave)*float(nNum)/float(nNum-1.0)
      sigma = sqrt(abs(var/float(nNum)))
      list = [isub, rx,ry, ave, sigma]
      phy.append(list)

    for isub, rx,ry,ave,sigma in phy:
        sum_tmp += ave
        sigma2_tmp += sigma*sigma
        ofile2.write(" {0}\t{1}\t{2}\t{3: .10e}\t{4: .10e}\n".format(isub, rx, ry, ave, sigma))
    
    
    ofile4 = open(pre3+"_ps.dat",'w')
    ofile4.write("# P(0) sigma [ The definition of P(0) is Eq. (3.7) in Yokoyama, PTP 108, 59 (2002) ] \n")
    ofile4.write(" {0: .10e}\t{1: .10e}\n".format(sum_tmp/Nsub, sqrt(sigma2_tmp)/Nsub))
    ofile4.close()

    # ssc3
    ave_list = {}
    sigma_list = {}
    for j in xrange((Lx/2+1)*(Ly/2+1)):
        sum = [0.0, 0.0]
        for n in xrange(nNum):
            data  = ifile2[n].readline().split()
            rx   = int(data[0])
            ry   = int(data[1])
            tmp = float(data[2])
            sum[0] += tmp
            sum[1] += abs(tmp)*abs(tmp)
        ave = sum[0]/float(nNum)
        var = sum[1]/float(nNum) - abs(ave)*abs(ave)
        sigma = sqrt(abs(var/float(nNum)))
        ave_list[(rx,ry)] = ave
        sigma_list[(rx,ry)] = sigma
    
    sc_ave = 0.0
    sc_sigma = 0.0
    icount=0.0
    for rx in range(Lx/2+1):
        ofile3.write(" {0}\t{1: .10e}\t{2: .10e}\t{3: .10e}\t{4: .10e}\t{5: .10e}\t{6: .10e}\t{7: .10e}\n".format(rx,ave_list[(rx,0)], sigma_list[(rx,0)], ave_list[(0,rx)], sigma_list[(0,rx)], sqrt(2.0)*rx,  ave_list[(rx,rx)], sigma_list[(rx,rx)]))
        
    # for ssc
    maxP = {}
    err = {}
    for (rx,ry) in ave_list:
        r = distance((rx,ry))
        if not r in maxP:
            maxP[r] = 0.0
        if fabs(ave_list[(rx,ry)]) > fabs(maxP[r]):
            maxP[r] = fabs(ave_list[(rx,ry)])
            err[r] = sigma_list[(rx,ry)]

    
    sc_ave = 0.0
    sc_sigma = 0.0
    icount=0.0
    rmax = (Lx/2) *sqrt(2.0)
    
    for r in maxP:
        ave = maxP[r]
        sigma = err[r]
        if( (r > 0) and (r < 10000) ):
            icount = icount+1.0
            sc_ave = sc_ave + ave
            sc_sigma = sc_sigma + sigma*sigma
        ofile.write("{0: .10e}\t{1: .10e}\t{2: .10e}\n".format(r, ave, sigma))
    
    ofile.write("inf\t {0: .10e}\t{1: .10e}\n".format(sc_ave/icount,sqrt(sc_sigma)/icount))

for i in xrange(nNum):
    ifile[i].close()
for i in xrange(nNum):
    ifile2[i].close()
ofile.close()
ofile2.close()
ofile3.close()




==> anc/dvmc/tool/dvmc/cluster.py <==
#!/usr/bin/python

# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.

import sys

if len(sys.argv)!=2:
  print("example:\n$ python cluster.py 12")
  sys.exit()


NN=int(sys.argv[1])

for ii in range(NN):
  print '#',
  for jj in range(NN):
    print ' %3d' % (NN*NN - (ii+1)*NN +jj),
  print ''
  


==> anc/dvmc/tool/dvmc/dos_analysis.py <==
#!/usr/bin/python
# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.

import numpy as np
from numpy import linalg as la
import sys, os, re
from ctypes import cdll, c_int, c_double

#import matplotlib
#import matplotlib.pyplot as plt


StdFace = open('StdFace.def').read().replace(' ','')
U=0.
L=W=1
Ne=0
if(StdFace.find('L=')>=0): L = int(re.compile('L=([0-9]*)').findall(StdFace)[0])
if(StdFace.find('W=')>=0): W = int(re.compile('W=([0-9]*)').findall(StdFace)[0])
if(StdFace.find('U=')>=0): U = float(re.compile('U=([0-9.]*)').findall(StdFace)[0])
if(StdFace.find('nelec=')>=0): Ne = float(re.compile('nelec=([0-9.]*)').findall(StdFace)[0])
N = W*L

w_min_p=0.0
w_max_p=0.0
outputDir='output/'

if (len(sys.argv)==1):
  print 'no energy window.'
elif (len(sys.argv)==2):
  print 'no energy window.'
  outputDir=sys.argv[1]+'/'
elif (len(sys.argv)==3):
  w_min_p=float(sys.argv[1])
  w_max_p=float(sys.argv[2])
else: 
  #print("example (w_min = 1.2, w_max = 1.4):\n$ dos_partial.py 1.2 1.4")
  #print("example (w_window_min=1.2, w_window_max=1.3):\n$ dos_partial.py 1.2 1.3")
  print("example:\n$ dos_partial.py\nor\n$ dos_partial.py output3\nor\n$ dos_partial.py 1.2 1.3\nIn the last example, the two values are frequencies that define an energy windows (to calculate and plot partial dos)")
  sys.exit()

def main():

  file_dos   = open(outputDir+'dos.dat').read()
  file_dos_p = open(outputDir+'dos_p.dat','w')
  file_dos_uhb = open(outputDir+'dos_uhb.dat','w')
  file_dos_lhb = open(outputDir+'dos_lhb.dat','w')
  
  spectrumpara = open('spectrumpara.def').read()
  
  NN   = 0
  norm = 0.0  
  sum8 = np.zeros(8,np.double)
  
  window = 0.0
  LHB = 0.0
  UHB = 0.0
  mu = 0.0
  
  Nw = 0
  for line in  file_dos.split('\n'):
    if len(line)>0:
      term = line.split()
      freq = float(term[0])
      norm += float(term[1])
      Nw+=1

  cumulative_dos = np.zeros(Nw)
  frequencies = np.zeros(Nw)
  cumulated_dos = 0.0

  iw = 0
  for line in  file_dos.split('\n'):
    if len(line)>0:
      term = line.split()
      frequencies[iw] = float(term[0])
      cumulative_dos[iw] = cumulated_dos
      cumulated_dos += float(term[1])/norm
      iw+=1
  
  print frequencies
  print (frequencies[-1]-frequencies[0])/len(frequencies)
      
  mu = np.interp(0.5*(float(Ne)/float(N)),cumulative_dos,frequencies)
  
  N_mu = np.interp(mu,frequencies,range(len(frequencies)))
  
  freq_min =-1000.0
  freq_min =-1000.0
  for freq in frequencies:
    if len(line)>0:
      term = line.split()
      freq = float(term[0])
      
      if(freq<(w_min_p+mu)) :
        freq_min = freq      
      if(freq<=(w_max_p+mu)) :
        freq_max = freq
         
        
      #else:
  
  file_dos_p.write('% 7.6f   % 7.6f  \n'%((w_min_p+mu), 0.0))
  file_dos_uhb.write('% 7.6f   % 7.6f  \n'%(mu, 0.0))
  file_dos_lhb.write('% 7.6f   % 7.6f  \n'%(-1000.0, 0.0))
  
  for line in  file_dos.split('\n'):
    if len(line)>0:
      term = line.split()
      freq = float(term[0])
      
      if(freq>=(w_min_p+mu) and freq<=(w_max_p+mu) ):
        #print freq
        #file_dos_p.write(line+'\n')
        file_dos_p.write('% 7.6f   % 7.6f \n'%(freq, float(term[1])/norm))
  
        window += float(term[1])/norm
        NN+=1
      
      if(freq<mu):
        LHB += float(term[1])/norm
        #file_dos_lhb.write(line+'\n')
        file_dos_lhb.write('% 7.6f   % 7.6f \n'%(freq, float(term[1])/norm))
      else:
        UHB += float(term[1])/norm
        #file_dos_uhb.write(line+'\n')
        file_dos_uhb.write('% 7.6f   % 7.6f \n'%(freq, float(term[1])/norm))
    
  file_dos_p.write('% 7.6f   % 7.6f  \n'%((w_max_p+mu), 0.0))
  file_dos_lhb.write('% 7.6f   % 7.6f  \n'%(mu, 0.0))
  file_dos_uhb.write('% 7.6f   % 7.6f  \n'%(1000.0,0.0))
        
  #print '\n partial dos sum = % 4.5f' %(
  print 'LHB ~= % 4.5f' %(LHB)
  print 'UHB ~= % 4.5f' %(UHB)
  print 'window_states = % 4.5f' %(window)
  print 
  print 'chemical potential is at frame% 3.2f in dvmc_gnuplot' % N_mu
  print 'chemical potential (precise interpolation) = % 4.5f' %(mu)
  
  
  file_dos_p.close()
  file_dos_lhb.close()
  file_dos_uhb.close()
  
  
  def replaceTemplateFileValues(fileName):
    if os.path.isfile(fileName):
      print('Replacing line "mu = 0.0" by "mu = % 4.3f" in file %s' %(mu,fileName))  
      gnuplotString = open(fileName).read()
      gnuplotString = gnuplotString.replace('mu = 0.0','mu = % 4.5f'%(mu))
      
      fileOut = open('./'+fileName,'w')
      fileOut.write(gnuplotString)
      fileOut.close()
    return;
  
  replaceTemplateFileValues('plot_allAkw.gp')
  replaceTemplateFileValues('plot_Akw.gp')
  replaceTemplateFileValues('plot_dos.gp')
  
  #print ''
  exit()

if __name__ == "__main__":
   main()



==> anc/dvmc/tool/dvmc/dvmc_spectrum.py <==
#!/usr/bin/python
# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.

import numpy as np
from numpy import linalg as la
import sys, os, re
from ctypes import cdll, c_int, c_double

full_path = os.path.realpath(__file__)
pythonPathCode, file1 = os.path.split(full_path)

StdFace = open('StdFace.def').read().replace(' ','')
U=0.
L=W=1
if(StdFace.find('L=')>=0): L = int(re.compile('L=([0-9]*)').findall(StdFace)[0])
if(StdFace.find('W=')>=0): W = int(re.compile('W=([0-9]*)').findall(StdFace)[0])
if(StdFace.find('U=')>=0): U = float(re.compile('U=([0-9.]*)').findall(StdFace)[0])

def Xi(ri):
  return ri%W

def Yi(ri):
  return (ri/W)%L

outputDir='output/'
spectrumparaFileName='spectrumpara.def'

if (len(sys.argv)==1):
  print ''
elif (len(sys.argv)==2):
  spectrumparaFileName=sys.argv[1]
elif (len(sys.argv)==3):
  outputDir=sys.argv[2]+'/'
else:
  print("example:\n$ vmc_spectrum.py \nor:\n$ vmc_spectrum.py spectrumpara.def\nor:\n$ vmc_spectrum.py spectrumpara.def output/")
  sys.exit()


def main():
  zqp_opt_dat = open(outputDir+'zqp_opt.dat').read()
  Omega = float((zqp_opt_dat.split())[0])

  if(os.path.isfile(pythonPathCode+'/libdvmc_speedup.so')):
    lib1 = cdll.LoadLibrary(pythonPathCode+'/libdvmc_speedup.so')
  else:
    print 'Error: the shared object library "libdvmc_speedup.so" was not found.'
    print 'To obtain it, go in the original directory of this python code'
    print 'and compile the code with "make" (choose to link with lapack or mkl).'
    exit(-1)

  w_min_data =-15.0
  w_max_data = 15.0
  eta = 0.2
  Nw = 2000
  exc_choice = [0,1]
  calculateAll = True
  kPath = range(W*L)
  spectrumpara = open(spectrumparaFileName).read()

  for line in  spectrumpara.split('\n'):
    if len(line)>0:
     if line[0]!='#':
      term = line.split()
      if term[0]=='w_min_data' : w_min_data = float(term[1])
      if term[0]=='w_max_data' : w_max_data = float(term[1])
      if term[0]=='eta'   :   eta = float(term[1])
      if term[0]=='Nw'    :    Nw = int(term[1])
#      if (term[0][:]=='kPath' or term[0][:-1]=='kPath'): 
#        if term[1] == 'all':
#          kPath = range(W*L)
#          calculateAll = True
#        elif term[1][0:6]=='range(':
#          kPath = range(int(term[1][6:-1]))
#        else: 
#          kPath = ReadRange(term[1])
      if(term[0][:]=='exc_choice'): 
        if term[1][0:3] == 'all':
          excitation_def = open('excitation.def').read()
          line = excitation_def.split('\n')[1]
          terms = line.split()
          assert(terms[0]=='NExcitation')
          NExcitation = int(terms[1])
          exc_choice = range(NExcitation)
        elif term[1][0:6]=='range(':
          exc_choice = range(int(term[1][6:-1]))
        else: 
          exc_choice = ReadRange(term[1])
        if exc_choice[0] !=0:
          print 'error: first excitation must ALWAYS be 0.'
          exit()
  
  print 'excitations chosen:'
  print exc_choice
  
  print '\nOmega=', Omega
  print 'U=', U
  print 'W=', W
  print 'L=', L
  
  n_exc_choice = len(exc_choice)
  Nsite=W*L
  dw = (w_max_data-w_min_data)/(Nw-1)
  w_ = np.array(range(Nw))*dw + w_min_data
  
  lib1 = cdll.LoadLibrary(pythonPathCode+'/libdvmc_speedup.so')
  
  g_ac = np.zeros((Nw),np.cdouble)
  g_ca = np.zeros((Nw),np.cdouble)
  g_ac2 = np.zeros((Nw),np.cdouble)
  g_ca2 = np.zeros((Nw),np.cdouble)
  
  c_darray = np.ctypeslib.ndpointer(np.double)
  c_carray = np.ctypeslib.ndpointer(np.cdouble)
  #lib1.greenFrom_H_and_S.argtypes = [c_int,c_int, c_darray, c_int, c_carray, c_carray, c_double, c_double, c_double, c_carray]
  lib1.greenFrom_e_U_Uinv_S.argtypes = [c_int,c_int, c_darray, c_int, c_carray, c_carray, c_carray, c_double, c_double, c_double, c_carray]

  
  
  S_CA = FFT_selection(outputDir+'nCAm.npy', exc_choice,kPath)
  S_AC = FFT_selection(outputDir+'nACm.npy', exc_choice,kPath)
  H_CA = FFT_selection(outputDir+'nCHAm.npy',exc_choice,kPath)
  H_AC = FFT_selection(outputDir+'nAHCm.npy',exc_choice,kPath)
  
  np.set_printoptions(precision=9)  
  spectrum_hole = np.zeros([len(kPath),Nw], dtype='float')
  spectrum_elec = np.zeros([len(kPath),Nw], dtype='float')
  
  total_sum = 0.0
  partial_sum = 0.0
  k_label = u'%3s' % 'k#'
  print u'\n k#/Nk  --   kx/pi  ky/pi:  sumRule: int dw A(%s,w)  == 1.00000 ' % k_label
  print u' ------------------------------------------------------------'

  for kk in range(len(kPath)):#range(0,2*Nsite):
    k_label = u'%3s' % ('k%d' % kk)
    print u' %2d/%2d ' % (kk+1,len(kPath)),
    sys.stdout.flush()

    #lib1.greenFrom_H_and_S( 1, Nw, w_, n_exc_choice, H_AC[kk], S_AC[kk], Omega, U/2., eta, g_ac)
    #lib1.greenFrom_H_and_S(-1, Nw, w_, n_exc_choice, H_CA[kk], S_CA[kk], Omega, U/2., eta, g_ca)
    
    e_ac,u_ac = la.eig(np.dot(H_AC[kk],la.inv(S_AC[kk])))
    e_ca,u_ca = la.eig(np.dot(H_CA[kk],la.inv(S_CA[kk])))
    
    print '--',
    sys.stdout.flush()
    
    u_ac_m1 = la.inv(u_ac)
    u_ca_m1 = la.inv(u_ca)
    
    us_ac = np.dot(u_ac_m1,S_AC[kk])
    us_ca = np.dot(u_ca_m1,S_CA[kk])
    
    sumRule = 0.0

    # lib1.greenFrom_e_U_Uinv_S compute Charlebois and Imada 2019, arxiv v1 (equation A4) in two parts.
    lib1.greenFrom_e_U_Uinv_S( 1, Nw, w_, n_exc_choice, e_ac, u_ac, us_ac, Omega, U/2., eta, g_ac)
    lib1.greenFrom_e_U_Uinv_S(-1, Nw, w_, n_exc_choice, e_ca, u_ca, us_ca, Omega, U/2., eta, g_ca)
    
    g_tot = g_ac + g_ca # Charlebois and Imada 2019, arxiv v1 (equation A3)
    spectrum_hole[kk,:] = -g_ca[:].imag/(np.pi)
    spectrum_elec[kk,:] = -g_ac[:].imag/(np.pi)
    sumRule = -dw*(g_tot.imag).sum()/(np.pi)

    total_sum += sumRule/float(len(kPath))
        
    print u' %2d/%2d  %2d/%2d :           int dw A(%s,w)  = % 5.5f ' \
                     % (Xi(kPath[kk]),W/2,Yi(kPath[kk]),L/2,k_label, sumRule)

  
  #outputting dos:
  suffix = ''
  totalAkw = spectrum_hole + spectrum_elec
  if calculateAll:
    suffix = '_all'
  
    #print u'\n\n                          int dw dk A(k,w)  = % 5.5f ' % (total_sum)
    ##print u'\n\n                                    \u222Bint dw dk A(k,w)  = % 5.5f ' % (total_sum)
    print u'\n\ndos printing'
    print u'\n  correction factor:                int dw dk A(k,w) = % 5.5f ' % (total_sum)
    
    dos = np.zeros([3,Nw], dtype='float')
    dos[0,:] = totalAkw.sum(axis=0)
    dos[1,:] = spectrum_elec.sum(axis=0)
    dos[2,:] = spectrum_hole.sum(axis=0)
    file_dos   = open(outputDir+'dos.dat','w')
    #file_dos_p = open(outputDir+'dos_p'+suffix+'.dat','w')
    for ii in range(Nw):
     file_dos.write('% 7.6f   '  %w_[ii])
     for kk in range(3):
      file_dos.write('% 7.6f '  %(dos[kk,ii]))#/(total_sum)))
     file_dos.write('\n')

  #outputting A(k,w):
  file_green_e = open(outputDir+'Akw_e'+suffix+'.dat','w')
  file_green_h = open(outputDir+'Akw_h'+suffix+'.dat','w')
  file_green   = open(outputDir+'Akw'+suffix+'.dat','w')
  for ii in range(Nw):
   for kk in range(len(kPath)):
    file_green_e.write('% 7.6f '%spectrum_elec[kk,ii])
    file_green_h.write('% 7.6f '%spectrum_hole[kk,ii])
    file_green.write('% 7.6f '  %totalAkw[kk,ii])
   file_green_e.write('\n')
   file_green_h.write('\n')
   file_green.write('\n')

  #print ''
  exit()
  
  
#######################################################################
######################    SUB ROUTINES    #############################
#######################################################################

def dotdot(a,b,c):
    return np.dot(np.dot(a,b),c)

def FFT_selection(dataFileName,exc_choice,kPath):
  print 'treatement of '+ dataFileName + '.',
  sys.stdout.flush()
  n_exc_choice = len(exc_choice)
  data_up = np.load(dataFileName)
  
  data_k  = np.fft.fft2(data_up) # fft2 only on the last 2 indices
  dataListOfMatrices = []

  for kk in range(len(kPath)):
    if(kk==len(kPath)-1): 
      print '.',
      sys.stdout.flush()
    kk1 = kPath[kk]
    kx1 = Xi(kk1)
    ky1 = Yi(kk1)

    tmp1 = data_k[exc_choice,:,kx1,ky1] #slicing is faster than for loops
    tmp2 = tmp1[:,exc_choice]
    dataListOfMatrices.append(tmp2) 
  print ''
  return dataListOfMatrices

def ReadRange(inputStr):
  error=0
  rangeOut = []
  range1 = inputStr.split(',')
  #print range1
  for info in range1:
    element = info.split(':')
    if len(element) ==1:
      rangeOut += [int(element[0])]
    elif len(element) ==2:
      rangeOut += range(int(element[0]),int(element[1])+1)
    else:
      print 'Your definition cannot be interpreted properly.'
      print 'Please input numbers or pairs of numbers'
      print 'sepated by comma (no spaces).'
      print 'Pairs must contains only one ":"' 
      print 'example:'
      print '0:3,5,6,8:11'
      print 
      print 'will be interpreted as the list'
      print '[0,1,2,3,5,6,8,9,10,11]'
      exit()
  return rangeOut


if __name__ == "__main__":
   main()





==> anc/dvmc/tool/dvmc/generate_template_gnuplot.py <==
#!/usr/bin/python
# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.

import numpy as np
from numpy import linalg as la
import sys, os, re

full_path = os.path.realpath(__file__)
pythonPathCode, file1 = os.path.split(full_path)

StdFace = open('StdFace.def').read().replace(' ','')
U=0.
L=W=1
if(StdFace.find('L=')>=0): L = int(re.compile('L=([0-9]*)').findall(StdFace)[0])
if(StdFace.find('W=')>=0): W = int(re.compile('W=([0-9]*)').findall(StdFace)[0])
if(StdFace.find('U=')>=0): U = float(re.compile('U=([0-9.]*)').findall(StdFace)[0])

spectrumparaFileName='spectrumpara.def'

if (len(sys.argv)==1):
  print ''
elif (len(sys.argv)==2):
  spectrumparaFileName=sys.argv[1]
else:
  print("example:\n$ vmc_spectrum.py \nor:\n$ vmc_spectrum.py spectrumpara.def")
  sys.exit()


def main():

  w_min_data =-15.0
  w_max_data = 15.0
  w_min =-8.0
  w_max = 8.0

  spectrumpara = open(spectrumparaFileName).read()

  for line in  spectrumpara.split('\n'):
    if len(line)>0:
     if line[0]!='#':
      term = line.split()
      if len(term)>0:
       if term[0]=='w_min_data' : w_min_data = float(term[1])
       if term[0]=='w_max_data' : w_max_data = float(term[1])
       if term[0]=='w_min' : w_min = float(term[1])
       if term[0]=='w_max' : w_max = float(term[1])
       if term[0]=='Nw'    :    Nw = int(term[1])
       if (term[0][:]=='kPath' or term[0][:-1]=='kPath'): 
        if term[1] == 'all':
          kPath = range(W*L)
        elif term[1][0:6]=='range(':
          #print 'salut'
          kPath = range(int(term[1][6:-1]))
        else: 
          kPath = ReadRange(term[1])
        
        if term[0][-1] == '1': kPath1 = kPath
        elif term[0][-1] == '2': kPath2 = kPath
        else :
          kPath1 = kPath
          kPath2 = kPath
  
  
  def replaceTemplateFileValues(templateFileName):
  
    gnuplotString = open(pythonPathCode+'/'+templateFileName).read()
    #w_mid = 0.5*(w_min+w_max)
    gnuplotString = gnuplotString.replace('w_min_data = -13.0','w_min_data =% 4.5f'%(w_min_data))
    gnuplotString = gnuplotString.replace('w_max_data =  13.0','w_max_data =% 4.5f'%(w_max_data))
    gnuplotString = gnuplotString.replace('w_min = -8.0','w_min =% 4.5f'%(w_min))
    gnuplotString = gnuplotString.replace('w_max =  8.0','w_max =% 4.5f'%(w_max))
    gnuplotString = gnuplotString.replace('kRange = 32','kRange =% 4.5f'%(len(kPath1)-1))
    gnuplotString = gnuplotString.replace('Nw = 1500','Nw =% 4.5f'%(Nw))
    
    fileOut = open('./'+templateFileName[9:],'w')
    fileOut.write(gnuplotString)
    fileOut.close()
    return;
  
  replaceTemplateFileValues('template_plot_allAkw.gp')
  replaceTemplateFileValues('template_plot_Akw.gp')
  replaceTemplateFileValues('template_plot_dos.gp')
  
    
  exit()
  
#######################################################################
######################    SUB ROUTINES    #############################
#######################################################################



def ReadRange(inputStr):
  rangeOut = []
  range1 = inputStr.split(',')
  #print range1
  for info in range1:
    element = info.split(':')
    if len(element) ==1:
      rangeOut += [int(element[0])]
    elif len(element) ==2:
      rangeOut += range(int(element[0]),int(element[1])+1)
    else:
      print 'Your definition cannot be interpreted properly.'
      print 'Please input numbers or pairs of numbers'
      print 'sepated by comma. Pairs must contains only one ":"' 
      print 'example:'
      print '0:3,5,6,8:11'
      print 
      print 'will be interpreted as'
      print '[0,1,2,3,5,6,8,9,10,11]'
      exit()
  return rangeOut


if __name__ == "__main__":
   main()


==> anc/dvmc/tool/dvmc/gnupy <==
#!/usr/bin/python

# zlib license:

# Copyright (c) 2017 Simon Verret

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.

# The code has been slightly adapted by Maxime Charlebois


import sys
import time
import os

print "Gnuplot automated EpsLaTeX plotting"
f = sys.argv[1]
try : resolution = sys.argv[2]
except : resolution = False

#-----------------------------------------------------------------------
# loop over files

header = "\documentclass[10pt]{article}\n\usepackage{vmargin,graphicx}\n\usepackage{amsmath}\n\usepackage[usenames,dvipsnames]{xcolor}\n\setpapersize[landscape]{USletter}\n"

# FONT
#header = header+"\usepackage[fullfamily,lf,minionint]{MinionPro}"	# MINION
#header = header+"\usepackage{newtxtext,newtxmath}\n" 								# TIMES
header = header+"\usepackage{txfonts}\n" 								# TIMES
#header = header+"\usepackage{cmbright}\n" 							# SANS-SERIF

if resolution:
	print 'not implemented yet'
	
	#"convert -density "+resolution+" fig.eps fig.png"
	#"sed -r 's:\\includegraphics\{([^}]+)\}:\\includegraphics[scale=0.25]{\1.png}:g' < plot.tex > plot-png.tex
	
else:
	if f[-3:] == ".gp":
		stub = f[:-3]
	else:
		print "file " + f + " does not have the right suffix!"
		quit()

	fout = open("fig.tex",'w')
	fout.writelines(header)
	fout.writelines("\\begin{document}\n\input plot.tex\n\end{document}\n")
	fout.close()

	os.system("gnuplot " +  f)
	os.system("latex fig")
	os.system("dvips fig")
	os.system("ps2pdf fig.ps")
	#os.system("dvips -E fig")
	
	#os.system("ps2pdf fig.eps")
	os.system("pdfcrop --margins 2 fig.pdf " + stub + ".pdf")
	#os.system("ps2epsi plot.eps " + stub + ".eps")
	#os.system("epstool --copy --bbox fig.eps " + stub + ".eps")
	os.system("rm -f fig.tex fig.dvi fig.log fig.ps plot.tex plot.eps fig.eps fig.aux fig.pdf")
	
	os.system("pdftops -eps " + stub + ".pdf")
	



==> anc/dvmc/tool/dvmc/init_groundstate.py <==
#!/usr/bin/env python
import sys,time,os,random,re,glob
from math import *

###### Subroutines and Functions ##############
def position(r):
    x=(r[0]+L[0])%L[0]
    y=(r[1]+L[1])%L[1]
    return (x,y)

def indexToPosition(i):
    x=i%L[0]
    y=i/L[0]
    return (x,y)

def indexToWaveVectorBZ(k):
    n={}
    # change the index k to the corresponding grid
    n[0]=k%L[0]
    n[1]=k/L[0]
    # move them to the first Brillouin zone (Note: Lx=Ly is assumed)
    for d in range(Dim):
        if n[d]<=-L[d]/2:
            while n[d]<=-L[d]/2:
                n[d] += L[d]
        elif n[d]>L[d]/2:
            while n[d]>L[d]/2:
                n[d] -= L[d] #  -= -Lx ## mistake found in 2014/9/4
        else:
            pass

    ky = 2.0*pi*float(n[1])/L[1]

    if APFlag==1:
        kx =  2.0*pi*float(n[0])/L[0] - (pi/L[0]) # antiperiodic boundary condition in the y-direction
    else:
        kx = 2.0*pi*float(n[0])/L[0]

    return (kx,ky)

def waveVectorToIndexBZ(kwave):
    n={}
    n[1] = round(kwave[1]*L[1]/(2.0*pi))
    if APFlag==1:
        n[0] = round((kwave[0]+(pi/L[0]))*L[0]/(2.0*pi))
    else:
        n[0] = round(kwave[0]*L[0]/(2.0*pi))

    # move them to the region [0:Lx-1][0:Ly-1]
    for d in range(Dim):
        if n[d]<0:
            while n[d]<0:
                n[d] += L[d]
        elif n[d]>=L[d]:
            while n[d]>=L[d]:
                n[d] -= L[d]
        else:
            pass
    
    return n[0]+n[1]*L[0]

def initKwaveBZ(kwaveBZ, kwaveIdxBZ):
    n={}
    
    for k in range(Nsite):
        # change the index k to the corresponding grid
        n[0]=k%L[0]
        n[1]=k/L[0]
        # move them to the first Brillouin zone (Note: Lx=Ly is assumed)
        for d in range(Dim):
            if n[d]<=-L[d]/2:
                while n[d]<=-L[d]/2:
                    n[d] = n[d]+L[d]
            elif n[d]>L[d]/2:
                while n[d]>L[d]/2:
                    n[d] = n[d]-L[d]
                else:
                    pass
        
        if APFlag==1:
            kwave = (2.0*pi*float(n[0])/L[0]  - (pi/L[0]), 2.0*pi*float(n[1])/L[1])
        else:
            kwave = (2.0*pi*float(n[0])/L[0], 2.0*pi*float(n[1])/L[1])
        kwaveBZ.append(kwave)
        kwaveIdxBZ[kwave] = k
        
def initKwaveAFBZ(kwaveAFBZ, kwaveIdxAFBZ):
    idx=0
    n={}
    
    for n[0] in range(L[0]):
        for n[1] in range(L[1]):
            
            # move them to the first Brillouin zone
            for d in range(Dim):
                if n[d]<=-L[d]/2:
                    while n[d]<=-L[d]/2:
                        n[d] += L[d]
                elif n[d]>L[d]/2:
                    while n[d]>L[d]/2:
                        n[d] -= L[d]
                else:
                    pass
            # check whether it belongs to the folded Brillouin zone
            kx_tmp = 2.0*pi*n[0]/float(L[0])
            ky_tmp = 2.0*pi*n[1]/float(L[1])
            
            if (kx_tmp+ky_tmp)<=(pi+eps) and (-kx_tmp+ky_tmp)<=(pi+eps) and (-kx_tmp+ky_tmp)>-pi+eps and (kx_tmp+ky_tmp)>-pi+eps:
            #if n[0]+n[1]<=Lx/2 and -n[0]+n[1]<=Lx/2 and -n[0]+n[1]>-Lx/2 and n[0]+n[1]>-Lx/2:
                if APFlag==1:
                    kwave = (kx_tmp - (pi/L[0]), ky_tmp)
                else:
                    kwave = (kx_tmp, ky_tmp)
                kwaveAFBZ.append(kwave)
                kwaveIdxAFBZ[kwave] = idx
                idx += 1
            else:
                pass

    if idx!=(Nsite/2):
        print "Error in initKwaveAFBZ.\n"
        print "idx={0}\n".format(idx)
        sys.exit()

def positionToIndex(r):
    x=(r[0]+L[0])%L[0]
    y=(r[1]+L[1])%L[1]
    return x+L[0]*y

def direction(i,j):
    ri=indexToPosition(i)
    rj=indexToPosition(j)
    dx=(rj[0]-ri[0]+L[0])%L[0]
    dy=(rj[1]-ri[1]+L[1])%L[1]
    return (dx,dy)

def subIndex(i):
    r=indexToPosition(i)
    sx=r[0]%Sx
    sy=r[1]%Sy
    return sx+Sx*sy

def sgnAP(i,dr):
    r=indexToPosition(i)
    x=r[0]+dr[0]
    if (x >= L[0] or x <= -1):
        return -1
    else:
        return 1

########## Main ######################################

#if len(sys.argv) != 17:
#    print "./initHFB.py Lx Ly Sx Sy Ne APFlag CDWFlag PhFlag SymSc GapSc GapAF t1 t2 t3 t4 t5"
#    print "usage: APFlag:  1 -> Apply the anti-periodic boundary condition."
#    print "                0 -> Apply the periodic boundary condition."
#    print "       CDWFlag: 1 -> Make a CDW order."
#    print "       CDWFlag: 0 -> Make a SDW order."
#    print "       PhFlag: 1 -> PHONON mode"
#    print "       PhFlag: 0 -> No PHONON mode"
#    print "       SymSc  : s(s-wave), 2s(extended s-wave), or 2d (d-wave)"
#    sys.exit()

#Lx      = int(sys.argv[1])
#Ly      = int(sys.argv[2])
#Sx      = int(sys.argv[3])
#Sy      = int(sys.argv[4])
#Ne      = int(sys.argv[5])
#APFlag  = int(sys.argv[6])
#CDWFlag = int(sys.argv[7])
#PhFlag  = int(sys.argv[8])
#SymSc   = str(sys.argv[9])
#GapSc   = float(sys.argv[10])
#GapAF   = float(sys.argv[11])
#T1      = float(sys.argv[12])
#T2      = float(sys.argv[13])
#T3      = float(sys.argv[14])
#T4      = float(sys.argv[15])
#T5      = float(sys.argv[16])

ifile = open(sys.argv[1], 'r')
ifile.readline().split()
ifile.readline().split()
ifile.readline().split()
ifile.readline().split()
ifile.readline().split()
[name,Lx]      = ifile.readline().split()
[name,Ly]      = ifile.readline().split()
[name,Sx]      = ifile.readline().split()
[name,Sy]      = ifile.readline().split()
[name,Ne]      = ifile.readline().split()
[name,APFlag]  = ifile.readline().split()
[name,CDWFlag] = ifile.readline().split()
[name,PhFlag]  = ifile.readline().split()
[name,SymSc]   = ifile.readline().split()
[name,GapSc]   = ifile.readline().split()
[name,GapAF]   = ifile.readline().split()
[name,T1]      = ifile.readline().split()
[name,T2]      = ifile.readline().split()
[name,T3]      = ifile.readline().split()
[name,T4]      = ifile.readline().split()
[name,T5]      = ifile.readline().split()
ifile.close()

L={}
L[0]    = int(Lx)
L[1]    = int(Ly)
Sx      = int(Sx)
Sy      = int(Sy)
Ne      = int(Ne)
APFlag  = int(APFlag)
CDWFlag = int(CDWFlag)
PhFlag  = int(PhFlag)
SymSc   = str(SymSc)
GapSc   = float(GapSc)
GapAF   = float(GapAF)
T1      = float(T1)
T2      = float(T2)
T3      = float(T3)
T4      = float(T4)
T5      = float(T5)

T2 = T2/T1
T3 = T3/T1
T4 = T4/T1
T5 = T5/T1
T1 = 1.0

Nsite=L[0]*L[1]
GapScA={}
GapScB={}
Dim=2
Q=(pi,pi)
Disp={} # energy dispersion
eps=1.0e-13
Sgn=1.0 # change the sign if you want a CDW order
if CDWFlag==1:
    Sgn=-1.0

kwaveBZ=[]
kwaveIdxBZ={}
kwaveAFBZ=[]
kwaveIdxAFBZ={}
initKwaveBZ(kwaveBZ, kwaveIdxBZ)
initKwaveAFBZ(kwaveAFBZ, kwaveIdxAFBZ)

# energy dispersion
for k in range(Nsite): # BZ
    kwave = kwaveBZ[k]
    Disp[k] = -2.0 * T1 * ( cos(kwave[0]) + cos(kwave[1]) ) \
        -4.0 * T2 * cos(kwave[0])*cos(kwave[1]) \
        -2.0 * T3 * ( cos(2.0*kwave[0]) + cos(2.0*kwave[1]) ) \
        -4.0 * T4 * ( cos(2.0*kwave[0])*cos(kwave[1]) + cos(kwave[0])*cos(2.0*kwave[1]) ) \
        -4.0 * T5 * cos(2.0*kwave[0])*cos(2.0*kwave[1])
   
if SymSc=="s": # on-site s-wave
    for kAF in range(Nsite/2): # AFBZ
        GapScA[kAF] = GapSc
        GapScB[kAF] = GapSc
elif SymSc=="2s": # extended s-wave
    for kAF in range(Nsite/2): # AFBZ
        kwave = kwaveAFBZ[kAF]
        GapScA[kAF] = GapSc * ( cos(kwave[0]) + cos(kwave[1]) )
        GapScB[kAF] = GapSc * ( cos(kwave[0]+Q[0]) + cos(kwave[1]+Q[1]) )
elif SymSc=="3s": # extended s-wave
    for kAF in range(Nsite/2): # AFBZ
        kwave = kwaveAFBZ[kAF]
        GapScA[kAF] = GapSc * cos(kwave[0]) * cos(kwave[1])
        GapScB[kAF] = GapSc * cos(kwave[0]+Q[0]) * cos(kwave[1]+Q[1])
elif SymSc=="2d": # d_{x^2-y^2}-wave
    for kAF in range(Nsite/2): # AFBZ
        kwave = kwaveAFBZ[kAF]
        # We should impose the relation GapScB(k)=GapScA(k+Q).
        # Otherwise, in the limit of GapAF->0, our wave function does not reduce to the BCS wave function.
        GapScA[kAF] = GapSc * ( cos(kwave[0]) - cos(kwave[1]) )
        GapScB[kAF] = GapSc * ( cos(kwave[0]+Q[0]) - cos(kwave[1]+Q[1]) )
else:
    print "Temporarily, only s-wave or d-wave are available for the symmetry of superconductors.\n"
    sys.exit()

# energy dispersion of AF bands [Eq.(6)]
kwavePlusQ={}
xi1={}
xi2={}
dispAF_a={}
dispAF_b={}
for kAF in range(Nsite/2): # AFBZ
    kwave         = kwaveAFBZ[kAF]
    kwavePlusQ[0] = kwave[0] + Q[0]
    kwavePlusQ[1] = kwave[1] + Q[1]
    kPlusQ        = waveVectorToIndexBZ(kwavePlusQ)
    k             = waveVectorToIndexBZ(kwave)
    
    xi1[kAF]      = (Disp[k] - Disp[kPlusQ]) * 0.5
    xi2[kAF]      = (Disp[k] + Disp[kPlusQ]) * 0.5
    dispAF_a[kAF] = xi2[kAF] - sqrt(xi1[kAF]**2 + GapAF**2) 
    dispAF_b[kAF] = xi2[kAF] + sqrt(xi1[kAF]**2 + GapAF**2) 

# determine the chemical potential
etmp = [[]   for i in range(Nsite*Nsite)]
icount = 0
for kAF in range(Nsite/2): # AFBZ
    etmp[icount] = sqrt(dispAF_a[kAF]**2+GapScA[kAF]**2)
    icount = icount+1
    etmp[icount] = -sqrt(dispAF_a[kAF]**2+GapScA[kAF]**2)
    icount = icount+1
    etmp[icount] = sqrt(dispAF_b[kAF]**2+GapScB[kAF]**2)
    icount = icount+1
    etmp[icount] = -sqrt(dispAF_b[kAF]**2+GapScB[kAF]**2)
    icount = icount+1
etmp.sort()


mu = (etmp[2*Ne-1]+etmp[2*Ne])*0.5
print "mu={0}".format(mu)

# BCS coefficients [Eq.(8)]
u={}
v={}
for kAF in range(Nsite/2): # AFBZ
    denom=sqrt(xi1[kAF]**2+GapAF**2)
    if abs(denom)<eps:
        print "sqrt( xi1(k)^2+GapAF^2 ) is too small or zero.\n"
        sys.exit()
    tmp = xi1[kAF]/denom # caution: the denominator becomes zero if GapAF=0.0
    u[kAF] = sqrt( 0.5 * (1-tmp) )
    v[kAF] = sqrt( 0.5 * (1+tmp) )
    
# Coefficient in the k-representation of the wave function
# (in terms of bogoliubov particles) [Eq.(9)]
psiA={}
psiB={}
psi1={}
psi2={}
for kAF in range(Nsite/2): # AFBZ
    tmp1 = dispAF_a[kAF] - mu
    tmp2 = dispAF_b[kAF] - mu
    denom1 = tmp1 + sqrt(tmp1**2 + GapScA[kAF]**2)
    denom2 = tmp2 + sqrt(tmp2**2 + GapScB[kAF]**2)
    
    psiA[kAF] = GapScA[kAF]/(denom1+1.0e-5)
    psiB[kAF] = GapScB[kAF]/(denom2+1.0e-5)
    
# Coefficient in the k-representation of the wave function [Eq.(16)]
for kAF in range(Nsite/2): # AFBZ
    a = (u[kAF]**2)*psiA[kAF] - Sgn * (v[kAF]**2)*psiB[kAF]
    b = - Sgn * (v[kAF]**2)*psiA[kAF] + (u[kAF]**2)*psiB[kAF]
    #c = (psiA[kAF] + Sgn * psiB[kAF]) * u[kAF] * v[kAF] # mistake found at 2015/11/9
    c = (Sgn*psiA[kAF] + psiB[kAF]) * u[kAF] * v[kAF]
        
    kwave         = kwaveAFBZ[kAF]
    kwavePlusQ[0] = kwave[0] + Q[0]
    kwavePlusQ[1] = kwave[1] + Q[1]
    k             = waveVectorToIndexBZ(kwave)
    kPlusQ        = int(waveVectorToIndexBZ(kwavePlusQ))
    psi1[k]       = a
    psi1[kPlusQ]  = b
    psi2[kAF]     = c
    

# Coefficient in the r-representation of the wave function [Eq.(19)]
fRe={}
fIm={}
for i in range(Nsite):
    for j in range(Nsite):

        fRe[i+Nsite*j] = 0.0
        fIm[i+Nsite*j] = 0.0
        ri = indexToPosition(i)
        rj = indexToPosition(j)

        for k in range(Nsite): # BZ
            kwave = kwaveBZ[k]
            phase = kwave[0]*(ri[0]-rj[0]) + kwave[1]*(ri[1]-rj[1])
            fRe[i+Nsite*j] += psi1[k]*cos(phase)
            fIm[i+Nsite*j] += psi1[k]*sin(phase)

        for kAF in range(Nsite/2): # AFBZ
            kwave = kwaveAFBZ[kAF]
            phase1 = kwave[0]*(ri[0]-rj[0]) + kwave[1]*(ri[1]-rj[1])
            phase2 = phase1 +   Q[0]*ri[0] + Q[1]*ri[1]
            phase3 = phase1 - ( Q[0]*rj[0] + Q[1]*rj[1] )
            fRe[i+Nsite*j] += psi2[kAF] * ( cos(phase2) - Sgn * cos(phase3) )
            fIm[i+Nsite*j] += psi2[kAF] * ( sin(phase2) - Sgn * sin(phase3) )
            
        fRe[i+Nsite*j] = fRe[i+Nsite*j]/Nsite
        fIm[i+Nsite*j] = fIm[i+Nsite*j]/Nsite

# orbitalIdx

fname='orbitalidx.def'
Nidx = 0
Nsub = Sx*Sy
NOrbital = Nsub*Nsite
orbital=[[-1 for dj in range(Nsite)] for isub in range(Nsub)]
orbitalSiteI={}
orbitalSiteJ={}

f = open(fname,'w')
separator = '---------------------------------------------\n'
f.write(separator+
        "NOrbitalIdx\t"+ str(NOrbital) +"\n"+
        "ComplexType\t"+ str(0) +"\n"+
        separator+
        separator)

for isub in range(Nsub):
    for dj in range(Nsite):
        orbital[isub][dj] = Nidx
        Nidx += 1
        
for i in range(Nsite):
    for j in range(Nsite):
        isub = subIndex(i)
        dj = positionToIndex(direction(i,j))
        idx = orbital[isub][dj]
        orbitalSiteI[idx] = i
        orbitalSiteJ[idx] = j
        f.write("{0}\t{1}\t{2}\n".format(i,j,orbital[isub][dj]))

for i in range(Nidx):
    f.write("{0}\t{1}\n".format(i,1))
f.close

# read files
gut   = open('gutzwilleridx.def','r')
data = gut.readline()
data = gut.readline().split()
Ngut = int(data[1])
gut.close()

jastrow = open('jastrowidx.def','r')
data = jastrow.readline()
data = jastrow.readline().split()
Njastrow = int(data[1])
jastrow.close()

Ndh2 = 0
Ndh4 = 0

Nidx = NOrbital

#print 2+Ngut+Njastrow+6*Ndh2+10*Ndh4
#print Ngut,Njastrow,Ndh2,Ndh4,NOrbital

# print out
fname='zqp_opt.dat'
f = open(fname,'w')
for idx in range(2+Ngut+Njastrow+6*Ndh2+10*Ndh4):
    #print idx, '{0:25.18e} {1:25.18e} 0.0' .format(0.0,0.0)
    f.write('{0:25.18e} {1:25.18e} 0.0 '.format(0.0,0.0))
for idx in range(NOrbital):
    #print 42+idx, '{0:25.18e} {1:25.18e} 0.0 '.format(fRe[i+Nsite*j],0.0)
    i = orbitalSiteI[idx]
    j = orbitalSiteJ[idx]
    if APFlag==1:
        isub = subIndex(i)
        dj = positionToIndex(direction(i,j))
        sgn = sgnAP(i,direction(i,j))
        f.write('{0:25.18e} {1:25.18e} 0.0 '.format(fRe[i+Nsite*j]*sgn,0.0))
    else:
        f.write('{0:25.18e} {1:25.18e} 0.0 '.format(fRe[i+Nsite*j],0.0))
f.close()


==> anc/dvmc/tool/dvmc/makeDH4.py <==
#!/usr/bin/env python
import sys,time,os,random
from math import *
import re

StdFace =  open('StdFace.def').read().replace(' ','')
L = int(re.compile('L=([0-9]*)').findall(StdFace)[0])
W = int(re.compile('W=([0-9]*)').findall(StdFace)[0])


def position(r):
    x=(r[0]+W)%W
    y=(r[1]+L)%L
    return (x,y)

def indexToPosition(i):
    x=i%W
    y=i/W
    return (x,y)

def positionToIndex(r):
    x=(r[0]+W)%W
    y=(r[1]+L)%L
    return x+W*y

def neighborIndex(i,dr):
    r=indexToPosition(i)
    x=r[0]+dr[0]
    y=r[1]+dr[1]
    return positionToIndex([x,y])


if len(sys.argv)>1:
    print("Make_DH.py")
    sys.exit()
    
Nsite = L*W


### DH4.def ###
NDoublonHolon4 = 1
f = open('DH4.def','w')
f.write('==============================\n'+
        "NDoublonHolon4SiteIdx\t"+ str(NDoublonHolon4) +"\n"+
        "ComplexType  0\n"+
        '==============================\n'+
        '==============================\n')
t=0 # nn_+
for i in range(Nsite):
    j1 = neighborIndex(i,[1,0])
    j2 = neighborIndex(i,[-1,0])
    j3 = neighborIndex(i,[0,1])
    j4 = neighborIndex(i,[0,-1])
    f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\n".format(i,j1,j2,j3,j4,t))

activate = 1
for i in range(10*NDoublonHolon4):    
    f.write("{0}\t{1}\n".format(i,activate))
f.close()



==> anc/dvmc/tool/dvmc/makeExcitation.py <==
#!/usr/bin/python
# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.

import re

R1x = [0,1,2,3,4,5]
#R1x = [0,1,2]
R1y = [0]
R2x = [-6,-5,-4,-3,-2,-1,0,1,2,3,4,5,6]
#R2x = [-1,0,1]
R2y = [0]


StdFace =  open('StdFace.def').read().replace(' ','')
L=W=1
if(StdFace.find('L=')>=0): L = int(re.compile('L=([0-9]*)').findall(StdFace)[0])
if(StdFace.find('W=')>=0): W = int(re.compile('W=([0-9]*)').findall(StdFace)[0])


def WriteExcitation():

  spectrumpara = open('spectrumpara.def').read()
  for line in  spectrumpara.split('\n'):
    if len(line)>0:
     if line[0]!='#':
      term = line.split()
      if(term[0][:]=='dr1_x'):  dr1_x = ReadRange(term[1])
      if(term[0][:]=='dr1_y'):  dr1_y = ReadRange(term[1])
      if(term[0][:]=='dr2_x'):  dr2_x = ReadRange(term[1])
      if(term[0][:]=='dr2_y'):  dr2_y = ReadRange(term[1])
  
  s = ''
  s+= '%5d %6d %2d %6d %2d \n' % (0,0,0,0,0) 
  s+= '%5d %6d %2d %6d %2d \n' % (1,0,0,0,0) 
  NN=2
  s4= ''
  s3= ''
  s2= ''
  pairList_s3 = []
  pairList_s4 = []
  for r1_x in dr1_x:
   for r1_y in dr1_y:
    for r2_x in dr2_x:
     for r2_y in dr2_y:
      if ((r2_x%L!=0) or (r2_y%W!=0)):  #condition to prevent unallowed excitation
       if ((r1_x%L,r1_y%W,r2_x%L,r2_y%W) not in pairList_s4):   #condition to prevent redundant excitation
        NN+=1
        s4+= '%5d %6d %2d %6d %2d \n' % (4,r1_x%L,r1_y%W,r2_x%L,r2_y%W)
        pairList_s4.append((r1_x%L,r1_y%W,r2_x%L,r2_y%W))
        if ((r2_x%L,r2_y%W,r1_x%L,r1_y%W) not in pairList_s3):   #condition to prevent redundant excitation
         NN+=1#2
         s3+= '%5d %6d %2d %6d %2d \n' % (3,r1_x%L,r1_y%W,r2_x%L,r2_y%W)
         #s2+= '%5d %6d %2d %6d %2d \n' % (2,r1_x%L,r1_y%W,r2_x%L,r2_y%W)   # careful, if you restore this line, also restore NN+=2 line
         pairList_s3.append((r1_x%L,r1_y%W,r2_x%L,r2_y%W))
         
  f = open('excitation.def','w')
  f.write(
    "===============================\n"+
    "NExcitation       "+str(NN)+"\n"+
    "L                 "+str(L)+"\n"+
    "W                 "+str(W)+"\n"+
    "==================Excitations==\n"
    )
  
  f.write(s+s4+s3) 
  f.close()

def ReadRange(inputStr):
  error=0
  rangeOut = []
  range1 = inputStr.split(',')
  #print range1
  for info in range1:
    element = info.split(':')
    if len(element) ==1:
      rangeOut += [int(element[0])]
    elif len(element) ==2:
      rangeOut += range(int(element[0]),int(element[1])+1)
    else:
      print 'Your definition cannot be interpreted properly.'
      print 'Please input numbers or pairs of numbers'
      print 'sepated by comma (no spaces).'
      print 'Pairs must contains only one ":"' 
      print 'example:'
      print '0:3,5,6,8:11'
      print 
      print 'will be interpreted as the list'
      print '[0,1,2,3,5,6,8,9,10,11]'
      exit()
  return rangeOut


WriteExcitation()


==> anc/dvmc/tool/dvmc/makeFullGreen.py <==
#!/usr/bin/python

import os,sys

if (len(sys.argv)==2):
  Ns=int(sys.argv[1])
else:
  print("example:\n$ makeFullGreen.py 8")
  sys.exit()

def main():
#  Ns = 8
  Np = Ns*Ns*2
  f = open('greenone.def','w')
  f.write(
    "===============================\n"+
    "NCisAjs         "+str(Np)+"\n"+
    "===============================\n"+
    "======== Green functions ======\n"+
    "===============================\n"
    )
  for ii in range(Ns):
    for ss in range(2):
      for jj in range(Ns):
        f.write(
          '%5s %6s %6s %6s \n' % (str(ii), str(ss), str(jj), str(ss)) )
  f.close()


  Np = Ns*Ns*Ns*Ns*2*2
  f = open('greentwo.def','w')
  f.write(
    "===============================\n"+
    "NCisAjsCktAltDC     "+str(Np)+"\n"+
    "===============================\n"+
    "=Green functions for Sq AND Nq=\n"+
    "===============================\n"
    )
  for ii in range(Ns):
    for ss in range(2):
      for jj in range(Ns):
        for ii2 in range(Ns):
          for ss2 in range(2):
            for jj2 in range(Ns):
        #for ss2 in range(2):
              f.write('%5s %6s %6s %6s %6s %6s %6s %6s\n' % (str(ii), str(ss), str(jj), str(ss),  str(ii2), str(ss2), str(jj2), str(ss2)) )
  f.close()
main()




==> anc/dvmc/tool/dvmc/makeGreenOhgoe.py <==
#!/usr/bin/env python
import sys,time,os,random,shutil
from math import *

def position(r):
    x=(r[0]+L[0])%L[0]
    y=(r[1]+L[1])%L[1]
    return (x,y)

def indexToPosition(i):
    # i = x+ y*Lx
    x=i%L[0]
    y=i/L[0]
    return (x,y)

def indexToWaveVector(k):
    #*****periodic boundary condition*****
    n={}
    # change the index k to the corresponding grid
    n[0]=k%L[0]
    n[1]=k/L[0]
    # shift them to the first Brillouin zone (L/2:L/2]^d (Note: Lx=Ly is assumed)
    for d in range(Dim):
        if n[d]>L[d]/2:
            while n[d]>L[d]/2:
                n[d] -= L[d]
        else:
            pass
    kx = 2.0*pi*float(n[0])/L[0]
    ky = 2.0*pi*float(n[1])/L[1]

    return (kx,ky)

def indexToMinusWaveVector(k):
    #*****periodic boundary condition*****
    n={}
    # change the index k to the corresponding grid
    n[0]=-(k%L[0])
    n[1]=-(k/L[0])
    # shift them to the first Brillouin zone (L/2:L/2]^d (Note: Lx=Ly is assumed)
    for d in range(Dim):
        if n[d]<=-L[d]/2:
            while n[d]<=-L[d]/2:
                n[d] += L[d]
        elif n[d]>L[d]/2:
            while n[d]>L[d]/2:
                n[d] -= L[d]
        else:
            pass
    
    kx = 2.0*pi*float(n[0])/L[0]
    ky = 2.0*pi*float(n[1])/L[1]

    return (kx,ky)

def positionToIndex(r):
    if r[0]<-L[0]:
        print "Error: r[0]<-Lx"
        sys.exit()
    if r[1]<-L[1]:
        print "Error: r[1]<-Ly"
        sys.exit()
    x=(r[0]+L[0])%L[0]
    y=(r[1]+L[1])%L[1]
    return x+L[0]*y

def positionToIndex2(r): # version 2 (return the sign for the antiperiodic condition)
    sgn=1
    rx=r[0]
    ry=r[1]

    while rx<0:
        rx += L[0]
        sgn *= -1
    while rx>=L[0]:
        rx -= L[0]
        sgn *= -1
        
    while ry<0:
        ry += L[1]
    while ry>=L[1]:
        ry -= L[1]

    return (rx+L[0]*ry,sgn)

def neighborIndex(i,dr):
    r=indexToPosition(i)
    x=r[0]+dr[0]
    y=r[1]+dr[1]
    return positionToIndex([x,y])

def direction(i,j):
    ri=indexToPosition(i)
    rj=indexToPosition(j)
    dx=(rj[0]-ri[0]+L[0])%L[0]
    dy=(rj[1]-ri[1]+L[1])%L[1]
    return (dx,dy)

def locgrnIdx(i,j,s):
    
    return (Nsite*i+j)+s*Nsite*Nsite

def sgnAP(i,dr):
    r=indexToPosition(i)
    x=r[0]+dr[0]
    if (x >= L[0] or x <= -1):
        return -1
    else:
        return 1

def indexToDeltaVector(idx): # for d-wave SC correlation function
    # return a vector r which gives non-zero f_d(r).
    # f_d(r) is the form factor for the d-wave SC.

    if idx==0:
        rx=1
        ry=0
    elif idx==1:
        rx=-1
        ry=0
    elif idx==2:
        rx=0
        ry=1
    elif idx==3:
        rx=0
        ry=-1
    else:
        print "In deltaVector, i should be 0, 1, 2, or 3."
        sys.exit()
        
    return (rx,ry)

def indexToFormFactor(idx):
    # return the value of the form factor f_d(r) (= 1 or -1)
    if idx==0 or idx==1:
        val=1
    elif idx==2 or idx==3:
        val=-1
    else:
        print "In parity, idx should be 0, 1, 2, or 3."
        sys.exit()

    return val

def vectorSum(r1, r2):
    rx=r1[0]+r2[0]
    ry=r1[1]+r2[1]
    
    return (rx,ry)

def vectorSum2(r1, r2, r3):
    rx=r1[0]+r2[0]+r3[0]
    ry=r1[1]+r2[1]+r3[1]
    
    return (rx,ry)


L={}
L[0] = int(sys.argv[1])
L[1] = int(sys.argv[2])

Dim=2
Nsite  = L[0]*L[1]
eps=1.0e-15
NSplitSize = 1

separator = '===============================\n'

### cisajs.def ###
f = open('greenone.def','w')
f.write(separator+
        "NCisAjs\t"+ str(Nsite*Nsite*2) +"\n"+
        separator+
        "idx_i_j_s\n"+
        separator)
for i in range(Nsite):
    for j in range(Nsite):
        f.write("{0}\t{1}\t{2}\t{3}\n".format(i, 0, j, 0))
for i in range(Nsite):
    for j in range(Nsite):
        f.write("{0}\t{1}\t{2}\t{3}\n".format(i, 1, j, 1))
f.close()


### cisajscktalt.def ###
f = open('greentwo.def','w')
f.write(separator+
        "NCisAjsCktAlt\t"+ str(Nsite*Nsite*(4+1+2+4*4)) +"\n"+
        #"NCisAjsCktAlt\t"+ str(0) +"\n"+
        separator+
        "===== i_s1_j_s2_k_t1_l_t2\n"+
        separator)
for i in range(Nsite):
    for j in range(Nsite):
        for s in range(2):
            for t in range(2):
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,i,s,j,t,j,t))
for i in range(Nsite):
    for j in range(Nsite):
        f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,0,j,0,j,1,i,1))
        f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,1,j,1,j,0,i,0))
for i in range(Nsite):
    for j in range(Nsite):
        f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,0,j,0,i,1,j,1))

for i in range(Nsite):
    i1 = neighborIndex(i,[1,0])
    i2 = neighborIndex(i,[-1,0])
    i3 = neighborIndex(i,[0,1])
    i4 = neighborIndex(i,[0,-1])
    for j in range(Nsite):
        j1 = neighborIndex(j,[1,0])
        j2 = neighborIndex(j,[-1,0])
        j3 = neighborIndex(j,[0,1])
        j4 = neighborIndex(j,[0,-1])
        for s in range(1):
            for t in range(1):
                t = 1-t
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i1,t,j1,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i1,t,j2,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i1,t,j3,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i1,t,j4,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i2,t,j1,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i2,t,j2,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i2,t,j3,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i2,t,j4,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i3,t,j1,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i3,t,j2,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i3,t,j3,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i3,t,j4,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i4,t,j1,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i4,t,j2,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i4,t,j3,t))
                f.write("{0}\t{1}\t{2}\t{3}\t{4}\t{5}\t{6}\t{7}\n".format(i,s,j,s,i4,t,j4,t))
            
f.close()



==> anc/dvmc/tool/dvmc/makefile <==
#this is a very basic makefile.
#important: must use -fPIC option for so libraries.

all:
	gcc src/dvmc_gnuplot.c -o dvmc_gnuplot
	gcc -O3 -fPIC -shared -o libdvmc_speedup.so src/dvmc_speedup.c 



==> anc/dvmc/tool/dvmc/mergeOutputBin.py <==
#!/usr/bin/python
# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.


import sys, os
import numpy as np
import re
from ctypes import cdll, c_int, c_float, pointer, c_char_p

full_path = os.path.realpath(__file__)
pythonPathCode, file1 = os.path.split(full_path)


L=W=1
Excitation =  open('excitation.def').read().replace(' ','')
n_exc = int(re.compile('NExcitation([0-9]*)').findall(Excitation)[0])
L = int(re.compile('L([0-9]*)').findall(Excitation)[0])
W = int(re.compile('W([0-9]*)').findall(Excitation)[0])
print n_exc, L, W

def X(ri):
  return ri%W

def Y(ri):
  return (ri/W)%L

def main():
  dirOutput = './output/'
  
  fileIn = []
  n_file = len(sys.argv[:])-1
  n_file2 = 0
  print sys.argv[:]
  print n_file
  
  for nn in range(0,n_file):
    n_file2 +=1
    fileIn.append(sys.argv[1+nn])
  
  print fileIn
  if (n_file <1):
    print 'error: no input files.\nexample\n$ mergeOutputBin.py output/zvo_nCHAm_nAHCm_00*\n'
    exit()
    
  Nsite = L*W
  #use compiled version if present:
  if( not os.path.isfile(pythonPathCode+'/libdvmc_speedup.so')):
    print 'Error: the shared object library "libdvmc_speedup.so" was not found.\nTo obtain it, go in the original directory of this python code (probably: '+ pythonPathCode+'/) and do make.'
    exit(0)
  c_ArrayFloatN = c_float * (n_exc*n_exc*Nsite)

  phys_CA_averaged = c_ArrayFloatN()
  phys_AC_averaged = c_ArrayFloatN()
  phys_CHA_averaged = c_ArrayFloatN()
  phys_AHC_averaged = c_ArrayFloatN()
  c_NExcitation = c_int(n_exc)
  c_W = c_int(W)
  c_L = c_int(L)
  c_ncomp = c_int(n_exc*n_exc*Nsite*4)

  argList = (c_char_p * len(fileIn))()
  argList[:] = fileIn
  
  #Loading and using our home made module:
  lib1 = cdll.LoadLibrary(pythonPathCode+'/libdvmc_speedup.so')
  lib1.mergeOutputBin(len(fileIn), argList, c_NExcitation, c_L, c_W, 
              phys_CA_averaged,phys_AC_averaged,phys_CHA_averaged,phys_AHC_averaged)
  
  print 'after read'
  def convert_c2numpy(phys_averaged):
    numpy_averaged = np.zeros(n_exc*n_exc*Nsite)
    numpy_averaged[:] = phys_averaged[:]
    numpy_reshaped = numpy_averaged.reshape((Nsite,n_exc,n_exc))
    #print test[0,0,:]
    numpyOut = np.zeros([n_exc,n_exc,W,L], dtype='f')
    for rj in range(Nsite):
      rjx = X(rj)
      rjy = Y(rj)
      numpyOut[:,:,rjx,rjy] = numpy_reshaped[rj,:,:]
    return numpyOut

  nCAm_up = convert_c2numpy(phys_CA_averaged)
  nACm_up = convert_c2numpy(phys_AC_averaged)
  nCHAm_up = convert_c2numpy(phys_CHA_averaged)
  nAHCm_up = convert_c2numpy(phys_AHC_averaged)

  print 'after reshape'
    
  print dirOutput+'nCAm'
  print dirOutput+'nACm'
  print dirOutput+'nCHAm'
  print dirOutput+'nAHCm'
  np.save(dirOutput+'nCAm',nCAm_up)
  np.save(dirOutput+'nACm',nACm_up)
  np.save(dirOutput+'nCHAm',nCHAm_up)
  np.save(dirOutput+'nAHCm',nAHCm_up)

if __name__ == "__main__":
   main()


==> anc/dvmc/tool/dvmc/postprocess_dVMC.sh <==
#!/bin/sh

####  mVMC postprocessing :

#merge different Monte Carlo iteration file output/zvo_nCHAm_nAHCm_0*.bin
#in order to produce the python files:
#nACm.npy, nAHCm.npy, nCAm.npy, nCHAm.npy
#in output directory
mergeOutputBin.py output/zvo_nCHAm_nAHCm_0*.bin

#calculate the full spectrum and generate the files:
#Akw_all.dat, Akw_e_all.dat, Akw_h_all.dat, dos.dat
#in output directory
dvmc_spectrum.py spectrumpara.def output

#copy and adapt the gnuplot template files:
#plot_Akw.gp  plot_allAkw.gp  plot_dos.gp
#in the current directory:
generate_template_gnuplot.py spectrumpara.def

#calulate chemical potential mu and 
#adapt the files:
#plot_Akw.gp  plot_allAkw.gp  plot_dos.gp
#in the current directory.
#And generate the LHB and UHB partial dos files:
#dos_lhb.dat  dos_p.dat  dos_uhb.dat
#in the output directory
dos_analysis.py 

#generate the files 
#Akw.dat, Akw_e.dat, Akw_h.dat
#from the full Akw files:
#Akw_all.dat, Akw_e_all.dat, Akw_h_all.dat, dos.dat
#by selecting the k-points defined in spectrumpara.def
select_kPath.py spectrumpara.def

#after all this, we can plot simply using the commands:
#
#$ gnuplot plot_Akw.gp
#$ gnuplot plot_allAkw.gp
#$ gnuplot plot_dos.gp
#
#you can also visualize the Fermi surface in real time
#by using the program (you need to have gnuplot installed):
#
#$ dvmc_gnuplot
#
#instructions are shown upon typing this command. Only make 
#sense in 2D





==> anc/dvmc/tool/dvmc/preprocess_dVMC.sh <==
#!/bin/sh

####  mVMC preparations :
vmcdry_new.out StdFace.def

date
sed -i "s/NExUpdatePath  0/NExUpdatePath  1/"     modpara.def
sed -i "s/NDataQtySmp    1/NDataQtySmp    20/"    modpara.def

cp namelist.def namelist_G.def
cp modpara.def  modpara_G.def
cp namelist.def namelist_CA.def
cp modpara.def  modpara_CA.def
sed -i "s/CDataFileHead  zvo/CDataFileHead  zbo/"           modpara.def
sed -i "s/NVMCCalMode    0/NVMCCalMode    3/"               modpara_G.def
sed -i "s/ModPara  modpara.def/ModPara  modpara_G.def/"     namelist_G.def
sed -i "s/NVMCCalMode    0/NVMCCalMode    1/"               modpara_CA.def
sed -i "s/ModPara  modpara.def/ModPara  modpara_CA.def/"    namelist_CA.def


echo "      Excitation  excitation.def" >> namelist_G.def
makeExcitation.py



==> anc/dvmc/tool/dvmc/selectExcitation.py <==
#!/usr/bin/python
# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.

import re,sys


if len(sys.argv)!=3:
  print("example (min=1,max=4):\n$ selectExcitation.py 1 4")
  sys.exit()

min1=int(sys.argv[1])
max1=int(sys.argv[2])

print min1, max1


def SelectExcitation():

  spectrumpara = open('spectrumpara.def').read()
  for line in  spectrumpara.split('\n'):
    if len(line)>0:
     if line[0]!='#':
      term = line.split()
      if(term[0][:]=='dr1_x'):  dr1_x = ReadRange(term[1])
      if(term[0][:]=='dr1_y'):  dr1_y = ReadRange(term[1])
      if(term[0][:]=='dr2_x'):  dr2_x = ReadRange(term[1])
      if(term[0][:]=='dr2_y'):  dr2_y = ReadRange(term[1])

  #s = ''
  #s+= '%5d %6d %2d %6d %2d \n' % (0,0,0,0,0) 
  #s+= '%5d %6d %2d %6d %2d \n' % (1,0,0,0,0) 
  NN=2
  NNs4=0
  NNs3=0
  #s4= ''
  #s3= ''
  #s2= ''
  exc_choice_s3 = []
  exc_choice_s4 = []
  pairList = []
  for r1_x in dr1_x:
   for r1_y in dr1_y:
    for r2_x in dr2_x:
     for r2_y in dr2_y:
      if ((r2_x!=0) or (r2_y!=0)):
       x1 = abs(r1_x)
       x2 = abs(r2_x)
       y1 = abs(r1_y)
       y2 = abs(r2_y)

       if ((x1<=max1) and (x2<=max1) and (y1<=max1) and (y2<=max1) ):
        if ((x1>=min1) and (x2>=min1)):
         exc_choice_s4.append(NNs4)
         #print NN, '   ', r1_x,r1_y,r2_x,r2_y
         #print '%10d  %5d %6d %2d %6d %2d ' % (NN,4,r1_x,r1_y,r2_x,r2_y)
         NN+=1
       
       NNs4+=1

       #s4+= '%5d %6d %2d %6d %2d \n' % (4,r1_x,r1_y,r2_x,r2_y)
       if ((r2_x,r2_y,r1_x,r1_y) not in pairList):
        if ((x1<=max1) and (x2<=max1) and (y1<=max1) and (y2<=max1) ):
         if ((x1>=min1) and (x2>=min1)  ):
          exc_choice_s3.append(NNs3)
          #print NN, '   ', r1_x,r1_y,r2_x,r2_y
          #print '%10d  %5d %6d %2d %6d %2d ' % (NN,3,r1_x,r1_y,r2_x,r2_y)
          NN+=1
       
        #exc_choice.append(NN)
        #NN+=1#2
        NNs3+=1
        #s3+= '%5d %6d %2d %6d %2d \n' % (3,r1_x,r1_y,r2_x,r2_y)
        #s2+= '%5d %6d %2d %6d %2d \n' % (2,r1_x,r1_y,r2_x,r2_y)
        pairList.append((r1_x,r1_y,r2_x,r2_y))

  #print exc_choice
  s='exc_choice   0,1,'
  ii=0

  for num in exc_choice_s4:
    s+='%d,'%(num+2)
  for num in exc_choice_s3:
    s+='%d,'%(num+NNs4+2)
  print s[:-1]
  
  print NN
  exit()
  
def ReadRange(inputStr):
  rangeOut = []
  range1 = inputStr.split(',')
  #print range1
  for info in range1:
    element = info.split(':')
    if len(element) ==1:
      rangeOut += [int(element[0])]
    elif len(element) ==2:
      rangeOut += range(int(element[0]),int(element[1])+1)
    else:
      print 'your definition make no sense'
      print 'Please input numbers or pairs of numbers'
      print 'sepated by comma. Pairs must contains only one ":"'
      print 'example:'
      print '0:3,5,6,8:11'
      exit()
  return rangeOut

SelectExcitation()



==> anc/dvmc/tool/dvmc/select_kPath.py <==
#!/usr/bin/python
# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.


import numpy as np
from numpy import linalg as la
import sys, os, re

StdFace = open('StdFace.def').read().replace(' ','')
U=0.
L=W=1
if(StdFace.find('L=')>=0): L = int(re.compile('L=([0-9]*)').findall(StdFace)[0])
if(StdFace.find('W=')>=0): W = int(re.compile('W=([0-9]*)').findall(StdFace)[0])
if(StdFace.find('U=')>=0): U = float(re.compile('U=([0-9.]*)').findall(StdFace)[0])


outputDir='output/'
spectrumparaFileName='spectrumpara.def'

if (len(sys.argv)==1):
  pass
  #print ''
elif (len(sys.argv)==2):
  spectrumparaFileName=sys.argv[1]
elif (len(sys.argv)==3):
  outputDir=sys.argv[2]+'/'
else:
  print("example:\n$ select_kPath.py \nor:\n$ select_kPath.py  spectrumpara.def\nor:\n$ select_kPath.py spectrumpara.def output/")
  sys.exit()


def main():

  spectrumpara = open(spectrumparaFileName).read()

  for line in  spectrumpara.split('\n'):
    if len(line)>0:
     if line[0]!='#':
      term = line.split()
      if len(term) > 0:
       if (term[0][:]=='kPath' or term[0][:-1]=='kPath'): 
        if term[1] == 'all':
          kPath = range(W*L)
          calculateAll = True
        elif term[1][0:6]=='range(':
          kPath = range(int(term[1][6:-1]))
        else: 
          kPath = ReadRange(term[1])


  def select_kPath(fileName,fileOut):
    Akw_all = open(fileName).read()
    #print Akw_all
    Akw = open(fileOut,'w')
    for line in  Akw_all.split('\n'):
      if len(line)>0:
        terms = line.split()
        lineToPrint = ''
        for k in kPath:
          #print terms
          lineToPrint += terms[int(k)] + '  '
      Akw.write(lineToPrint+'\n')
    Akw.close()
  
  select_kPath(outputDir+'Akw_all.dat',   outputDir+'Akw.dat')
  select_kPath(outputDir+'Akw_e_all.dat', outputDir+'Akw_e.dat')
  select_kPath(outputDir+'Akw_h_all.dat', outputDir+'Akw_h.dat')
  
  exit()




def ReadRange(inputStr):
  rangeOut = []
  range1 = inputStr.split(',')
  #print range1
  for info in range1:
    element = info.split(':')
    if len(element) ==1:
      rangeOut += [int(element[0])]
    elif len(element) ==2:
      rangeOut += range(int(element[0]),int(element[1])+1)
    else:
      print 'Your definition cannot be interpreted properly.'
      print 'Please input numbers or pairs of numbers'
      print 'sepated by comma. Pairs must contains only one ":"' 
      print 'example:'
      print '0:3,5,6,8:11'
      print 
      print 'will be interpreted as'
      print '[0,1,2,3,5,6,8,9,10,11]'
      exit()
  return rangeOut


if __name__ == "__main__":
   main()


==> anc/dvmc/tool/dvmc/select_kPath_average.py <==
#!/usr/bin/python
# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.

import numpy as np
from numpy import linalg as la
import sys, os, re
from copy import deepcopy

StdFace = open('StdFace.def').read().replace(' ','')
U=0.
L=W=1
if(StdFace.find('L=')>=0): L = int(re.compile('L=([0-9]*)').findall(StdFace)[0])
if(StdFace.find('W=')>=0): W = int(re.compile('W=([0-9]*)').findall(StdFace)[0])
if(StdFace.find('U=')>=0): U = float(re.compile('U=([0-9.]*)').findall(StdFace)[0])

outputDir='output/'
spectrumparaFileName='spectrumpara.def'

if (len(sys.argv)==1):
  pass
  #print ''
elif (len(sys.argv)==2):
  spectrumparaFileName=sys.argv[1]
elif (len(sys.argv)==3):
  outputDir=sys.argv[2]+'/'
else:
  print("example:\n$ select_kPath.py \nor:\n$ select_kPath.py  spectrumpara.def\nor:\n$ select_kPath.py spectrumpara.def output/")
  sys.exit()


def main():

  spectrumpara = open(spectrumparaFileName).read()
  Nelem = 0
  kPath_dic = {}

  for line in  spectrumpara.split('\n'):
    #print line
    #print len(line)
    if len(line)>0:
     if line[0]!='#':
      term = line.split()
      #print term
      if len(term) > 0:
       if (term[0][:]=='kPath' or term[0][:-1]=='kPath'): 
        if term[1] == 'all':
          kPath_tmp = range(W*L)
          calculateAll = True
        elif term[1][0:6]=='range(':
          kPath_tmp = range(int(term[1][6:-1]))
        else: 
          kPath_tmp = ReadRange(term[1])
        kPath_dic[term[0][-1]] = deepcopy(kPath_tmp)
        Nkelem = len(kPath_tmp)

  
  Nelem = len(kPath_dic)
  print Nelem
  print kPath_dic['h']
  print ((kPath_dic['h'])[0])
  
  def select_kPath(fileName,fileOut):
    Akw_all = open(fileName).read()
    #print Akw_all
    Akw = open(fileOut,'w')
    for line in  Akw_all.split('\n'):
      if len(line)>0:
        terms = line.split()
        lineToPrint = ''
        for i_elem in range(Nkelem):# for k in kPath:
          #print 'i_elem', i_elem
          val = 0.0
          for keys in kPath_dic:
            #print terms
            #print '((kPath_dic[keys])[i_elem])', ((kPath_dic[keys])[i_elem])
            val += float(terms[((kPath_dic[keys])[i_elem])])
            #print terms
          lineToPrint += '%4.6f  ' % (val*(1./Nelem)) 
      Akw.write(lineToPrint+'\n')
    Akw.close()
  
  select_kPath(outputDir+'Akw_all.dat',   outputDir+'Akw_ave.dat')
  
  exit()




def ReadRange(inputStr):
  rangeOut = []
  range1 = inputStr.split(',')
  #print range1
  for info in range1:
    element = info.split(':')
    if len(element) ==1:
      rangeOut += [int(element[0])]
    elif len(element) ==2:
      rangeOut += range(int(element[0]),int(element[1])+1)
    else:
      print 'Your definition cannot be interpreted properly.'
      print 'Please input numbers or pairs of numbers'
      print 'sepated by comma. Pairs must contains only one ":"' 
      print 'example:'
      print '0:3,5,6,8:11'
      print 
      print 'will be interpreted as'
      print '[0,1,2,3,5,6,8,9,10,11]'
      exit()
  return rangeOut


if __name__ == "__main__":
   main()


==> anc/dvmc/tool/dvmc/src/dvmc_gnuplot.c <==
/*
zlib license:

Copyright (c) 2017,2019 Maxime Charlebois

This software is provided 'as-is', without any express or implied
warranty. In no event will the authors be held liable for any damages
arising from the use of this software.

Permission is granted to anyone to use this software for any purpose,
including commercial applications, and to alter it and redistribute it
freely, subject to the following restrictions:

1. The origin of this software must not be misrepresented; you must not
   claim that you wrote the original software. If you use this software
   in a product, an acknowledgment in the product documentation would be
   appreciated but is not required.
2. Altered source versions must be plainly marked as such, and must not be
   misrepresented as being the original software.
3. This notice may not be removed or altered from any source distribution.

A large part of this code has been imported from
onebody.tar.gz

on the webpage:
https://www.physique.usherbrooke.ca/source_code/
*/

#include <stdlib.h>
#include <stdio.h>
//----------------
#include <stdio.h>
#include <stdlib.h>
#include <sys/time.h>
#include <sys/types.h>
#include <unistd.h>
#include <fcntl.h>
#include <termios.h>
//----------------
#include <sys/stat.h>

#ifdef __APPLE__
    #define _TERMINAL "wxt"
#else
    #define _TERMINAL "wxt"
#endif



void prepareTerminalInputs()
{
    /////////simple trick to get the input from terminal:
    struct termios oldSettings, newSettings;    
    tcgetattr( fileno( stdin ), &oldSettings ); // get settings
    newSettings = oldSettings;
    newSettings.c_lflag &= (~ICANON & ~ECHO);  // turn off the ECHO and ICANON option
    // ECHO: controls whether input is immediately re-echoed as output.
    // ICANON: the terminal buffers a line at a time, and enables line editing. 
    // Turning both off input is made available to programs immediately
    // This is also known as “cbreak” mode.
    tcsetattr( fileno( stdin ), TCSANOW, &newSettings ); // set settings
}   


void positionPlot(FILE *pipe, float lm,float rm,float tm,float bm){
  fprintf (pipe,"set lmargin at screen %4.3f; set rmargin at screen %4.3f;\n", lm,rm);
  fprintf (pipe,"set tmargin at screen %4.3f; set bmargin at screen %4.3f;\n", tm,bm);
}

FILE *gpc_init_image ()
{
	FILE *pipe;
	
  //int error = system("gnuplot tmp.gp");  
  pipe = popen ("gnuplot > /dev/null 2>&1", "w");                  // Open pipe to Gnuplot and check for error
  if (pipe == NULL)
  {
    printf ("Can not find the required Gnuplot executable.\n");
    printf ("\nGraph creation failure\n");
    exit (1);
  }

  fflush (pipe);                                    // flush the pipe
  return (pipe);
}

int gpc_plot_image (FILE *pipe,float *pData, int freq, int Nx, int Ny, float zMin, float zMax, int Nw)
{
  int i, j;
  char title[80];
  
  double chem_y1 = (Ny-0.);
  double chem_y2 = (Ny+0.5);
  double chem_x = (Nx+1.)*freq / ((double) Nw);
  
  //fprintf (pipe, "set arrow 1 from %f,%f to %f,%f  lw 2 lc 'black' front\n",chem_x,chem_y1,chem_x,chem_y2);
  
  fprintf (pipe, "set palette defined (0 'white',0.016 'white', 0.04 '#fff879',0.16 '#fe7e00',0.27 '#d81800', 0.4 '#780000', 0.6 'black')\n");
  fprintf (pipe, "set pm3d map\nset size square\nset cbtics ticspace\nset cbrange [%1.3f:%1.3f]\n", zMin, zMax);
  
  fprintf (pipe, "Nx=%d\nNy=%d\nset xrange [-0.5:Nx-0.5]\nset yrange [-0.5:Ny-0.5]\n",Nx+1,Ny+1);

  //positionPlot(pipe, 0.1,0.9,0.6,0.1);
  fprintf (pipe, "plot '-' matrix with image\n"); // Set plot format

  for (j = 0; j < (Ny+1); j++)                 // For every row
  {
    for (i = 0; i < (Nx+1); i++)               // For every pixel in the row
    {
      fprintf (pipe, "%f ", pData[freq*Nx*Ny+ (((i+Nx/2)%Nx)* Ny) + ((j+Ny/2)%Ny)]);
    }
    fprintf (pipe, "\n");                           // End of isoline scan
  }
  fprintf (pipe, "\ne\ne\n");                       // End of spectrogram dataset
  //fprintf (pipe, "unset arrow 1 \n");
  fflush (pipe);                                    // Flush the pipe
  //fprintf (pipe, "unset multiplot \n");
  return (0);
}

void gpc_close (FILE *pipe)
{
  fprintf (pipe, "exit\n");                         // Close GNUPlot
  pclose (pipe);                                    // Close the pipe to Gnuplot
}




int main(int argc, char* argv[]) {
    if((argc <5) || (argc >6))
    {
        printf("usage example (Nx=8,Ny=8,Nw=1500,NFermi=645,cbar_max=0.6):\n$ vmc_gnuplot 8 8 1500 645 0.6\n");
        exit(0);
    }
    int Nx = atoi(argv[1]);
    int Ny = atoi(argv[2]);
    int Nw = atoi(argv[3]);
    int freq = Nw/2;
    float cbar_max = 0.6;
    if(argc >=5) freq = atoi(argv[4]);
    if(argc >=6) cbar_max = atof(argv[5]);
    
    printf("w=%d    \n",freq);
    
    printf("Nx=%d,Ny=%d,Nw=%d\n",Nx,Ny,Nw);
    printf("First give focus to the command line and second press and hold z or x to change the frame\n");
        
    FILE *hImage;
    
    hImage = gpc_init_image ();
    
    FILE *dataAkw = fopen("output/Akw_all.dat","r");
    if (dataAkw == NULL)
    {
        fprintf(stderr, "Failed to load file output/Akw_all.dat\n");
        exit(1);
    }
    
    int i, j;
    float * dataCube = (float*) malloc(Nx*Ny*Nw*sizeof(float));
    
    for (i = 0; i < Nw; i++)
    {
        for (j = 0; j < Nx*Ny; j++)
        {
            if (fscanf(dataAkw,"%f ", &dataCube[Nx*Ny*i+j]) != 1)
            {
                fprintf(stderr, "Failed to read dataCube at i=%d, j=%d\n", i, j);
                exit(1);
            }
            //printf("%4.5f",dataCube[i+Nw*j]);
        }
    }
    
    
    fclose(dataAkw);
    gpc_plot_image(hImage,dataCube,freq,Nx,Ny,0.0,cbar_max,Nw); 
    
    //exit(0);

    prepareTerminalInputs();
    
    while ( 1 ) // yes, 1
    {
        fd_set set;
        struct timeval tv;
        
        tv.tv_sec = 10;
        tv.tv_usec = 0;
        
        FD_ZERO( &set );
        FD_SET( fileno( stdin ), &set );
        
        int res = select( fileno( stdin )+1, &set, NULL, NULL, &tv );
        if( res > 0 )
        {
            char c;
            char ch[2561];
            if (read( fileno( stdin ), &ch, 2561 )==1){
                c=ch[0];
                int step=1;
                if(c=='x') {
                 if(freq<Nw-step) {
                   freq+=step; printf("            \rw=%d    ",freq); fflush(stdout); gpc_plot_image(hImage,dataCube,freq,Nx,Ny,0.0,cbar_max,Nw);}
                 }
                else if(c=='z') { 
                 if(freq>=step) {
                   freq-=step; printf("            \rw=%d    ",freq); fflush(stdout); gpc_plot_image(hImage,dataCube,freq,Nx,Ny,0.0,cbar_max,Nw);}
                 }
                
                else if(c=='p') {
                  FILE *tmpSlice = fopen("output/tmpSlice.dat","w");
                  for (j = 0; j < (Ny+1); j++)                 // For every row
                  {
                    for (i = 0; i < (Nx+1); i++)               // For every pixel in the row
                    {
                      fprintf (tmpSlice,"%f ", dataCube[freq*Nx*Ny+ (((i+Nx/2)%Nx)* Ny) + ((j+Ny/2)%Ny)]);
                    }
                    fprintf (tmpSlice,"\n");
                  }
                  fclose(tmpSlice);
                }
                if(c==' ') {printf("\n"); fflush(stdout); gpc_plot_image(hImage,dataCube,freq,Nx,Ny,0.0,cbar_max,Nw);  }
            }
        }
        else if( res < 0 )
        {
            perror( "select error\n" );
            break;
        }
    }
    
    //next two lines never used because we ctrl-c out of the program.
    //tcsetattr( fileno( stdin ), TCSANOW, &oldSettings );
    //gpc_close (hImage);
    //free(dataCube);
    exit(0);
}





==> anc/dvmc/tool/dvmc/src/dvmc_speedup.c <==
/*
*/
#include <complex.h>
#include <stdio.h>
#include <string.h>
#include <stdlib.h>
#include <signal.h>

//
void interrupt_handler(int sig) {exit(0);}
//


//simpler, faster than function above (require binary output (*.bin)
int mergeOutputBin(int n_file, const char ** string_list, int *n_exc, int *exc_L, int *exc_W, 
                   float *phys_nCAm_averaged, float *phys_nACm_averaged, float *phys_nCHAm_averaged, float *phys_nAHCm_averaged) {
           
  // to be able to use ctrl-c
  signal(SIGINT, interrupt_handler); 
  //
  
  double factor = 1./n_file;
  int ii;
  
  for(ii = 0; ii<n_file; ii++){
    printf("%s\n",string_list[ii]);
  }

  FILE *fp;
  fp = fopen(string_list[0], "rb");
  if (fp == NULL) {
    fprintf(stdout, "error: no '%s' found.\n",string_list[ii]); 
    fclose(fp);
    exit(-1);
  }
  
  int NExcitation, Excitation_L, Excitation_W;
  if(fread(&NExcitation,  sizeof(int), 1, fp) ==0){
    fprintf(stdout, "error: reading NExcitation in file '%s'.\n",string_list[ii]); 
    exit(-1);
  }
  if(fread(&Excitation_L,  sizeof(int), 1, fp) ==0){
    fprintf(stdout, "error: reading Excitation_L in file '%s'.\n",string_list[ii]); 
    exit(-1);
  }
  if(fread(&Excitation_W,  sizeof(int), 1, fp) ==0){
    fprintf(stdout, "error: reading Excitation_W in file '%s'.\n",string_list[ii]); 
    exit(-1);
  }
  
  fclose(fp);
  
  long int jj,size = NExcitation*NExcitation*Excitation_L*Excitation_W;
  int Nsite = Excitation_L * Excitation_W;
  float * data_read  = (float *)calloc((4*size),sizeof(float));
  
  //fread(data_read, sizeof(double), 4*size, fp);
  
  fprintf(stdout, "\n\n%d sites to read per file\n\n",Nsite);
  for(ii = 0; ii<n_file; ii++){
    fprintf(stdout, "reading file '%s'\n",string_list[ii]);
    fp = fopen(string_list[ii], "rb");
    if (fp == NULL) {
      fprintf(stdout, "error: no '%s' found.\n",string_list[ii]); 
      fclose(fp);
      exit(-1);
    }
    
    int NExcitation_tmp, Excitation_L_tmp, Excitation_W_tmp;
    if(fread(&NExcitation_tmp,  sizeof(int), 1, fp) ==0){
      fprintf(stdout, "error: reading NExcitation in file '%s'.\n",string_list[ii]); 
      exit(-1);
    }
    if(fread(&Excitation_L_tmp,  sizeof(int), 1, fp) ==0){
      fprintf(stdout, "error: reading Excitation_L in file '%s'.\n",string_list[ii]); 
      exit(-1);
    }
    if(fread(&Excitation_W_tmp,  sizeof(int), 1, fp) ==0){
      fprintf(stdout, "error: reading Excitation_W in file '%s'.\n",string_list[ii]); 
      exit(-1);
    }
    
    if(NExcitation_tmp!=NExcitation || Excitation_L_tmp!=Excitation_L || Excitation_W_tmp!=Excitation_W){
      fprintf(stdout, "error: incoherent header in file '%s'.\n",string_list[ii]); 
      exit(-1);
    }

    if(fread(data_read, sizeof(float), 4*size, fp) ==0){
      fprintf(stdout, "error: reading Excitation_W in file '%s'.\n",string_list[ii]); 
      exit(-1);
    }
    
    for(jj=0;jj<size;jj++){
      phys_nCAm_averaged [jj] += factor*data_read[jj+size*0]; 
      phys_nACm_averaged [jj] += factor*data_read[jj+size*1];
      phys_nCHAm_averaged[jj] += factor*data_read[jj+size*2]; 
      phys_nAHCm_averaged[jj] += factor*data_read[jj+size*3]; 
    }
    fclose(fp);
  }
  free(data_read);

  printf("\nData read:\n");
  for(ii=0;ii<10;ii++) printf("% 4.5f % 4.5f % 4.5f % 4.5f \n",phys_nCAm_averaged[ii], phys_nACm_averaged[ii], phys_nCHAm_averaged[ii], phys_nAHCm_averaged[ii]);
  printf("...\n");
  
  return 0;
}



int greenFrom_e_U_Uinv_S(int sign, int Nw, double *w, int dim, double complex *e, double complex *U, double complex *Uinv_S, double Omega, double mu, double eta, double complex *g) //)H, double *S,)
{
  int ii,nn;
   
  for(ii=0;ii<Nw;ii++) {
    g[ii]=0.0;
    double complex z = w[ii] + I*eta + sign*Omega + mu;
    for(nn=0;nn<dim;nn++){
      g[ii] += U[nn]*Uinv_S[dim*nn] /(z-sign*e[nn]);
    }
  }

  return 0;
}





==> anc/dvmc/tool/dvmc/template_plot_Akw.gp <==
#!/usr/bin/gnuplot 

w = 8.5
h = 12
mu = 0.0
kRange = 32
w_min = -8.0
w_max =  8.0

Nw_data = 1500
w_min_data = -13.0
w_max_data =  13.0
w_range_data = w_max_data - w_min_data

top = 0.95
left = 0.15
right = 0.85
bottom = 0.10

#set terminal x11 size 600,800
#set terminal pdf enhanced color size w cm,h cm
#set output 'akw.pdf'
#set terminal epslatex size w cm,h cm color
#set output 'plot.tex'

set pm3d map interpolate 0,0;
set macros
#set multiplot
set xrange [-0.5:kRange+0.5]
set yrange [w_min:w_max]
set cbrange [0.00:0.6]

#set palette defined (0 'white',0.016 'white',0.05 '#ffea4a',0.09 '#fdb416',0.16 '#fa3100',0.27 '#c31b00',0.6 'black')
#set palette defined (0 'white',0.011 'white', 0.04 '#fff879', 0.08 '#ff9011',0.13 '#ee7e00',0.20 '#c81800', 0.4 '#880000', 0.6 'black')
set palette defined (0 'white',0.016 'white', 0.04 '#fff879',0.16 '#fe7e00',0.27 '#d81800', 0.4 '#780000', 0.6 'black')
#set colorbox vertical user origin right+0.02, top-0.4 size .04,.4

set colorbox vertical user origin right+0.02, (top+bottom)/2 size .02,.4
set ytics ('-16' -16,'-12' -12,'-8' -8,'-4' -4, '0' 0.0, '4' +4.0, '8' +8.0, '12' +12.0,'-16' +16)
set tics front
set arrow from -0.5,0.0 to kRange+0.5,0.0 nohead lw 1 lc 'black' front
#set xtics ('$0$' 0, '$\pi$' 32 )
set xtics ('0' 0, '{/Symbol p}' kRange)

set xlabel 'k' 
set ylabel '{/Symbol w}' 
set label 1 'A(k,{/Symbol w})' at screen 0.5*(left+right), screen top+0.03 front

set lmargin at screen left; set rmargin at screen right
set tmargin at screen top; set bmargin at screen bottom
plot 'output/Akw.dat' u 1:($2*w_range_data/Nw_data+w_min_data-mu):3 matrix notitle w image 

pause -1


==> anc/dvmc/tool/dvmc/template_plot_allAkw.gp <==
#!/usr/bin/gnuplot 

w = 17
h = 8
mu = 0.0
kRange = 32
w_min = -8.0
w_max =  8.0

Nw_data = 1500
w_min_data = -13.0
w_max_data =  13.0
w_range_data = w_max_data - w_min_data

# A B C
top = 0.95
left = 0.09
right = 0.90
bottom = 0.14

#set terminal x11 size 1200,800
#set terminal pdf enhanced color size w cm,h cm
#set output 'akw_all.pdf'
#set terminal epslatex size w cm,h cm color
#set output 'plot.tex'

set pm3d map interpolate 0,0;
set macros
set multiplot
set xrange [-0.5:kRange+0.5]
set yrange [w_min:w_max]
set cbrange [0.00:0.6]



margin1 = 0.05
width1 = (right-left-2.0*margin1)/3.0

rightA = left+width1
leftB = rightA+margin1
rightB = leftB+width1
leftC = rightB+margin1



#set palette defined (0 'white',0.016 'white',0.05 '#ffea4a',0.09 '#fdb416',0.16 '#fa3100',0.27 '#c31b00',0.6 'black')
#set palette defined (0 'white',0.011 'white', 0.04 '#fff879', 0.08 '#ff9011',0.13 '#ee7e00',0.20 '#c81800', 0.4 '#880000', 0.6 'black')
set palette defined (0 'white',0.016 'white', 0.04 '#fff879',0.16 '#fe7e00',0.27 '#d81800', 0.4 '#780000', 0.6 'black')
#set colorbox vertical user origin right+0.02, top-0.4 size .04,.4

set colorbox vertical user origin right+0.02, (top+bottom)/2 size .02,.4
set ytics ('-16' -16,'-12' -12,'-8' -8,'-4' -4, '0' 0.0, '4' +4.0, '8' +8.0, '12' +12.0,'-16' +16)
set tics front
set arrow from -0.5,0.0 to kRange+0.5,0.0 nohead lw 1 lc 'black' front
#set xtics ('$0$' 0, '$\pi$' 32 )
set xtics ('0' 0, '{/Symbol p}' kRange)

set xlabel 'k' 
set ylabel '{/Symbol w}' 
set label 1 'A(k,{/Symbol w})' at screen left+0.4*width1, screen top+0.03 front
set label 2 'electron' at screen leftB+0.4*width1, screen top+0.03 front
set label 3 'hole' at screen leftC+0.4*width1, screen top+0.03 front

set lmargin at screen left; set rmargin at screen rightA
set tmargin at screen top; set bmargin at screen bottom
plot 'output/Akw.dat' u 1:($2*w_range_data/Nw_data+w_min_data-mu):3 matrix notitle w image 

unset ylabel

set ytics ('' -16,'' -12,'' -8,'' -4, '' 0, '' +4, '' +8, '' +12,'' +16)
set lmargin at screen leftB; set rmargin at screen rightB
set tmargin at screen top; set bmargin at screen bottom
plot 'output/Akw_e.dat' u 1:($2*w_range_data/Nw_data+w_min_data-mu):3 matrix notitle w image 

set arrow from -0.5,0.0 to kRange+0.5,0.0 nohead lw 1 lc 'black' front
set lmargin at screen leftC; set rmargin at screen right
set tmargin at screen top; set bmargin at screen bottom
plot 'output/Akw_h.dat' u 1:($2*w_range_data/Nw_data+w_min_data-mu):3 matrix notitle w image 


unset multiplot
pause -1


==> anc/dvmc/tool/dvmc/template_plot_dos.gp <==
#!/usr/bin/gnuplot 

w = 17
h = 8
mu = 0.0
kRange = 32
w_min = -8.0
w_max =  8.0

Nw_data = 1500
w_min_data = -13.0
w_max_data =  13.0
w_range_data = w_max_data - w_min_data


#set terminal x11 size 600,800


set yrange [w_min:w_max]
set ytics ('-16' -16,'-12' -12,'-8' -8,'-4' -4, '0' 0.0, '4' +4.0, '8' +8.0, '12' +12.0,'-16' +16)

plot 'output/dos_uhb.dat' u ($2):($1-mu) with filledcurves notitle lc '#bb6666',\
     'output/dos_p.dat'   u ($2):($1-mu) with filledcurves notitle lc '#ffaaaa',\
     'output/dos_lhb.dat' u ($2):($1-mu) with filledcurves notitle lc '#6666bb',\

#MAX=GPVAL_X_MAX
#MIN=GPVAL_X_MIN
#set arrow from MIN,0.0 to MAX,0.0 nohead lw 1 lc 'black' front

#plot 'output/dos_uhb.dat' u ($2):($1-mu) with filledcurves notitle lc '#bb6666',\
#     'output/dos_p.dat'   u ($2):($1-mu) with filledcurves notitle lc '#ffaaaa',\
#     'output/dos_lhb.dat' u ($2):($1-mu) with filledcurves notitle lc '#6666bb',\

pause -1


==> anc/dvmc/tool/dvmc/zvo_var_average.py <==
#!/usr/bin/python

# zlib license:

# Copyright (c) 2019 Maxime Charlebois

# This software is provided 'as-is', without any express or implied
# warranty. In no event will the authors be held liable for any damages
# arising from the use of this software.

# Permission is granted to anyone to use this software for any purpose,
# including commercial applications, and to alter it and redistribute it
# freely, subject to the following restrictions:

# 1. The origin of this software must not be misrepresented; you must not
#    claim that you wrote the original software. If you use this software
#    in a product, an acknowledgment in the product documentation would be
#    appreciated but is not required.
# 2. Altered source versions must be plainly marked as such, and must not be
#    misrepresented as being the original software.
# 3. This notice may not be removed or altered from any source distribution.

import numpy as np
import sys, os, re
#from scipy.linalg import eigh,eig,eigvals,eigvalsh

def main():  
  if (len(sys.argv)==5):
    fileName1=sys.argv[1]
    N_ave=float(sys.argv[2])
    average_E=float(sys.argv[3])
    tol_E=float(sys.argv[4])
  else: 
    print("example:\n$ zvo_var_average.py zbo_var_001.dat 500 -101.95 1.0 \n\n")
    sys.exit()
  
  zvo_var_001 = open(fileName1).read()
  zvo_var_lines = zvo_var_001.split('\n')
  N = len(zvo_var_lines)
  n = len(zvo_var_lines[0].split())
  if n%3 != 0:
    print("error: incorrect number of elements\n")
    print n
    sys.exit()

  #print N
  #print zvo_var_lines[N-2]
  #exit()
  
  zqp_opt = np.zeros(n)
  N_ave_official = 0
  
  for ii in range(N):
    if ii > N-N_ave:
      if len(zvo_var_lines[ii])>0:
        line = zvo_var_lines[ii].split()
        if(abs(average_E - float(line[0]) )<tol_E):
          for jj in range(n):
            zqp_opt[jj] += float(line[jj])
          N_ave_official +=1
  
  
  zqp_opt = zqp_opt / (float(N_ave_official))
  zqp_opt_file = open("zqp_opt.tmp",'w')
  
  for jj in range(n):
    zqp_opt_file.write("%1.18e  " % zqp_opt[jj])
  zqp_opt_file.close()


main()


==> anc/dvmc/tool/gen_frmsf.sh <==
#!/bin/sh

if test -z ${4}
then
    echo "Usage:"
    echo "$ gen_frmsf.sh filename nk1 nk2 nk3"
    echo "In Standard mode, nk1=W, nk2=L, nk3=Height."
    return
fi

icor[1]=4
icor[2]=6
icor[3]=8
icor[4]=14

cor[1]="up"
cor[2]="down"
cor[3]="density"
cor[4]="s2"

for i in 1 2 3 4
do
    fname="${1}.${cor[i]}.frmsf"
    echo -n "Writing ${fname} ... "
    echo ${4} ${3} ${2} > ${fname}
    
    echo "1" >> ${fname}
    echo "1" >> ${fname}

    awk 'NR==4+'${2}'*'${3}'+1{print '${4}'*$1, '${4}'*$2, '${4}'*$3}' ${1} >> ${fname}
    awk 'NR==4+'${2}'+1       {print '${3}'*$1, '${3}'*$2, '${3}'*$3}' ${1} >> ${fname}
    awk 'NR==4+1+1            {print '${2}'*$1, '${2}'*$2, '${2}'*$3}' ${1} >> ${fname}

    awk 'NR>4{print $'${icor[i]}'}' ${1} >> ${fname}
    awk 'NR>4{print $'${icor[i]}'}' ${1} >> ${fname}

    #for i4 in `seq 1 ${4}`
    #do
    #    ii4=`expr \( ${i4} - 1 + ${4} / 2 \) % ${4} - ${4} / 2`
    #    k4=`echo ${ii4} / ${4} | bc -l`
    #    for i3 in `seq 1 ${3}`
    #    do
    #        ii3=`expr \( $i3 - 1 + $3 / 2 \) % $3 - $3 / 2`
    #        k3=`echo ${ii3} / ${3} | bc -l`
    #        for i2 in `seq 1 ${2}`
    #        do
    #            ii2=`expr \( $i2 - 1 + $2 / 2 \) % $2 - $2 / 2`
    #            k2=`echo ${ii2} / ${2} | bc -l`
    #            echo `echo ${k2}^2 + ${k3}^2 + ${k4}^2 | bc -l` >> ${fname}
    #        done
    #    done
    #done
    echo "done"
done


==> anc/dvmc/tool/greenr2k.F90 <==
MODULE fourier_val
  !
  IMPLICIT NONE
  !
  INTEGER,SAVE :: &
  & nkg(3), & ! k-grid for momentum ditribution
  & nk_line, & ! Numberof along each k line
  & nnode, & ! Number of node of k-path
  & calctype, & ! (0) Lanczos (1) TPQ (2) FullDiag (3) LOBCG (4) mVMC
  & nwfc, & ! Number of state
  & nr,   & ! Number of R-vector
  & norb, & ! Number of orbitals per unit cell
  & box(3,3), & ! Supercell index
  & nsite,   &  ! Number of sites
  & ncor1,   &  ! Nomber of One-body Correlation function
  & ncor2,   &  ! Number of Two-body Correlation function
  & ncor(8), &  ! Number of Correlation function for each index(See below)
  & nk          ! Number of k to be computed
  !
  REAL(8),SAVE :: &
  & recipr(3,3)    ! Reciprocal lattice vector
  !
  CHARACTER(256),SAVE :: &
  & filehead, & ! Filename header for correlation functions
  & file_one, & ! Filename for One-body Correlation
  & file_two    ! Filename for Two-body Correlation
  !
  INTEGER,ALLOCATABLE,SAVE :: &
  & nreq(:),    & ! (nr) Number of equivalent R-vector for each R
  & irv(:,:,:), & ! (3,125,nr) R-vector
  & rindx(:),   & ! (nsite) Index of R
  & orb(:),     & ! (nsite) Index of orbital
  & indx(:,:,:,:) ! (nr,8,norb,norb) Mapping index for each Correlation function
  !
  REAL(8),ALLOCATABLE,SAVE :: &
  & knode(:,:), & ! (3,nnode) Nodes of k path
  & phase(:,:), & ! (125,nr) Boundary phase 
  & kvec(:,:)     ! (3,nk) k-vector in the 1st BZ
  !
  COMPLEX(8),ALLOCATABLE,SAVE :: &
  & cor(:,:,:,:,:), & ! (nr,6,norb,norb,nwfc) Correlation function in real space (See below)
  & cor_k(:,:,:,:,:)  ! (nk,6,norb,norb,nwfc) Correlation function in the k-space (See below)
  !
  CHARACTER(256),ALLOCATABLE :: &
  & kname(:), & ! (nnode) Label of k-point node
  & filetail(:) ! (nwfc) Index (run, step, etc.) in a file name
  !
  ! Kind of Correlation for ncor(1:8) and index(:,:,1:8)
  !
  ! (1) C_{i up  }A_{j up  }
  ! (2) C_{i down}A_{j down}
  ! (3) N_{i up  }N_{j up  } = C_{i up  }A_{i up  }C_{j up  }A_{j up  }
  ! (4) N_{i up  }N_{j down} = C_{i up  }A_{i up  }C_{j down}A_{j down}
  ! (5) N_{i down}N_{j up  } = C_{i down}A_{i down}C_{j up  }A_{j up  }
  ! (6) N_{i down}N_{j down} = C_{i down}A_{i down}C_{j down}A_{j down}
  ! (7) S_{i +   }S_{j -   } = C_{i up  }A_{i down}C_{j down}A_{j up  }
  ! (8) S_{i -   }S_{j +   } = C_{i down}A_{i up  }C_{j up  }A_{j down}
  !
  ! Kind of Correlation for cor(:,:,1:6) and cor_k(:,1:6)
  !
  ! (1) C_{i up  }A_{j up  }
  ! (2) C_{i down}A_{j down}
  ! (3) N_{i}N_{J} = N_{i up}N_{j up} + N_{i up}N_{j down} + N_{i down}N_{j up} + N_{i down}N_{j down}
  ! (4) Sz_{i}Sz_{J} = 0.25*(N_{i up}N_{j up} - N_{i up}N_{j down} - N_{i down}N_{j up} + N_{i down}N_{j down})
  ! (5) S_{i +   }S_{j -   }
  ! (6) S_{i -   }S_{j +   }
  !
END MODULE fourier_val
!
!
!
MODULE fourier_routine
  !
  IMPLICIT NONE
  !
  INTERFACE
     SUBROUTINE key2lower(key) BIND(c)
       USE,INTRINSIC :: iso_c_binding
       CHARACTER(KIND=C_CHAR) :: key(*)
     END SUBROUTINE key2lower
  END INTERFACE
  !
CONTAINS
!
! Read from HPhi/mVMC input files
!
SUBROUTINE read_filename()
  !
  USE fourier_val, ONLY : file_one, file_two, filehead, nsite, nwfc, filetail, calctype
  IMPLICIT NONE
  !
  INTEGER :: fi = 10, lanczos_max, numave, interval, irun, istep, iwfc, idx_start
  CHARACTER(256) :: modpara, calcmod, keyname, namelist
  !
  WRITE(*,*) 
  WRITE(*,*) "#####  Read HPhi/mVMC Input Files  #####" 
  WRITE(*,*) 
  !
  namelist = ""
  CALL GETARG(1, namelist)
  !
  ! Read from NameList file
  !
  OPEN(fi,file = TRIM(namelist))
  !
  calcmod = ""
  DO
     READ(fi,*,END=10) keyname
     BACKSPACE(fi)
     CALL key2lower(keyname)
     !
     IF(TRIM(ADJUSTL(keyname)) == "onebodyg") THEN
        READ(fi,*) keyname, file_one
     ELSE IF(TRIM(ADJUSTL(keyname)) == "twobodyg") THEN
        READ(fi,*) keyname, file_two
     ELSE IF(TRIM(ADJUSTL(keyname)) == "modpara") THEN
        READ(fi,*) keyname, modpara
     ELSE IF(TRIM(ADJUSTL(keyname)) == "calcmod") THEN
        READ(fi,*) keyname, calcmod
     ELSE
        READ(fi,*) keyname
     END IF
  END DO
  !
10 CONTINUE
  WRITE(*,*) "  Read from ", TRIM(namelist)
  CLOSE(FI)
  !
  WRITE(*,*) "    OneBodyG file : ", TRIM(ADJUSTL(file_one))
  WRITE(*,*) "    TwoBodyG file : ", TRIM(ADJUSTL(file_two))
  WRITE(*,*) "    ModPara file : ", TRIM(ADJUSTL(modpara)) 
  WRITE(*,*) "    CalcMod file : ", TRIM(ADJUSTL(calcmod))
  !
  ! Read from Modpara file
  !
  OPEN(fi,file = TRIM(modpara))
  !
  DO
     READ(fi,*,END=20) keyname
     BACKSPACE(fi)
     CALL key2lower(keyname)
     !
     IF(TRIM(ADJUSTL(keyname)) == "nsite") THEN
        READ(fi,*) keyname, nsite
     ELSE IF(TRIM(ADJUSTL(keyname)) == "cdatafilehead") THEN
        READ(fi,*) keyname, filehead
     ELSE IF(TRIM(ADJUSTL(keyname)) == "numave") THEN
        READ(fi,*) keyname, numave
     ELSE IF(TRIM(ADJUSTL(keyname)) == "lanczos_max") THEN
        READ(fi,*) keyname, lanczos_max
     ELSE IF(TRIM(ADJUSTL(keyname)) == "expecinterval") THEN
        READ(fi,*) keyname, interval
     ELSE IF(TRIM(ADJUSTL(keyname)) == "exct") THEN
        READ(fi,*) keyname, nwfc
     ELSE IF(TRIM(ADJUSTL(keyname)) == "ndataidxstart") THEN
        READ(fi,*) keyname, idx_start
     ELSE IF(TRIM(ADJUSTL(keyname)) == "ndataqtysmp") THEN
        READ(fi,*) keyname, numave
     ELSE
        READ(fi,*) keyname
     END IF
  END DO
  !
20 CONTINUE
  WRITE(*,*) "  Read from ", TRIM(modpara)
  WRITE(*,*) "    FileHead : ", TRIM(ADJUSTL(filehead))
  WRITE(*,*) "    Number of site : ", nsite
  CLOSE(FI)
  !
  filehead = "output/" // TRIM(ADJUSTL(filehead))
  !
  ! Read from CalcMod file
  !
  IF(calcmod == "") THEN
     !
     ! When mVMC
     !
     calctype = 4
     !
  ELSE
     !
     OPEN(fi,file = TRIM(calcmod))
     !
     DO
        READ(fi,*,END=30) keyname
        BACKSPACE(fi)
        CALL key2lower(keyname)
        !
        IF(TRIM(ADJUSTL(keyname)) == "calctype") THEN
           READ(fi,*) keyname, calctype
        ELSE
           READ(fi,*) keyname
        END IF
     END DO
     !
30   CONTINUE
     WRITE(*,*) "  Read from ", TRIM(calcmod)
     WRITE(*,*) "    CalcType : ", calctype
     CLOSE(FI)
     !
  END IF ! IF(calcmod == "") THEN
  !
  ! Spefify the tail of file name
  !
  IF(calctype == 0) THEN
     !
     ! Lanczos
     !
     nwfc = 1
     ALLOCATE(filetail(nwfc))
     filetail = ".dat"
     !
     WRITE(*,*) "    Method : Lanczos"
     !
  ELSE IF (calctype == 1) THEN
     !
     ! TPQ
     !
     nwfc = numave * (1 + (lanczos_max - 1) / interval)
     ALLOCATE(filetail(nwfc))
     !
     iwfc = 0
     DO irun = 0, numave - 1
        DO istep = 0, lanczos_max - 1
           IF(MOD(istep, interval) == 0) THEN
              iwfc = iwfc + 1
              WRITE(filetail(iwfc),'(a,i0,a,i0,a)') &
              & "_set", irun, "step", istep, ".dat"
           END IF
        END DO
     END DO
     !
     WRITE(*,*) "    Method : TPQ"
     WRITE(*,*) "    Number of Run : ", numave
     WRITE(*,*) "    Maximum Iteration : ", lanczos_max
     WRITE(*,*) "    Expectation Interval : ", interval
     !
  ELSE IF (calctype == 2) THEN
     !
     ! FullDiag
     !
     OPEN(fi, file = "output/CHECK_Memory.dat")
     READ(fi, '("  MAX DIMENSION idim_max=1", i16)') nwfc
     CLOSE(fi)
     ALLOCATE(filetail(nwfc))
     !
     DO iwfc = 1, nwfc
        WRITE(filetail(iwfc),'(a,i0,a)') "_eigen", iwfc - 1, ".dat"
     END DO
     !
     WRITE(*,*) "    Method : Full Diagonalization"
     !
  ELSE IF (calctype == 3) THEN
     !
     ! LOBCG
     !
     ALLOCATE(filetail(nwfc))
     DO iwfc = 1, nwfc
        WRITE(filetail(iwfc),'(a,i0,a)') "_eigen", iwfc - 1, ".dat"
     END DO
     !
     WRITE(*,*) "    Method : LOBCG"
     !
  ELSE
     !
     ! mVMC
     !
     nwfc = numave
     ALLOCATE(filetail(nwfc))
     DO iwfc = 1, nwfc
        WRITE(filetail(iwfc),'(a,i3.3,a)') "_", iwfc - 1 + idx_start, ".dat"
     END DO
     !
     WRITE(*,*) "    Method : mVMC"
     WRITE(*,*) "    Start Index : ", idx_start
     !
  END IF ! (clactype == ??)
  !
  WRITE(*,*) "    Number of States : ", nwfc
  !
END SUBROUTINE read_filename
!
! Read geometry from file
!
SUBROUTINE read_geometry()
  !
  USE fourier_val, ONLY : recipr, box, nsite, phase, irv, rindx, orb, &
  &                       nr, nreq, norb, nnode, knode, nk_line, kname, nkg
  IMPLICIT NONE
  !
  INTEGER :: fi = 10, isite, ii, ir, ipiv(3), irv0(3), i1, i2, i3, inode
  REAL(8) :: phase0(3), work(10), direct(3,3), rrv(3), lenrv, lenrv0
  CHARACTER(256) :: filename
  INTEGER,ALLOCATABLE :: irv1(:,:)
  !
  WRITE(*,*) 
  WRITE(*,*) "#####  Read Geometry Input File  #####" 
  WRITE(*,*) 
  !
  ! "nd argument should be geometry file name
  !
  CALL GETARG(2, filename)
  !
  WRITE(*,*) "  Read from ", TRIM(filename)
  OPEN(fi, file = TRIM(filename))
  !
  ! Direct lattice vector in arbitraly unit
  !
  DO ii = 1, 3
     READ(fi,*) direct(1:3,ii)
  END DO
  WRITE(*,*) "    Direct LATTICE VECTOR :"
  WRITE(*,'(4x3f15.10)') direct(1:3, 1:3)
  !
  ! Bondary phase
  !
  READ(fi,*) phase0(1:3)  
  WRITE(*,*) "    Boundary phase[degree] : "
  WRITE(*,'(4x3f15.10)') phase0(1:3)
  phase0(1:3) = phase0(1:3) * ACOS(-1.0d0) / 180.0d0
  !
  ! Supercell index (a0w, a0l, a1w, a1l)
  !
  DO ii = 1, 3
     READ(fi,*) box(1:3,ii)
  END DO
  WRITE(*,*) "    Supercell Index :"
  WRITE(*,'(3i8)') box(1:3, 1:3)
  !
  ! R-vector and orbital index
  !
  ALLOCATE(irv1(3,nsite), orb(nsite), rindx(nsite))
  !
  nr = 0
  DO isite = 1, nsite
     READ(fi,*) irv0(1:3), orb(isite)
     DO ir = 1, nr
        IF(ALL(irv1(1:3,ir) == irv0(1:3))) THEN
           rindx(isite) = ir
           GOTO 10
        END IF
     END DO
     nr = nr + 1
     irv1(1:3, nr) = irv0(1:3)
     rindx(isite) = nr
     !
10   CONTINUE
     !
  END DO
  orb(1:nsite) = orb(1:nsite) + 1
  norb = MAXVAL(orb)
  WRITE(*,*) "    Number of orbitals :", norb
  !
  ! k-point
  !
  READ(fi,*) nnode, nk_line
  ALLOCATE(knode(3,nnode), kname(nnode))
  WRITE(*,*) "    Number of k-node, and k-points along lines :", nnode, nk_line
  WRITE(*,*) "      k-node :"
  DO inode = 1, nnode
     READ(fi,*) kname(inode), knode(1:3,inode)
     WRITE(*,'(a,a,3f10.5)') "      ", TRIM(kname(inode)), knode(1:3,inode)
  END DO
  READ(fi,*) nkg(1:3)
  WRITE(*,'(a,3i3)') "k-grid for momentum distribution :", nkg(1:3)
  !
  CLOSE(fi)
  !
  ! Compute Reciprocal Lattice Vector
  !
  recipr(1:3,1:3) = direct(1:3,1:3)
  CALL dgetrf(3, 3, recipr, 3, Ipiv, ii)
  CALL dgetri(3, recipr, 3, ipiv, work, 10, ii)
  WRITE(*,*) "    Reciplocal lattice vector :"
  WRITE(*,'(4x3f15.10)') recipr(1:3, 1:3)
  !
  ! Move original R-vector to the nearest one with periodic boundary cond.
  !
  ALLOCATE(nreq(nsite), irv(3,125,nsite), phase(125,nsite))
  !
  WRITE(*,*) "    Number of R-vector :", nr
  DO ir = 1, nr
     lenrv0 = 1.0d10
     DO i1 = -2, 2
        DO i2 = -2, 2
           DO i3 = -2, 2
              !
              irv0(1:3) = irv1(1:3,ir) + MATMUL(box(1:3,1:3), (/i1,i2,i3/))
              rrv(1:3) = MATMUL(direct(1:3,1:3), DBLE(irv0(1:3)))
              lenrv = SQRT(DOT_PRODUCT(rrv, rrv))
              IF(lenrv < lenrv0 - 1.0d-6) THEN
                 lenrv0 = lenrv
                 nreq(ir) = 1
              ELSE IF(ABS(lenrv - lenrv0) < 1.0d-6) THEN
                 nreq(ir) = nreq(ir) + 1
              ELSE
                 CYCLE
              END IF
              !
              irv(1:3, nreq(ir), ir) = irv0(1:3)
              phase(nreq(ir), ir) = DOT_PRODUCT(DBLE((/i1,i2,i3/)), phase0(1:3))
              !
           END DO ! i3 = -2, 2
        END DO ! i2 = -2, 2
     END DO ! i1 = -2, 2
     !
     DO i1 = 1, nreq(ir)
        WRITE(*,'(3i5,f7.2,a)',advance="no") irv(1:3, i1, ir), phase(i1, ir), ", "
     END DO
     WRITE(*,*)
     !
  END DO ! ir = 1, nr
  !
  DEALLOCATE(irv1)
  !
END SUBROUTINE read_geometry
!
! Set k points
!
SUBROUTINE set_kpoints()
  !
  USE fourier_val, ONLY : nk, kvec, nnode, nk_line, knode, nkg
  !
  IMPLICIT NONE
  !
  INTEGER :: inode, ik, i1, i2, i3
  REAL(8) :: xx
  !
  nk = nk_line * (nnode - 1) + 1 + PRODUCT(nkg(1:3))
  WRITE(*,*) "     Number of k : ", nk
  ALLOCATE(kvec(3,nk))
  !
  kvec(1:3,1) = knode(1:3,1)
  nk = 1
  DO inode = 1, nnode - 1
     DO ik = 1, nk_line
        xx = DBLE(ik) / DBLE(nk_line)
        nk = nk + 1
        kvec(1:3,nk) = (1d0 - xx)*knode(1:3,inode) + xx*knode(1:3,inode+1)
     END DO
  END DO
  !
  ! k-grid for momentum distribution
  !
  DO i1 = 1, nkg(1)
     DO i2 = 1, nkg(2)
        DO i3 = 1, nkg(3)
           nk = nk + 1
           kvec(1:3,nk) = DBLE((/i1,i2,i3/)-1) / DBLE(nkg(1:3))
        END DO
     END DO
  END DO
  !
END SUBROUTINE set_kpoints
!
! Read Correlation Function
!
SUBROUTINE read_corrindx()
  !
  USE fourier_val, ONLY : file_one, file_two, ncor1, ncor2, ncor, indx, &
  &                       calctype, nr, rindx, orb, norb
  IMPLICIT NONE
  !
  INTEGER :: fi = 10, itmp(8), icor
  CHARACTER(100) :: ctmp
  !
  WRITE(*,*) 
  WRITE(*,*) "#####  Read Correlation Index File  #####" 
  WRITE(*,*) 
  !
  ALLOCATE(indx(nr,8,norb,norb))
  indx(1:nr,1:8,1:norb,1:norb) = 0
  !
  ! Read index for the One-Body Correlation
  !
  OPEN(fi, file = TRIM(file_one))
  WRITE(*,*) "  Read from ", TRIM(file_one)
  READ(fi,*) ctmp
  READ(fi,*) ctmp, ncor1
  READ(fi,*) ctmp
  READ(fi,*) ctmp
  READ(fi,*) ctmp
  WRITE(*,*) "    Number of Correlation Function (One body) : ", ncor1
  !
  ! Search mapping index for up-up and down-down correlation
  !
  ncor(1:2) = 0
  DO icor = 1, ncor1
     READ(fi,*) itmp(1:4)
     IF(itmp(2) == 0 .AND. itmp(4) == 0) THEN
        !
        ! Up-Up correlation
        !
        indx(rindx(itmp(3) + 1), 1, orb(itmp(1) + 1), orb(itmp(3) + 1)) = icor 
     ELSE IF (itmp(2) == 1 .AND. itmp(4) == 1) THEN
        !
        ! Down-Down correlation
        !
        indx(rindx(itmp(3) + 1), 2, orb(itmp(1) + 1), orb(itmp(3) + 1)) = icor 
     END IF
  END DO
  !
  WRITE(*,*) "    Number of Up-Up Index : ",     COUNT(indx(1:nr, 1, 1:norb, 1:norb) /= 0)
  WRITE(*,*) "    Number of Down-Down Index : ", COUNT(indx(1:nr, 2, 1:norb, 1:norb) /= 0)
  !
  CLOSE(fi)
  !
  ! Read index for the Two-Body Correlation
  !
  OPEN(fi, file = TRIM(file_two))
  WRITE(*,*) "  Read from ", TRIM(file_two)
  READ(fi,*) ctmp
  READ(fi,*) ctmp, ncor2
  READ(fi,*) ctmp
  READ(fi,*) ctmp
  READ(fi,*) ctmp
  WRITE(*,*) "    Number of Correlation Function (Two body) : ", ncor2
  !
  ! Search index for up-up, up-up-down-down, etc.
  !
  ncor(3:8) = 0
  DO icor = 1, ncor2
     !
     READ(fi,*) itmp(1:8)
     !
     IF(itmp(1) == itmp(3) .AND. itmp(5) == itmp(7)) THEN
        !
        IF(itmp(2) == 0 .AND. itmp(4) == 0) THEN
           !
           IF(itmp(6) == 0 .AND. itmp(8) == 0) THEN
              !
              ! UpUpUpUp
              !
              indx(rindx(itmp(5) + 1), 3, orb(itmp(1) + 1), orb(itmp(5) + 1)) = icor 
           ELSE IF(itmp(6) == 1 .AND. itmp(8) == 1) THEN
              !
              ! UpUpDownDown
              !
              indx(rindx(itmp(5) + 1), 4, orb(itmp(1) + 1), orb(itmp(5) + 1)) = icor 
           END IF
           !
        ELSE IF(itmp(2) == 1 .AND. itmp(4) == 1) THEN
           !
           IF(itmp(6) == 0 .AND. itmp(8) == 0) THEN
              !
              ! DownDownUpUp
              !
              indx(rindx(itmp(5) + 1), 5, orb(itmp(1) + 1), orb(itmp(5) + 1)) = icor 
           ELSE IF(itmp(6) == 1 .AND. itmp(8) == 1) THEN
              !
              ! DownDownDownDown
              !
              indx(rindx(itmp(5) + 1), 6, orb(itmp(1) + 1), orb(itmp(5) + 1)) = icor 
           END IF
           !
        ELSE IF(calctype /= 4) THEN
           !
           ! S+S- & S-S+ for HPhi
           !
           IF((itmp(2) == 0 .AND. itmp(4) == 1) .AND. (itmp(6) == 1 .AND. itmp(8) == 0)) THEN
              !
              ! Up-Down-Down-Up = S+S-
              !
              indx(rindx(itmp(5) + 1), 7, orb(itmp(1) + 1), orb(itmp(5) + 1)) = icor 
           ELSE IF((itmp(2) == 1 .AND. itmp(4) == 0) .AND. (itmp(6) == 0 .AND. itmp(8) == 1)) THEN
              !
              ! Down-Up-Up-Down = S-S+
              !
              indx(rindx(itmp(5) + 1), 8, orb(itmp(1) + 1), orb(itmp(5) + 1)) = icor 
           END IF
           !
        END IF ! (calctype /= 4)
        !
     END IF
     !
     IF(calctype == 4 .AND. (itmp(1) == itmp(7) .AND. itmp(3) == itmp(5))) THEN
        !
        ! S+S- & S-S+ for mVMC
        !
        IF((itmp(2) == 0 .AND. itmp(4) == 0) .AND. (itmp(6) == 1 .AND. itmp(8) == 1)) THEN
           !
           ! Up-Down-Down-Up = S+S-
           !
           indx(rindx(itmp(5) + 1), 7, orb(itmp(1) + 1), orb(itmp(5) + 1)) = icor 
        ELSE IF((itmp(2) == 1 .AND. itmp(4) == 1) .AND. (itmp(6) == 0 .AND. itmp(8) == 0)) THEN
           !
           ! Down-Up-Up-Down = S-S+
           !
           indx(rindx(itmp(5) + 1), 8, orb(itmp(1) + 1), orb(itmp(5) + 1)) = icor 
        END IF
        !
     END IF ! (calctype == 4 .AND. (itmp(1) == itmp(7) .AND. itmp(3) == itmp(5)))
     !
  END DO
  !
  WRITE(*,*) "    Number of UpUpUpUp         Index : ", COUNT(indx(1:nr, 3, 1:norb, 1:norb) /= 0)
  WRITE(*,*) "    Number of UpUpDownDown     Index : ", COUNT(indx(1:nr, 4, 1:norb, 1:norb) /= 0)
  WRITE(*,*) "    Number of DownDownUpUp     Index : ", COUNT(indx(1:nr, 5, 1:norb, 1:norb) /= 0)
  WRITE(*,*) "    Number of DownDownDownDown Index : ", COUNT(indx(1:nr, 6, 1:norb, 1:norb) /= 0)
  WRITE(*,*) "    Number of Plus-Minus       Index : ", COUNT(indx(1:nr, 7, 1:norb, 1:norb) /= 0)
  WRITE(*,*) "    Number of Minus-Plus       Index : ", COUNT(indx(1:nr, 8, 1:norb, 1:norb) /= 0)
  !
  CLOSE(fi)
  !
END SUBROUTINE read_corrindx
!
! Read Correlation Function
!
SUBROUTINE read_corrfile()
  !
  USE fourier_val, ONLY : filehead, filetail, nwfc, calctype, &  
  &                       ncor1, ncor2, indx, cor, norb, nr
  IMPLICIT NONE
  !
  INTEGER :: fi = 10, icor, itmp(8), iwfc, iorb, jorb, ir
  COMPLEX(8),ALLOCATABLE :: cor0(:)
  REAL(8) :: cor0_r(2)
  CHARACTER(256) :: filename
  !
  ALLOCATE(cor(nr,6,norb,norb,nwfc))
  ALLOCATE(cor0(0:MAX(ncor1,ncor2)))
  cor(1:nr,1:6,1:norb,1:norb,1:nwfc) = CMPLX(0d0, 0d0, KIND(1d0))
  cor0(0) = CMPLX(0d0, 0d0, KIND(1d0))
  !
  DO iwfc = 1, nwfc
     !
     ! One Body Correlation Function
     !
     filename = TRIM(filehead) // "_cisajs" // TRIM(filetail(iwfc))
     OPEN(fi, file = TRIM(filename))
     !
     DO icor = 1, ncor1
        READ(fi,*) itmp(1:4), cor0_r(1:2)
        cor0(icor) = CMPLX(cor0_r(1), cor0_r(2), KIND(1d0))
     END DO
     !
     CLOSE(fi)
     !
     ! Map it into Up-Up(1) and Down-Down(2) Correlation
     !
     DO iorb = 1, norb
        DO jorb = 1, norb
           DO ir = 1, nr
              cor(ir, 1:2, jorb, iorb, iwfc) = cor0(indx(ir, 1:2, jorb, iorb))
           END DO
        END DO
     END DO
     !
     ! Two Body Correlation function
     !
     filename = TRIM(filehead) // "_cisajscktalt" // TRIM(filetail(iwfc))
     OPEN(fi, file = TRIM(filename))
     !
     DO icor = 1, ncor2
        READ(fi,*) itmp(1:8), cor0_r(1:2)
        cor0(icor) = CMPLX(cor0_r(1), cor0_r(2), KIND(1d0))
     END DO
     !
     CLOSE(fi)
     !
     ! Map it into Density-Density(3), Sz-Sz(4), S+S-(5), S-S+(6) Correlation
     !
     ! Up-Up-Up-Up and Down-Down-Down-Down into Density-Density & Sz-Sz
     !
     DO iorb = 1, norb
        DO jorb = 1, norb
           DO ir = 1, nr
              !
              cor(ir, 3, jorb, iorb, iwfc) = cor0(indx(ir, 3, jorb, iorb)) &
              &                            + cor0(indx(ir, 4, jorb, iorb)) &
              &                            + cor0(indx(ir, 5, jorb, iorb)) &
              &                            + cor0(indx(ir, 6, jorb, iorb))
              !
              cor(ir, 3, jorb, iorb, iwfc) = cor(ir, 3,   jorb, iorb, iwfc) &
              &                        - SUM(cor(ir, 1:2, jorb, iorb, iwfc)) &
              &                        * SUM(cor(ir, 1:2, jorb, iorb, iwfc))
              !
              cor(ir, 4, jorb, iorb, iwfc) = cor0(indx(ir, 3, jorb, iorb)) &
              &                            - cor0(indx(ir, 4, jorb, iorb)) &
              &                            - cor0(indx(ir, 5, jorb, iorb)) &
              &                            + cor0(indx(ir, 6, jorb, iorb))
              !
              cor(ir, 4, jorb, iorb, iwfc) = cor(ir, 4, jorb, iorb, iwfc) * 0.25d0
              !
              ! Up-Down-Down-Up(S+S-) and Down-Up-Up-Down(S-S+)
              !
              cor(ir, 5:6, jorb, iorb, iwfc) = cor0(indx(ir, 7:8, jorb, iorb))
              !
           END DO ! ir = 1, nr
        END DO ! jorb = 1, norb
     END DO ! iorb = 1, norb
     !
     ! For mVMC
     !
     !   Ciu+ Cid Cjd+ Cju = delta_{ij} Ciu+ Ciu - Ciu+ Cju Cjd+ Cid
     !   Cid+ Ciu Cju+ Cjd = delta_{ij} Cid+ Cid - Cid+ Cjd Cju+ Ciu
     !
     IF (calctype == 4) THEN
        cor(1:nr, 5:6, 1:norb, 1:norb, iwfc) = - cor(1:nr, 5:6, 1:norb, 1:norb, iwfc)
        DO iorb = 1, norb
           cor(1, 5:6, iorb, iorb, iwfc) = cor(1, 5:6, iorb, iorb, iwfc) &
           &                             + cor(1, 1:2, iorb, iorb, iwfc)
        END DO
     END IF
     !
     ! S.S = Sz Sz + 0.5 * (S+S- + S-S+)
     !
     cor(1:nr, 6, 1:norb, 1:norb, iwfc) = cor(1:nr, 4, 1:norb, 1:norb, iwfc) &
     &                        + 0.5d0 * ( cor(1:nr, 5, 1:norb, 1:norb, iwfc) &
     &                                  + cor(1:nr, 6, 1:norb, 1:norb, iwfc) )
     !
  END DO ! iwfc = 1, nwfc
  !
  DEALLOCATE(cor0, indx)
  !
END SUBROUTINE read_corrfile
!
! Fourier transformation
!
SUBROUTINE fourier_cor()
  !
  USE fourier_val, ONLY : cor, cor_k, kvec, nwfc, nk, nr, nreq, norb, irv, phase
  IMPLICIT NONE
  !
  INTEGER :: ik, ir, ireq
  REAL(8) :: tpi = 2.0 * ACOS(-1d0), theta
  COMPLEX(8),ALLOCATABLE :: fmat(:,:)
  !
  ALLOCATE(fmat(nk,nr), cor_k(nk,6,norb,norb,nwfc))
  !
  ! Matirx for Fourier trans. exp(-i k R)
  !
  DO ik = 1, nk
     DO ir = 1, nr
        fmat(ik,ir) = CMPLX(0d0, 0d0, KIND(1d0))
        DO ireq = 1, nreq(ir)
           theta = - tpi * DOT_PRODUCT(kvec(1:3,ik), DBLE(irv(1:3,ireq,ir))) &
           &     + tpi * phase(ireq,ir)
           fmat(ik,ir) = fmat(ik,ir) + CMPLX(COS(theta), SIN(theta), KIND(1d0))
        END DO
        fmat(ik,ir) = fmat(ik,ir) / DBLE(nreq(ir))
     END DO ! ir = 1, nr
  END DO ! ik = 1, nk
  !
  CALL zgemm('N', 'N', nk, 6*norb*norb*nwfc, nr, CMPLX(1d0, 0d0, KIND(1d0)), fmat, nk, &
  &          cor, nr, CMPLX(0d0,0d0,KIND(1d0)), cor_k, nk)
  !
  cor_k(1:nk,1:2,1:norb,1:norb,1:nwfc) = cor_k(1:nk,1:2,1:norb,1:norb,1:nwfc)
  cor_k(1:nk,3:6,1:norb,1:norb,1:nwfc) = cor_k(1:nk,3:6,1:norb,1:norb,1:nwfc) / dble(nr)
  !
  DEALLOCATE(fmat, cor)
  !
END SUBROUTINE fourier_cor
!
! Output Fourier component of Correlation function
!
SUBROUTINE output_cor()
  !
  USE fourier_val, ONLY : cor_k, nk, nnode, knode, nk_line, kname, norb, &
  &                       nwfc, recipr, filehead, filetail, calctype, nkg
  IMPLICIT NONE
  !
  INTEGER :: fo = 20, ik, iwfc, inode, iorb, jorb, ii, ikk
  REAL(8) :: dk(3), dk_cart(3), xk(nk), &
  &          xk_label(nnode), klength
  CHARACTER(256) :: filename
  COMPLEX(8),ALLOCATABLE :: cor_mvmc(:,:,:,:,:)
  !
  ! Compute x-position for plotting band
  !
  xk(1) = 0.0
  ikk = 1
  DO inode = 1, nnode - 1
     dk(1:3) = knode(1:3, inode+1) - knode(1:3, inode)
     dk_cart(1:3) = MATMUL(recipr(1:3,1:3), dk(1:3))
     klength = SQRT(DOT_PRODUCT(dk_cart, dk_cart)) / DBLE(nk_line)
     xk_label(inode) = xk(ikk)
     DO ik = 1, nk_line
        xk(ikk+1) = xk(ikk) + klength
        ikk = ikk + 1
     END DO
  END DO
  xk_label(nnode) = xk(ikk)
  !
  ! Output Correlation function in the 1st BZ
  !
  WRITE(*,*) 
  WRITE(*,*) "#####  Output Files  #####" 
  WRITE(*,*) 
  !
  WRITE(*,*) "  Correlation in k-space : ", TRIM(filehead) // "_corr", "*.dat"
  !
  IF(calctype == 4) THEN
     !
     ! mVMC
     !
     ALLOCATE(cor_mvmc(ikk,6,2,norb,norb))
     !
     ! Average
     !
     cor_mvmc(1:ikk,1:6,1,1:norb,1:norb) = SUM(cor_k(1:ikk,1:6,1:norb,1:norb,1:nwfc), 5) / DBLE(nwfc)
     !
     ! Variance
     !
     cor_mvmc(1:ikk,1:6,2,1:norb,1:norb) = 0d0
     DO iwfc = 1, nwfc
        cor_mvmc(1:ikk,1:6,2,1:norb,1:norb) = cor_mvmc(1:ikk,1:6,2,1:norb,1:norb) &
        & + CMPLX( DBLE(cor_k(1:ikk,1:6,1:norb,1:norb,iwfc) - cor_mvmc(1:ikk,1:6,1,1:norb,1:norb))**2, &
        &         AIMAG(cor_k(1:ikk,1:6,1:norb,1:norb,iwfc) - cor_mvmc(1:ikk,1:6,1,1:norb,1:norb))**2, &
        &         KIND(0d0))
     END DO
     !
     ! Standard Error
     !
     IF(nwfc == 1) THEN
        cor_mvmc(1:ikk,1:6,2,1:norb,1:norb) = CMPLX(0d0, 0d0, KIND(0d0))
     ELSE
        cor_mvmc(1:ikk,1:6,2,1:norb,1:norb) = CMPLX(SQRT( DBLE(cor_mvmc(1:ikk,1:6,2,1:norb,1:norb))), &
        &                                           SQRT(AIMAG(cor_mvmc(1:ikk,1:6,2,1:norb,1:norb))), KIND(0d0)) &
        &                               / SQRT(DBLE(nwfc * (nwfc - 1)))
     END IF
     !
     filename = TRIM(filehead) // "_corr.dat"
     OPEN(fo, file = TRIM(filename))
     !
     WRITE(fo,*) "# k-length[1]"
     ii = 1
     DO iorb = 1, norb
        DO jorb = 1, norb
           WRITE(fo,'(a,i3,a,i3)') "# Orbital", iorb, " to Orbital", jorb
           WRITE(fo,'(a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a)') &
           & "#  UpUp[", ii+1, ",", ii+2, ",", ii+13, ",", ii+14, &
           & "] (Re. Im. Err.) DownDown[", ii+3, ",", ii+4, ",", ii+15, ",", ii+16, "]"
           WRITE(fo,'(a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a)') &
           & "#  Density[", ii+5, ",", ii+6, ",", ii+17, ",", ii+18, &
           & "] SzSz[", ii+7, ",", ii+8, ",", ii+19, ",", ii+20, &
           & "] S+S-[", ii+9, ",", ii+10, ",", ii+21, ",", ii+22, &
           & "] S.S[", ii+11, ",", ii+12, ",", ii+23, ",", ii+24, "]"
           ii = ii+24
        END DO
     END DO
     !
     DO ik = 1, ikk
        WRITE(fo,'(1000e15.5)') xk(ik), cor_mvmc(ik, 1:6, 1:2, 1:norb, 1:norb)
     END DO
     !
     CLOSE(fo)
     !
     DEALLOCATE(cor_mvmc)
     !
  ELSE
     !
     ! HPhi
     !
     DO iwfc = 1, nwfc
        !
        filename = TRIM(filehead) // "_corr" // TRIM(filetail(iwfc))
        OPEN(fo, file = TRIM(filename))
        !
        WRITE(fo,*) "# k-length[1]"
        ii = 1
        DO iorb = 1, norb
           DO jorb = 1, norb
              WRITE(fo,'(a,i3,a,i3)') "# Orbital", iorb, " to Orbital", jorb
              WRITE(fo,'(a,i4,a,i4,a,i4,a,i4,a)') &
              & "#  UpUp[", ii+1, ",", ii+2, "] (Re. Im.) DownDown[", ii+3, ",", ii+4, "]"
              WRITE(fo,'(a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a,i4,a)') &
              & "#  Density[", ii+5, ",", ii+6, "] SzSz[", ii+7, ",", ii+8, &
              & "] S+S-[", ii+9, ",", ii+10, "] S.S[", ii+11, ",", ii+12, "]"
              ii = ii+12
           END DO
        END DO
        !
        DO ik = 1, ikk
           WRITE(fo,'(1000e15.5)') xk(ik), cor_k(ik, 1:6, 1:norb, 1:norb, iwfc)
        END DO
        !
        CLOSE(fo)
        !
     END DO
     !
  END IF ! IF(calctype == 4)
  !
  OPEN(fo, file = "kpath.gp")
  !
  WRITE(fo,'(a)',advance="no") "set xtics ("
  DO inode = 1, nnode - 1
     WRITE(fo,'(a,a,a,f10.5,a)',advance="no") "'", TRIM(kname(inode)), "'  ", xk_label(inode), ", "
  END DO
  WRITE(fo,'(a,a,a,f10.5,a)') "'", TRIM(kname(nnode)), "' ", xk_label(nnode), ")"
  WRITE(fo,'(a)') "set ylabel 'Correlation function'"
  WRITE(fo,'(a)') "set grid xtics lt 1 lc 0"
  !
  CLOSE(fo)
  !
  ! FermiSuerfer file
  !
  DO iwfc = 1, nwfc
     !
     filename = TRIM(filehead) // "_corr" // TRIM(filetail(iwfc)) // ".frmsf"
     OPEN(fo, file = TRIM(filename))
     !
     WRITE(fo,*) nkg(1:3)
     WRITE(fo,*) 1
     WRITE(fo,*) norb
     WRITE(fo,*) REAL(recipr(1:3,1))
     WRITE(fo,*) REAL(recipr(1:3,2))
     WRITE(fo,*) REAL(recipr(1:3,3))
     DO iorb = 1, norb
        DO ik = ikk+1, nk
           WRITE(fo,*) SUM(REAL(cor_k(ik, 1:2, iorb, iorb, iwfc)))
        END DO
     END DO
     DO iorb = 1, norb
        DO ik = ikk+1, nk
           WRITE(fo,*) REAL(iorb) 
        END DO
     END DO
     CLOSE(fo)
     !
  END DO ! iwfc = 1, nwfc
  !
  DEALLOCATE(cor_k)
  !
END SUBROUTINE output_cor
!
END MODULE fourier_routine
!
! Main routine
!
PROGRAM fourier
  !
  USE fourier_routine, ONLY : read_filename, read_geometry, set_kpoints, &
  &                           read_corrindx, read_corrfile, fourier_cor, output_cor
  IMPLICIT NONE
  !
  CALL read_filename()
  CALL read_geometry()
  CALL set_kpoints()
  CALL read_corrindx()
  CALL read_corrfile()
  CALL fourier_cor()
  CALL output_cor()
  !
  WRITE(*,*) 
  WRITE(*,*) "#####  Done  #####" 
  WRITE(*,*) 
  !
END PROGRAM fourier


==> anc/dvmc/tool/key2lower.c <==
#include <string.h>
#include <ctype.h>

void key2lower(char *key){
  int ii;
  for (ii = 0; ii < strlen(key); ii++) key[ii] = tolower(key[ii]);
}


==> anc/dvmc/tool/makefile_tool <==
include ../src/make.sys

.SUFFIXES :
.SUFFIXES : .o .F90
.SUFFIXES : .o .c

all:greenr2k

greenr2k:greenr2k.o key2lower.o
	$(F90) greenr2k.o key2lower.o $(LIBS) -o $@

.F90.o:
	$(F90) -c $< $(FFLAGS)

.c.o:
	$(CC) $(CFLAGS) -c $<

clean:
	rm -f *.o *.mod greenr2k


==> anc/dvmc/tool/respack2wan90.py <==
#!/usr/bin/python
#
# DCore -- Integrated DMFT software for correlated electrons
# Copyright (C) 2017 The University of Tokyo
#
# This program is free software: you can redistribute it and/or modify
# it under the terms of the GNU General Public License as published by
# the Free Software Foundation, either version 3 of the License, or
# (at your option) any later version.
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License
# along with this program.  If not, see <https://www.gnu.org/licenses/>.
#
from __future__ import print_function
import sys
import numpy


def res2wan(name_in, name_out):
    #
    print("  Convert from \"{0}\" to \"{1}\"".format(name_in, name_out))
    #
    # Input
    #
    with open(name_in, 'r') as f:
        for ii in range(3):
            line = f.readline()  # Skip
            print("    "+line, end="")
        line = f.readlines()
    #
    # Parse from RESPACK format
    #
    temp1 = [[]]
    nr = 0
    for iline in range(len(line)):
        if line[iline] == "\n" or line[iline] == " \n":
            temp1.append([])
            nr += 1
        else:
            temp1[nr].append(line[iline].split())
    #
    print("        Number of R : ", nr)
    norb = int(numpy.sqrt(len(temp1[0])-1)+0.1)
    print("    Number of bands : ", norb)

    irvec = numpy.zeros((nr, 3), numpy.int_)
    hopping = numpy.zeros((nr, norb, norb), numpy.complex_)

    for ir in range(nr):
        for ii in range(3):
            irvec[ir, ii] = int(temp1[ir][0][ii])

        ii = 0
        for iorb in range(norb):
            for jorb in range(norb):
                ii += 1
                hopping[ir, int(int(temp1[ir][ii][0]))-1, int(int(temp1[ir][ii][1]))-1] = \
                    float(temp1[ir][ii][2]) + 1.0j * float(temp1[ir][ii][3])
    #
    # Output to wannier90 format
    #
    with open(name_out, 'w') as f:

        print("Converted from RESPACK", file=f)
        print(norb, file=f)
        print(nr, file=f)
        for ir in range(nr):
            print("    1", end="", file=f)
            if ir % 15 == 14:
                print("", file=f)
        if nr % 15 != 0:
            print("", file=f)
        for ir in range(nr):
            for iorb in range(norb):
                for jorb in range(norb):
                    print("%5d%5d%5d%5d%5d%12.6f%12.6f" %
                          (irvec[ir, 0], irvec[ir, 1], irvec[ir, 2], jorb+1, iorb+1,
                           hopping[ir, jorb, iorb].real, hopping[ir, jorb, iorb].imag), file=f)


def ref2geom(filename):
    #
    print("  Convert from \"./dir-wfn/dat.lattice\" and \"./dir-wan/dat.wan-center\" to \"{0}\"".format(filename))
    #
    # Geometry (for HPhi and mVMC)
    #
    avec = numpy.zeros((3, 3), numpy.float_)
    with open("./dir-wfn/dat.lattice", 'r') as fi:
        for ii in range(3):
            line = fi.readline()
            itemlist = line.split()
            for jj in range(3):
                avec[ii, jj] = float(itemlist[jj])
    #
    bvec = numpy.linalg.inv(avec)
    #
    #
    with open("./dir-wan/dat.wan-center", 'r') as fi:
        for ii in range(2):
            line = fi.readline()  # skip
            print("    " + line, end="")
        line = fi.readlines()
    nwan = len(line)
    centre = numpy.zeros((nwan, 3), numpy.float_)
    for iwan in range(nwan):
        itemlist = line[iwan].split()
        for ii in range(3):
            centre[iwan, ii] = float(itemlist[ii])
    centre = numpy.dot(centre, bvec)
    #
    # Bohr -> Angstrom
    #
    avec[:, :] *= 0.529177249
    #
    with open(filename, 'w') as fo:
        for ii in range(3):
            print("%f %f %f" % (avec[ii, 0], avec[ii, 1], avec[ii, 2]), file=fo)
        print("%d" % nwan, file=fo)
        for iwan in range(nwan):
            print("%f %f %f" % (centre[iwan, 0], centre[iwan, 1], centre[iwan, 2]), file=fo)


def respack2wan90(seedname):

    res2wan("./dir-wan/dat.h_mat_r", seedname + "_hr.dat")
    res2wan("./dir-intW/dat.Wmat", seedname + "_ur.dat")
    res2wan("./dir-intJ/dat.Jmat", seedname + "_jr.dat")

    ref2geom(seedname + "_geom.dat")


if __name__ == '__main__':

    args = sys.argv
    seedname = "zvo"

    if len(args) == 1:
        seedname = "zvo"
    elif len(args) == 2:
        seedname = args[1]
    else:
        print("\nUsage:\n")
        print("  $ respack2wan90.py [seedname]\n")
        exit(-1)

    respack2wan90(seedname)


==> anc/dvmc/tool/wout2geom.sh <==
#!/bin/bash

grep -A 3 " Lattice Vectors " boron.wout | awk 'NR>1{print $2, $3, $4}'
declare -a b0=`grep " b_1 " ${1} | awk '{print "("$2, $3, $4")"}'`
declare -a b1=`grep " b_2 " ${1} | awk '{print "("$2, $3, $4")"}'`
declare -a b2=`grep " b_3 " ${1} | awk '{print "("$2, $3, $4")"}'`

nwan=`grep " |  Number of Wannier Functions               : " ${1} | awk '{print $7}'`

echo ${nwan}
tpi=6.283185307179586476925286766559

for iwan in `seq 1 ${nwan}`
do
    iwan1=`expr ${iwan} + 1`
    declare -a wan=`grep -A ${nwan} " Final State" ${1} | awk 'NR=='${iwan1}'{print "("$7, $8, $9")"}'|sed -e "s/,//g"`
    printf "%d %f %f %f\n" `expr ${iwan} - 1` \
         `echo "scale=10;(${wan[0]}*${b0[0]}+${wan[1]}*${b0[1]}+${wan[2]}*${b0[2]})/$tpi"|bc` \
         `echo "scale=10;(${wan[0]}*${b1[0]}+${wan[1]}*${b1[1]}+${wan[2]}*${b1[2]})/$tpi"|bc` \
         `echo "scale=10;(${wan[0]}*${b2[0]}+${wan[1]}*${b2[1]}+${wan[2]}*${b2[2]})/$tpi"|bc`
done


